Forward BFKL evolution at fixed coupling as a random walk, and the loss of its probability law at fixed next-to-leading order

The BFKL equation describes how the density of gluons in a hadron grows with the collision energy. This evolution is often treated as a random walk in the logarithm of the gluon transverse momentum, but it has not been established that one set of positive step probabilities describes this walk in the size and the direction of the momentum, or that such probabilities exist beyond leading order. We show that one positive step density describes the evolution in the size and the direction of the momentum with no approximation at leading order, fixed coupling and zero momentum transfer, once the gluon density is rescaled by the size of its transverse momentum and its growth is divided out. The displacements of the resulting walk over separate, equal intervals of rapidity, the logarithm of the energy in units of a reference energy, are then independent and identically distributed, which makes the walk a Levy process. We also show that this description fails when the series in the coupling is cut at next-to-leading order, with the reference energy and the scale of the coupling both set by the product of the transverse momenta before and after an emission. The evolution averaged over directions then has no probability law at any fixed positive coupling and rapidity, because a negative correction growing as the squared logarithm of the momentum ratio outweighs the leading term when one momentum is much larger than the other. A positive step density for the averaged walk agrees with this truncated evolution to next-to-leading order and defines a random walk for every value of the strong coupling below one, so the failure comes from the truncation. The main message is that agreement with perturbation theory does not guarantee positive step probabilities, so an evolution equation summed to all orders and meant to describe a random walk must be tested for them.

==> anc/CONTENTS.txt <==
The files at the upload root and the files under anc/ are the archive that
reproduces this paper, split the way arXiv processes a submission: TeX source and
its inputs at the root, programs and data here. To put them back together and
check them:

    mkdir Y6 && cp -R ./*.tex ./figures Y6/
    cp -R anc/repro anc/README.md anc/LOCK-Y6.sha256 anc/CONTENTS.txt Y6/
    cd Y6 && chmod -R u+w . && python3 repro/verify.py

anc/LOCK-Y6.sha256 covers every file carried here except itself, whose digest
no checksum list can hold. Two figure PDFs the document does not include are
omitted and are redrawn on the first run of the checks. The manuscript PDF is
omitted as well, and arXiv compiles it from the source.


==> anc/LOCK-Y6.sha256 <==
54ee37f16678ed71f5c27c88583530dda00c9022b88d09a72bdd843ec5ce3b7e  CONTENTS.txt
002879193e8c2d6d5c62c507dda1149be5f4be2532773c664267bf92ba36b98d  README.md
f72bf1449f8b7951951ab6d4ae32b1b13355bbb25dc340b639c26bab6016cdf8  figures/fixed_nlo_roots.pdf
570540190b42501174cc142bb784247060a329a8033c02f210ca29a82c3e80c1  figures/lo_radial_projections.pdf
056255de2276fbafc46bbe2dc3992f3b5444b77cc5d46f9d948a97bb22594313  levy-bfkl-Y6.tex
81008da54010ae5b6b867f7867d5d92838e666bf45e57d79d335c3462bf2ac67  macros-v2.tex
1e154009a94ca616e2473d96b75f7fec4f524a48a4bf6b6d07cc2d7cd5f063b4  macros-v3.tex
a02e25e74d1df580f6f102237ab803a055dc7a818fea4c0e86fbb73219a5981e  macros-v3b.tex
d67f91544c319dbe8a2ed19afa913ab42f4243cd84fd45c8522da9d1532c354d  macros-v3c.tex
0d35f9dfe48655fa83feac64324f3113ef56397f7f4dc1f4e01dfe9f1645a066  macros-v3d.tex
4bbb3853d81613d58e598ebf52e64d6d40662c5cdd1832856fb08e00440924ad  macros-v5.tex
1560761a7cef1447706c9ab851fa152bb22cc7b6183a7340b075dbc640a3f51d  macros-v6.tex
4fdc83593ee60bd1130b321388fb102737859a351989ca858d6ea21632e24e02  macros-v6ptr.tex
e78b65e6ed2bdebd7afd08b659e06a7b1b73dea9e419ce39cc227f5641067a99  macros-v7.tex
7287e275f3072f88c3c882216a94a5e613e8f1e6649597c89f7fa510003a49d7  macros-v8.tex
c2cce05766c0f47347b012455f3372c55c27db644d2b70a838be97d30f8e2943  macros-v9.tex
ecb5ad7af9ab70bd2f8a0ef2f807b9907b10bb33f2678c2fb04de1ab8b6057a5  repro/RECORDS.json
a1ad077aebe7ccf558cf410a36c45a22973a0f289f3afb989e4cd26eeb0a8f0f  repro/ablation_stages.py
ad40b232c4eab8a8ae42e3dd662e3a2db2b4a8f24463d4110fac6339f1ca406d  repro/chi1_fadin_lipatov.py
6e6e5ada9d03df9937c0699241aac09825fc0ae59569e66108b8332cd2713a10  repro/core.py
cf223bf54868adbed87006e44c51d0c46e51518f04194722443f06ae2e51ae53  repro/cylinder_kernel.py
1c6f1d04de50f6d5dbedcb1a6d008e3a6356e2d9ba51e52daa76383b27b5653c  repro/far_field_bound.json
c513a34dffc9074d048fcbf2deaf61b08579bc3fc8d66770ffc07ee7bb68a20c  repro/far_field_bound.py
2a78ead2f7f004e458ddc983670914b7c42800c7e7df8e730b45885bedd49826  repro/fixed_nlo_density_scan.csv
fe9f1f5767d241b78037839a4b3995a5df5d16b78d13cde7be57ecf7c25e91b9  repro/gen_v7.py
c97f59d0bb1df3999143f8c12c91cd97cb1ce34dc8d6db5ff2700ca2ce8c4ce4  repro/gen_v8.py
9e46c3ce7548781f240037eed17093872203c747f556bb1832a5638629196107  repro/gen_v9.py
d250eeafeb36e0d063c59572d7036cae235c1f41be01d135868f3ca8779c9c35  repro/laurent.py
9c357367d3a8a3d5509123313a1dc22935b4379175fbc1ff3d7509661da4c23b  repro/layer_coefficients.json
288ba0bf79a5efccace426b249ab0cfbbc38f05a6edc2b0bb4ebbd1a72d96327  repro/layer_coefficients.py
a9c314372f3b1fba6f3f64bf4cd30259dd25306bd3d9daeae90dcdba77871f37  repro/make_figures_root.py
7e5b7e4cfbb3103933f54a8215320c1d328341761c3cf00c62eda668906a3164  repro/make_macros_v3b.py
8c46fd0c730d08d8a51fdb7871f84134025797b7ff72a40521cd40eeb811c1b2  repro/make_macros_v3d.py
31b611152f7435b9cd4669ace5db096abd8219987e3d1dd13a0904284f90e0e6  repro/plus_scheme_convexity.json
af2fb64f8fe9e8bc6602f84775c824f55f43daa5407b6fda74dd2aac99e89a54  repro/plus_scheme_convexity.py
0fa5cca1e1c9631ea1cdfb6025ed7899950527bd502a22b7d652acf7d92001ca  repro/remainder_constant.py
e3ddb74fc8a399fd39244c5cf30c9c90a66c83b44bbb52b769693fa86e7dd788  repro/rgi_chi1_crosscheck.json
d19c36af44fe4deaad236a2f8ec33c8050ef6f4fc850a3a288f4d3557e0368c6  repro/rgi_dehoog_ladder.json
74899a6cd0d641f4558842c4b32257f207ef28dd3f3e82a89c4c3d21553742e7  repro/rgi_dehoog_ladder.py
0577e85bbe8deeb71a93b165093bb03db5f8c547d8c76db16982ac79755719d9  repro/rgi_eigen_bound.py
fb8e341718e94564ce4f35a952b3d1a1bff69d605c12baa5880428ff5d19f05b  repro/rgi_finite_witnesses.json
c77c3fe93799c263af3ec186808f4ff0945943e3b69f56beb55cd58c9e1562bf  repro/rgi_finite_witnesses.py
57370ed3ede6c8b8ecf41644bcc97192f63a52345838a78836b6fa8c6a88cf47  repro/rgi_green_check_results.json
099f8b756a63b4a0908692a33ed78b879834b735e44467f9b69b9569ead8ef18  repro/rgi_green_checks.py
d32ed97fa4754fd9a7f10fe7176bd15ec409567360700b7b6c9001d9f551a747  repro/rgi_green_profiles.csv
c97d59201e701a14c36b49ff7b3657eaacd7c3c33cd41c7999bc19b8c07a0b09  repro/rgi_rightmost_root.json
c4df088f40bed4f9b896ac9dcf861e9b166e4940f1a13a3e7d578b5cf30ebc11  repro/rgi_rightmost_root.py
7ae63b97be09ef44bb40fc0408882d2041513d592152a32baf3d089f4b187449  repro/rgi_witness_crosscheck.json
8e889fb73ceb5df17c35b2a401744c4a743fd89138faaf6094658123108d6a54  repro/scheme_change_positivity.json
08e597505ec1926ba1a4ffa127f54cc05cbe50359abda04d0eb2d278d9ae892b  repro/scheme_change_positivity.py
c57b4fc830b852f77d4b930b1c79d18d6d172f430740375c6870ea16a95455db  repro/threshold_constant.json
f82231b208528b6585e8662c93f739723fad7efd25c50bdc6af2e6c7085b15a0  repro/threshold_constant.py
4a8e081a6d358965f4011428839af7e944eeea1c7f14e6d5eeff4b60dba9e2b9  repro/v3d_numbers.json
9302fbfc1b341a9b0b8dacd2e88c40fa24899ee81234556c028496c103dbc755  repro/v3d_numbers_b.json
409d1cc0ae8cb841d2d374b8b99fe563b3c079a30d71a24420cc0befd9018914  repro/verify.py


==> anc/README.md <==
# Reproduction archive

Everything this paper prints is either computed by a program here or read from a
stored result here. This file says what to install, what to run, and what each
check establishes.

## Requirements

    python >= 3.11
    mpmath  1.3.0     arbitrary-precision arithmetic
    numpy   >= 1.24    the frequency grids and the pole-layer reconstruction
    matplotlib >= 3.7, < 3.11  the four figures

    pdflatex from TeX Live 2022 (pdfTeX 3.141592653-2.6-1.40.24) to recompile
    the document. The checksum list under anc/ covers every file this package
    contains. It names no manuscript PDF and holds no hash for one, so
    recompiling the document here fails no check. The text of the document is
    the same on any release.

    The four figure PDF files redraw byte for byte on matplotlib 3.7 through
    3.10, which is why the requirement is bounded above. The 3.11 release
    includes a newer FreeType, whose text extents move the tight bounding box
    that sets the page rectangle, so on 3.11 the four files redraw with the same
    data and different bytes. The range was measured on Python 3.11.15 at
    matplotlib 3.7.5, 3.8.4, 3.9.4 and 3.10.9, where all four files match the
    checksum list, and at 3.11.2, where all four move and the list reports
    those four files and nothing else.

## Reproducing the results

A program writes its macro file or its figure one directory above itself, in the
version directory, and the scans write their stored results beside themselves, so
work on a writable copy of the whole directory. In the arXiv package the source
and the figures are at the upload root and the programs, their stored results and
this file are under anc/, so that package holds no version directory to copy.
Assemble one with the commands in anc/CONTENTS.txt, run from the upload root.

    mkdir Y6 && cp -R ./*.tex ./figures Y6/
    cp -R anc/repro anc/README.md anc/LOCK-Y6.sha256 anc/CONTENTS.txt Y6/
    cd Y6 && chmod -R u+w . && python3 repro/verify.py

Write any log outside the copied directory, since a file the list does not name
is reported.

That first runs five independent cross-checks, that the corrected
transcription of the eigenvalue agrees with the even part of Fadin and
Lipatov, that the cylinder kernel at order zero is the density, that every
layer coefficient from the first layer on is positive, that the scheme-change
condition holds at each coupling, and that the two estimates of the error in
the eigenvalue reproduce. It then checks that the far-field bound
leaves no zero of the inverted denominator beyond the rectangles. It runs the
five macro generators here, some values recomputed and some reduced from a
stored result, and compares the regenerated macro files with the copies here.
It redraws the four figures and compares byte for byte every figure PDF that
was already here, which in the arXiv package is the two the document includes,
the other two being created by that run. It re-derives the root-count summary
from its stored records and compares it with the copy carried here, checks
that every printed number has a record naming the program behind it and that
the stored body is what LaTeX expands, verifies every file against the
checksum list, and reports any file in the archive the list does not name,
apart from everything under figures/, the files pdflatex writes beside the
manuscript, byte-compiled caches and dot-prefixed paths. One stored result is
compared to a tolerance of one part in a million million instead of byte for
byte, the far-field one, because a single float64 sum inside
rgi_green_checks.py enters an otherwise fifty-digit calculation and a
different summation order moves the last bit of about a hundred of its
fourteen hundred coefficients. Its bytes keep their own place in the checksum
list, so a reader sees both whether the file included here is intact and
whether the numbers in it come back. The one value in that file that is a
difference of two numbers near chi_1 is held instead to that tolerance taken
on the two numbers differenced, since their last bits set how much accuracy
the difference can have. Four more stored results are rewritten where they
stand by the programs that produce them, layer_coefficients.json,
scheme_change_positivity.json, fixed_nlo_density_scan.csv and
rgi_rightmost_root.json. Their bytes are kept, compared once every program
that reads them has run, and put back, so a copy that arrived damaged is still
there for the checksum list to report, and a value that moves on this machine
is named as a value that moved and not as a checksum mismatch. It takes about
twelve minutes, almost all of it in chi1_fadin_lipatov.py, gen_v9.py and
layer_coefficients.py, with far_field_bound.py at about half a minute, and
prints what each step establishes when it has finished.

The document itself is rebuilt with

    pdflatex levy-bfkl-Y6.tex   # three times, for the cross-references

## What is here

    levy-bfkl-Y6.tex          the manuscript
    macros-v*.tex             every printed number, all generated, none typed
    figures/                  the figure PDFs, of which the document uses two
    repro/                    the programs, their stored results, and verify.py
    LOCK-Y6.sha256            a checksum for every file the list covers

The numerical work divides in three. `core.py`, `laurent.py` and
`cylinder_kernel.py` carry the eigenvalue, its collinear Laurent data and the
Levy density. `rgi_green_checks.py` inverts the improved Green function at finite
rapidity and writes the profiles the positivity tests read.
`rgi_rightmost_root.py` counts the zeros of the inverted denominator by the
argument principle inside rectangles, and `far_field_bound.py` bounds the same
denominator outside them, which is where the radius the text prints comes from.
`RECORDS.json` maps each printed macro to the program that produces it.
`RECORDS.json`, `repro/rgi_chi1_crosscheck.json` and
`repro/rgi_witness_crosscheck.json` are stored inputs to this archive and no
program here writes them.

## What `verify.py` repeats and what it reads

The three calculations that take hours are not repeated, and all three are
read from stored results instead. The finite-rapidity inversion of the
improved Green function runs in arbitrary precision by de Hoog over sixty
parameter points, and a fixed Talbot cross-check and a second de Hoog order
run at all five times. The degree ladder of `rgi_dehoog_ladder.py` inverts
that same function at eight degrees against a reference at degree 96, over the
1380 cells its stored result lists, the twenty-one frequencies of the wider
grid together with nu = 15 and nu = 30, at five times, three prescriptions and
four couplings. That result was reduced from eight shards, and
`rgi_eigen_bound.py` reads the measured inversion error out of it and
recomputes both estimates of the error in the eigenvalue, on the five
frequencies and on the twenty-one. The argument-principle root count is 312 points of
contour arithmetic, whose summary `verify.py` does re-derive from the stored
results. Five shorter programs are outside `verify.py` as well,
`plus_scheme_convexity.py` at about a minute, `rgi_finite_witnesses.py` at
under a second, `remainder_constant.py` at just under three minutes,
`threshold_constant.py` at about four minutes and `ablation_stages.py` at
about ten seconds, and the macro generators read their stored results. All
eight programs are here and can be run directly. Those of the eight that write
a stored result rewrite it where it stands, and `remainder_constant.py` and
`ablation_stages.py` write nothing. `repro/rgi_finite_witnesses.json` holds
eigenvalues from LAPACK, and `repro/rgi_rightmost_root.json` and
`repro/rgi_dehoog_ladder.json` start from the same float64 reconstruction of
chi_1 as the far-field result, so the last bits of all three can move between
one machine and another. A reader who runs one of those three programs before
`verify.py` may therefore see the checksum step report the file it wrote.
Running `rgi_green_checks.py` also writes `rgi_radial_cutoff_scans.csv` and
`rgi_semigroup_defects.csv`, which the archive does not contain and the
checksum list does not name.

## The sixteen values taken from stored files

Fourteen printed values are taken from `repro/v3d_numbers.json` and
`repro/v3d_numbers_b.json`, and `repro/make_macros_v3d.py` selects, reduces and
rounds them for printing without computing any of them. A program here recomputes
every one of them. The four positivity gaps of Appendix C and the five
ablation values of Section 4 have two programs of their own, which print no macro
and whose work is to obtain the stored value again from the kernel. The other
five are reproduced under other names, the two Weyl estimates of the error in the
eigenvalue from the archived inversion results and the three wide-grid values
from the profile grid, whose maximum at the shortest time is also defined in
the macro files as `\maxPgridA`. Two more printed values, `\Motwopi` and
`\Motwopiup`, are taken from `macros-v2.tex`, a stored macro file whose
generator is not in this archive, and `repro/remainder_constant.py` obtains both
again from the kernel. Every other printed value is computed here.

    macro            printed value     recomputed by
    \posgapA         2.2\times10^{-6}  remainder_constant.py
    \posgapB         6.3\times10^{-4}  remainder_constant.py
    \posgapC         0.0282            remainder_constant.py
    \posgapD         0.158             remainder_constant.py
    \ablstageone     0.065827          ablation_stages.py
    \ablstagetwo     0.0033249         ablation_stages.py
    \ablstagethreeA  -0.0047405        ablation_stages.py
    \ablstagethreeB  -0.00103975       ablation_stages.py
    \ablstagethreeZ  -0.00148259       ablation_stages.py
    \rgieigbound     2.4\times10^{-6}  rgi_eigen_bound.py
    \rgieigboundwide 1.0\times10^{-5}  rgi_eigen_bound.py
    \maxPwideAd      2.11921           rgi_green_checks.py
    \widecells       12                rgi_green_checks.py
    \wideoverone     9                 rgi_green_checks.py
    \Motwopi         28.2604           remainder_constant.py
    \Motwopiup       28.3              remainder_constant.py

## Precision

The eigenvalue transcriptions are evaluated at no fewer than twenty-five
digits. The finite-rapidity inversion runs in arbitrary precision, at a
working precision mpmath sets from the order of the algorithm, thirty-three
digits at degree 24, the lowest order of the ladder, thirty-eight at degree
28, forty-four at degree 32 and forty-nine at the primary degree 36, so every
degree from 32 upward is above forty. The value of the next-to-leading
eigenvalue it starts from is a pole-layer reconstruction on the critical line
carried in double precision, whose truncation `repro/rgi_chi1_crosscheck.json`
measures against the closed form. The working precision and the input
precision are different numbers, and the second is the smaller.


==> anc/repro/RECORDS.json <==
{
 "AoDTGleft": {
  "body": "2.540725690923",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "AoDTGspinsub": {
  "body": "0.200921543028",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "AoDTGsuba": {
  "body": "2.996954835075",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "AoDTGsubb": {
  "body": "2.973510265268",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "AoDTGsubc": {
  "body": "4.719295674165",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ApBattenthousand": {
  "body": "28.64",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ApBattwenty": {
  "body": "10.03",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Bathundred": {
  "body": "23.95",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Battenthousand": {
  "body": "125.85",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Batthousand": {
  "body": "67.54",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundA": {
  "body": "0.03342",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundAexact": {
  "body": "0.0334178892",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundB": {
  "body": "0.04775",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundBexact": {
  "body": "0.0477460014",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundC": {
  "body": "0.07641",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundCexact": {
  "body": "0.0764022259",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundD": {
  "body": "0.10506",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundDexact": {
  "body": "0.10505845",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundprovedA": {
  "body": "0.03651",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundprovedB": {
  "body": "0.05393",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundprovedC": {
  "body": "0.08876",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CboundprovedD": {
  "body": "0.12359",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Cboundzero": {
  "body": "0.019089777",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeA": {
  "body": "0.2239",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeAexact": {
  "body": "0.223862903",
  "defined_in": [
   "macros-v2.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeB": {
  "body": "0.2476",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeBexact": {
  "body": "0.24755862",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeC": {
  "body": "0.2950",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeCexact": {
  "body": "0.294950052",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeD": {
  "body": "0.3424",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeDexact": {
  "body": "0.342341484",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeLipD": {
  "body": "0.6258",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "CprimeallowD": {
  "body": "0.0313",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "CprimegapD": {
  "body": "0.0451",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "CprimeprovedA": {
  "body": "0.2270",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeprovedB": {
  "body": "0.2538",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeprovedC": {
  "body": "0.3074",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimeprovedD": {
  "body": "0.3609",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Cprimeratiomin": {
  "body": "1.44",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "CprimetriA": {
  "body": "0.2498",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimetriB": {
  "body": "0.2994",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimetriC": {
  "body": "0.3985",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "CprimetriD": {
  "body": "0.4977",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Dvalue": {
  "body": "33.657593",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Kval": {
  "body": "2.6730948",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mbound": {
  "body": "177.6",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "McollA": {
  "body": "150.5",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "McollAexact": {
  "body": "150.469",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "McollB": {
  "body": "152.7",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "McollBexact": {
  "body": "152.667",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mmaxminroute": {
  "body": "202.703",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Motwopi": {
  "body": "28.2604",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "Motwopiup": {
  "body": "28.3",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "Mpairhalf": {
  "body": "193.4002",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mpairthreehalf": {
  "body": "5.98692",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mproved": {
  "body": "216",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mprovedexact": {
  "body": "215.3795",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mprovedotwopi": {
  "body": "34.4",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mprovedotwopiexact": {
  "body": "34.3775",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mquadspread": {
  "body": "7.2\\times10^{-6}",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "Mquadval": {
  "body": "88.54418",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "Msqrtroute": {
  "body": "193.475",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mtailfar": {
  "body": "1.57037",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mtailleft": {
  "body": "8.5311913",
  "defined_in": [
   "macros-v3.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mtailmirror": {
  "body": "5.8903110",
  "defined_in": [
   "macros-v3.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mtailproved": {
  "body": "15.9923",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mtailremainder": {
  "body": "0.00042",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Munc": {
  "body": "6\\times10^{-4}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Mvalue": {
  "body": "177.5654",
  "defined_in": [
   "macros-v2.tex",
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "MzV": {
  "body": "152.1",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "MzVexact": {
  "body": "152.147",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Psiinf": {
  "body": "0",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontB": {
  "body": "-0.4139091",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontC": {
  "body": "-2.1253796",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontD": {
  "body": "-4.0971526",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontatB": {
  "body": "0.2694166",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontatC": {
  "body": "0.3972220",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimincontatD": {
  "body": "0.4550506",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegB": {
  "body": "-0.41390",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegC": {
  "body": "-2.12525",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegD": {
  "body": "-4.09669",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegatB": {
  "body": "0.27",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegatC": {
  "body": "0.40",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PsimostnegatD": {
  "body": "0.46",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PthreesignA": {
  "body": "9.43794",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PthreesignB": {
  "body": "7.01960",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PthreesignC": {
  "body": "5.42281",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "PthreesignD": {
  "body": "4.77429",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Rminscan": {
  "body": "0.0524839",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Rquadcoeff": {
  "body": "0.2519",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Rvicinitya": {
  "body": "2.51877\\times10^{-13}",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Rvicinityb": {
  "body": "2.51877\\times10^{-9}",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "Rvicinityc": {
  "body": "2.51877\\times10^{-7}",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "SMlastsec": {
  "body": "S10",
  "defined_in": [
   "macros-v6ptr.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "UcollA": {
  "body": "-1.83333333",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "UcollB": {
  "body": "-1.13888889",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "UzV": {
  "body": "-1.28858025",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "VUzero": {
  "body": "-1.28858025",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "VUzerofrac": {
  "body": "-\\tfrac{835}{648}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "VcollA": {
  "body": "0.544753086",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "VcollB": {
  "body": "-0.149691358",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "VzV": {
  "body": "0.0",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "WUzero": {
  "body": "1.22107",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "WcollA": {
  "body": "3.054399",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "WcollB": {
  "body": "2.359955",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "WzV": {
  "body": "2.509646",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "XthreshA": {
  "body": "8.37994",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "XthreshB": {
  "body": "5.00325",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "XthreshC": {
  "body": "2.79402",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "XthreshD": {
  "body": "2.35",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "abarcrit": {
  "body": "0.05238",
  "defined_in": [
   "macros-v2.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "abarcritdozen": {
  "body": "0.052383204958",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "abarcritlong": {
  "body": "0.052383205",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "abarintercept": {
  "body": "0.15005",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ablstageone": {
  "body": "0.065827",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/ablation_stages.py"
 },
 "ablstagethreeA": {
  "body": "-0.0047405",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/ablation_stages.py"
 },
 "ablstagethreeB": {
  "body": "-0.00103975",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/ablation_stages.py"
 },
 "ablstagethreeZ": {
  "body": "-0.00148259",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/ablation_stages.py"
 },
 "ablstagetwo": {
  "body": "0.0033249",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/ablation_stages.py"
 },
 "acabarfour": {
  "body": "0.40349",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/scheme_change_positivity.py"
 },
 "acabarzero": {
  "body": "0.40142",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/scheme_change_positivity.py"
 },
 "alphasAtC": {
  "body": "0.209",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "alphasAtD": {
  "body": "0.314",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "alphasScanA": {
  "body": "0.0524",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "alphasScanB": {
  "body": "0.105",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "alphasScanC": {
  "body": "0.209",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "alphasScanD": {
  "body": "0.314",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "alphasSubcritical": {
  "body": "0.055",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "alphascrit": {
  "body": "0.054855564",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "alphascritround": {
  "body": "0.0549",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "archiveprinted": {
  "body": "123",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "archiveregen": {
  "body": "123",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "archiveretired": {
  "body": "0",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "asymEight": {
  "body": "0.01111",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymFour": {
  "body": "0.03333",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymFourteen": {
  "body": "0.004167",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymSix": {
  "body": "0.01786",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymSixteen": {
  "body": "0.003268",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymTen": {
  "body": "0.007576",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymTwelve": {
  "body": "0.005495",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "asymTwo": {
  "body": "0.08333",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bbarval": {
  "body": "0.69444444",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bbarvalue": {
  "body": "0.69444444",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "bessconst": {
  "body": "2.7094253",
  "defined_in": [
   "macros-v3.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "bessfactor": {
  "body": "1.3547",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "besskpkA": {
  "body": "427.7",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "besskpkB": {
  "body": "72.53",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "besskpkC": {
  "body": "20.68",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "besskpkD": {
  "body": "11.86",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessratioA": {
  "body": "1.824",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessratioB": {
  "body": "2.057",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessratioC": {
  "body": "2.333",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessratioD": {
  "body": "2.449",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessrootA": {
  "body": "12.117",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessrootB": {
  "body": "8.568",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessrootC": {
  "body": "6.0585",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bessrootD": {
  "body": "4.9467",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollAa": {
  "body": "-0.00265593",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollAb": {
  "body": "-0.0851594",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollAc": {
  "body": "-0.519895",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollAd": {
  "body": "-0.554882",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollBa": {
  "body": "-0.00128987",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollBb": {
  "body": "-0.0432302",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollBc": {
  "body": "-0.266545",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochcollBd": {
  "body": "-0.331953",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochzVa": {
  "body": "-0.00160849",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochzVb": {
  "body": "-0.0527008",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochzVc": {
  "body": "-0.320726",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "bochzVd": {
  "body": "-0.379638",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchyboundEight": {
  "body": "2.58428\\times10^{6}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchyboundOne": {
  "body": "206.391",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchymarginEight": {
  "body": "1.13\\times10^{6}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchymarginOne": {
  "body": "90.2",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchymaxG": {
  "body": "2.28777",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchypoints": {
  "body": "240",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cauchyrad": {
  "body": "0.25",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cauchyradius": {
  "body": "0.80",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cellsA": {
  "body": "12",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellsB": {
  "body": "9",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellsC": {
  "body": "6",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellsD": {
  "body": "3",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellsE": {
  "body": "0",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellstotal": {
  "body": "30",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "cellswideD": {
  "body": "5",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "cellswideE": {
  "body": "2",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "cellswidetotal": {
  "body": "26",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "chioneEight": {
  "body": "-4691052665.59",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneFourteen": {
  "body": "-1.59447966492\\times10^{18}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneSix": {
  "body": "-13725529.7117",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneSixteen": {
  "body": "-1.9209665397\\times10^{21}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneTen": {
  "body": "-2.38965549783\\times10^{12}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneTwelve": {
  "body": "-1.69458667016\\times10^{15}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chioneathalf": {
  "body": "-18.47759437",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chionepp": {
  "body": "-642.5264",
  "defined_in": [
   "macros-v2.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "chioneppppahalf": {
  "body": "-66529.0022588",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chippcontourzero": {
  "body": "48.24",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chippmajratio": {
  "body": "0.9911",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroEight": {
  "body": "41289799.9235",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroFourteen": {
  "body": "5.71331689044\\times10^{15}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroSix": {
  "body": "184406.915848",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroSixteen": {
  "body": "5.48478387488\\times10^{18}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroTen": {
  "body": "14863649017.7",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeroTwelve": {
  "body": "7.84796714336\\times10^{12}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "chizeropp": {
  "body": "33.6576",
  "defined_in": [
   "macros-v2.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "chizeroppppahalf": {
  "body": "1542.94849965",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "clayeronebound": {
  "body": "\\tfrac{12451}{4050}-\\tfrac{\\pi^2}{12}",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/layer_coefficients.py"
 },
 "clayertwoinf": {
  "body": "\\tfrac{157}{210}",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/layer_coefficients.py"
 },
 "cmEdgeWidthA": {
  "body": "0.15811388",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "cmEdgeWidthD": {
  "body": "0.38729833",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collAexpA": {
  "body": "4.736",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collAexpB": {
  "body": "10.58",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collAexpC": {
  "body": "15.21",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collAexpD": {
  "body": "18.22",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collAexpE": {
  "body": "21.98",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnffive": {
  "body": "-0.0725309",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnffour": {
  "body": "-0.149691",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnfone": {
  "body": "-0.381173",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnfsix": {
  "body": "0.00462963",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnfthree": {
  "body": "-0.226852",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnftwo": {
  "body": "-0.304012",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBVnfzero": {
  "body": "-0.458333",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBcompA": {
  "body": "149.4",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBcompB": {
  "body": "82.6",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBcompC": {
  "body": "49.2",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBcompD": {
  "body": "38.0",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBexpA": {
  "body": "1.305",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBexpB": {
  "body": "3.689",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBexpC": {
  "body": "6.922",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBexpD": {
  "body": "10.11",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBexpE": {
  "body": "14.11",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBhalfA": {
  "body": "74.69",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBhalfB": {
  "body": "41.28",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBhalfC": {
  "body": "24.58",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBhalfD": {
  "body": "19.02",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "collBisolated": {
  "body": "15.7655",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "convfaileps": {
  "body": "0.4594",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "convfailratio": {
  "body": "-0.3395",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "ctrlthreshEight": {
  "body": "0.0111116187",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ctrlthreshFour": {
  "body": "0.0334683435",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ctrlthreshSixteen": {
  "body": "0.00326797388",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ctrlthreshTwo": {
  "body": "0.0872552604",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "damphi": {
  "body": "0.0843",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "damplo": {
  "body": "0.00234",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "deleven": {
  "body": "-0.423868313",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "dthirteen": {
  "body": "-\\tfrac12",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "dthirteenval": {
  "body": "-\\tfrac12",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "dtwelve": {
  "body": "-1.28858025",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "eleven": {
  "body": "2.46387252",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "entropyRapidityA": {
  "body": "10",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "entropyRapidityB": {
  "body": "30",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ethirteen": {
  "body": "-\\tfrac12",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "etwelve": {
  "body": "-0.0206790123",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "feleven": {
  "body": "2.74592761",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "filterAtOrigin": {
  "body": "2.6\\times10^{-5}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "filterAtPeak": {
  "body": "3.95",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "filterCoupling": {
  "body": "0.05",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "filterPeakPosition": {
  "body": "12.5664",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "filterSuppression": {
  "body": "1.5\\times10^{5}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "firstmomfracA": {
  "body": "12.651",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "firstmomfracB": {
  "body": "31.268",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "firstmomfracC": {
  "body": "51.794",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "firstmomfracD": {
  "body": "61.241",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "fourbbar": {
  "body": "2.77778",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "fourbbarfrac": {
  "body": "\\tfrac{25}{9}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "fthirteen": {
  "body": "-\\tfrac12",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ftwelve": {
  "body": "-0.540961199",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "geometricEntropyTen": {
  "body": "2.43010",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "geometricEntropyThirty": {
  "body": "3.44787",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "halfchioneppGap": {
  "body": "0.69",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "halfchioneppNFthree": {
  "body": "321.49",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "halfchioneppNFzero": {
  "body": "322.19",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "intabsdeltapizero": {
  "body": "9.869604",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "intabsphimarg": {
  "body": "5.356772",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "inversionabscissahi": {
  "body": "110.5",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "inversionabscissalo": {
  "body": "6.91",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "jonezero": {
  "body": "3.83170597",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kappaonevalue": {
  "body": "2.772589",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kappathreevalue": {
  "body": "4.772589",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kappatwovalue": {
  "body": "4",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkA": {
  "body": "27.6973",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkAround": {
  "body": "27.7",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkB": {
  "body": "8.02312",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkBround": {
  "body": "8.02",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkC": {
  "body": "3.66296",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkCround": {
  "body": "3.66",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkD": {
  "body": "2.74489",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkDround": {
  "body": "2.74",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkUzeroA": {
  "body": "3767.9",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkUzeroB": {
  "body": "77.792",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkUzeroC": {
  "body": "11.178",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "kpkUzeroD": {
  "body": "5.8545",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "leadpoleerrA": {
  "body": "1.8\\times10^{-3}",
  "defined_in": [
   "macros-v3d.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "leadpoleerrAsite": {
  "body": "collB",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "leadpoleerrD": {
  "body": "63",
  "defined_in": [
   "macros-v3d.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "leadpoleerrDsite": {
  "body": "collA",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeA": {
  "body": "3.579",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeB": {
  "body": "2.987",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeC": {
  "body": "2.469",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeD": {
  "body": "2.212",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimemax": {
  "body": "3.58",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeprovedA": {
  "body": "3.593",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeprovedB": {
  "body": "3.011",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeprovedC": {
  "body": "2.510",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeprovedD": {
  "body": "2.265",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnCprimeprovedmax": {
  "body": "3.60",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnkpkUzeroA": {
  "body": "8.234",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnkpkUzeroB": {
  "body": "4.354",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnkpkUzeroC": {
  "body": "2.414",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnkpkUzeroD": {
  "body": "1.767",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnsqhundred": {
  "body": "29.46",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnsqtenthousand": {
  "body": "117.82",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lnsqthousand": {
  "body": "66.27",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "lobeaphi": {
  "body": "0.000631",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "lobeaplo": {
  "body": "0.000483",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "lobematchhi": {
  "body": "0.00339",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "lobematchlo": {
  "body": "0.000514",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "lobevarhi": {
  "body": "0.0321",
  "defined_in": [
   "macros-v7.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "lobevarlo": {
  "body": "0.00123",
  "defined_in": [
   "macros-v7.tex",
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "maxPfivecollAa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollAb": {
  "body": "1.05399",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollAc": {
  "body": "1.39193",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollAd": {
  "body": "1.43319",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollBa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollBb": {
  "body": "1.00159",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollBc": {
  "body": "1.19577",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivecollBd": {
  "body": "1.25693",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivezVa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivezVb": {
  "body": "1.00594",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivezVc": {
  "body": "1.2376",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPfivezVd": {
  "body": "1.29455",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPgridA": {
  "body": "2.11921",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPgridB": {
  "body": "1.45183",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPgridC": {
  "body": "1.00628",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPgridD": {
  "body": "1.0",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPgridE": {
  "body": "1.0",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPwideAd": {
  "body": "2.11921",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPwideAdnu": {
  "body": "2.25",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "maxPwidecollAa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollAb": {
  "body": "1.05399",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollAc": {
  "body": "1.5433",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollAd": {
  "body": "2.11921",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollBa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollBb": {
  "body": "1.00159",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollBc": {
  "body": "1.22504",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidecollBd": {
  "body": "1.53461",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidezVa": {
  "body": "1.0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidezVb": {
  "body": "1.00594",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidezVc": {
  "body": "1.28218",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "maxPwidezVd": {
  "body": "1.64364",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "mohlecheck": {
  "body": "0.507803462763",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "mohlescaled": {
  "body": "0.761705194144",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "momControlRelErr": {
  "body": "4\\times10^{-29}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "momOddResidual": {
  "body": "9.26\\times10^{-33}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "monocurvA": {
  "body": "6.58",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "monocurvB": {
  "body": "1.645",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "monodriftA": {
  "body": "2.8245",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "monodriftB": {
  "body": "2.824",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "newtonobsA": {
  "body": "0.00319",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonobsB": {
  "body": "0.0372",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonobsC": {
  "body": "0.170",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonobsD": {
  "body": "0.294",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonpredA": {
  "body": "0.00321",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonpredB": {
  "body": "0.0391",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonpredC": {
  "body": "0.213",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonpredD": {
  "body": "0.432",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonthirdA": {
  "body": "3.0\\times10^{-6}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonthirdB": {
  "body": "4.2\\times10^{-4}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonthirdC": {
  "body": "8.3\\times10^{-3}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "newtonthirdD": {
  "body": "0.023",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nufourcoeff": {
  "body": "80.919",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nusqcoeffA": {
  "body": "0.76564",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nusqcoeffB": {
  "body": "-15.298",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nusqcoeffC": {
  "body": "-47.424",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nusqcoeffD": {
  "body": "-79.55",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nusqcoeffatabarc": {
  "body": "0",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "nuzeroB": {
  "body": "16.3557579125",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "omegaFOC": {
  "body": "-0.1846",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "omegaFOD": {
  "body": "-0.8312",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "phiCheckDiff": {
  "body": "3.2\\times10^{-10}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "phiCheckTerms": {
  "body": "2\\times10^{5}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "phiWorkingDigits": {
  "body": "40",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "pifivefourth": {
  "body": "76.50",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "pionehalf": {
  "body": "2.4667",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "pionehalfexp": {
  "body": "3.16731",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "pizerohalf": {
  "body": "1.97932",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "plusabarD": {
  "body": "10^{-4}",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusepshiA": {
  "body": "0.1951",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusepshiD": {
  "body": "0.0003866",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusepsloA": {
  "body": "0.4923",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusepsloD": {
  "body": "0.02469",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusratiohiD": {
  "body": "-0.3334",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "plusratioloD": {
  "body": "-0.1693",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "poissonEntropyTen": {
  "body": "2.04345",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poissonEntropyThirty": {
  "body": "2.61301",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poissonMeanTen": {
  "body": "3.68909",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poissonMeanTenB": {
  "body": "5.99147",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posgapA": {
  "body": "2.2\\times10^{-6}",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "posgapB": {
  "body": "6.3\\times10^{-4}",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "posgapC": {
  "body": "0.0282",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "posgapD": {
  "body": "0.158",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/remainder_constant.py"
 },
 "poshiA": {
  "body": "6.642",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiAexact": {
  "body": "6.64266564",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiB": {
  "body": "4.164",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiBexact": {
  "body": "4.16402322",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiC": {
  "body": "2.568",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiCexact": {
  "body": "2.56833712",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiD": {
  "body": "1.861",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "poshiDexact": {
  "body": "1.86140948",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloA": {
  "body": "0.512",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloAexact": {
  "body": "0.51143717",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloB": {
  "body": "0.711",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloBexact": {
  "body": "0.71006916",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloC": {
  "body": "0.973",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloCexact": {
  "body": "0.97228692",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloD": {
  "body": "1.237",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "posloDexact": {
  "body": "1.2368374",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "quarticAtA": {
  "body": "3.71563",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "quarticLOatA": {
  "body": "-3.21448",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollAA": {
  "body": "0.330",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollAB": {
  "body": "0.113",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollAC": {
  "body": "0.0386",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollAD": {
  "body": "0.00447",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollBA": {
  "body": "0.356",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollBB": {
  "body": "0.126",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollBC": {
  "body": "0.0443",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiocollBD": {
  "body": "0.00544",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiohi": {
  "body": "11.86",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "ratiolo": {
  "body": "427.7",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "ratiomatchhi": {
  "body": "14.12",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "ratioxonehi": {
  "body": "0.36",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratioxonelo": {
  "body": "0.33",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratioxzerocollA": {
  "body": "0.9626",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratioxzerocollB": {
  "body": "1.0080",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratioxzerozV": {
  "body": "0.9980",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiozVA": {
  "body": "0.350",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiozVB": {
  "body": "0.123",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiozVC": {
  "body": "0.0429",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "ratiozVD": {
  "body": "0.00520",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "realGammaApprox": {
  "body": "-1245.00",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "realGammaAtHalf": {
  "body": "0.0924355",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "realGammaEpsilon": {
  "body": "0.01",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "resolvedEpsilon": {
  "body": "0.1",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "resolvedEpsilonB": {
  "body": "0.01",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "resolvedTwoSided": {
  "body": "7.37818",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "resolvedTwoSidedB": {
  "body": "11.9829",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgiDeltanu": {
  "body": "0.25",
  "defined_in": [
   "macros-v3.tex",
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "rgiDeltanuFine": {
  "body": "0.1",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgiGzeroA": {
  "body": "1.07096",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiGzeroB": {
  "body": "1.19638",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiGzeroZ": {
  "body": "1.16781",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiGzeromax": {
  "body": "3735.2",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiGzeromin": {
  "body": "0.2626",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiPAfour": {
  "body": "0.681577708",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPAone": {
  "body": "0.968677483",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPAthree": {
  "body": "0.771089958",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPAtwo": {
  "body": "0.88009747",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPAzero": {
  "body": "1",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPBfour": {
  "body": "0.627269225",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPBone": {
  "body": "0.955083731",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPBthree": {
  "body": "0.720551405",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPBtwo": {
  "body": "0.84272394",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPBzero": {
  "body": "1",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPZfour": {
  "body": "0.638815026",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPZone": {
  "body": "0.958120793",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPZthree": {
  "body": "0.73141118",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPZtwo": {
  "body": "0.850920037",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiPZzero": {
  "body": "1",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiYa": {
  "body": "5",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiYb": {
  "body": "2.5",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiYc": {
  "body": "1.25",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiYd": {
  "body": "0.833",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgichilayerbase": {
  "body": "5.474\\times10^{-9}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgichilayermax": {
  "body": "4.927\\times10^{-6}",
  "defined_in": [
   "macros-v3b.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgichilayerone": {
  "body": "1.447\\times10^{-9}",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgichionehalf": {
  "body": "-18.477594365252703",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgichisamplemax": {
  "body": "6.694\\times10^{-6}",
  "defined_in": [
   "macros-v3b.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgidepthdiff": {
  "body": "2.871\\times10^{-10}",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgieigbound": {
  "body": "2.4\\times10^{-6}",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgieigboundwide": {
  "body": "1.0\\times10^{-5}",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgifullabs": {
  "body": "1.425\\times10^{-3}",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgifullat": {
  "body": "0.03959545",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgifullrel": {
  "body": "3.599",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgilayers": {
  "body": "48{,}000",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgilayershi": {
  "body": "96{,}000",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgilayershihi": {
  "body": "192{,}000",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgimeAaA": {
  "body": "-0.00265593",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAaB": {
  "body": "0.0152106",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAaC": {
  "body": "0.0985588",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAaD": {
  "body": "0.3434",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAaE": {
  "body": "0.72463",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAbA": {
  "body": "-0.0851594",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAbB": {
  "body": "-0.00548783",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAbC": {
  "body": "0.0178898",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAbD": {
  "body": "0.144655",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAbE": {
  "body": "0.483793",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAcA": {
  "body": "-0.519895",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAcB": {
  "body": "-0.122416",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAcC": {
  "body": "-0.0117983",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAcD": {
  "body": "0.0159127",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAcE": {
  "body": "0.168628",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAdA": {
  "body": "-0.554882",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAdB": {
  "body": "-0.590445",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAdC": {
  "body": "-0.111237",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAdD": {
  "body": "-0.000551703",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeAdE": {
  "body": "0.0478708",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBaA": {
  "body": "-0.00128987",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBaB": {
  "body": "0.0176728",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBaC": {
  "body": "0.101789",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBaD": {
  "body": "0.345154",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBaE": {
  "body": "0.723289",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBbA": {
  "body": "-0.0432302",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBbB": {
  "body": "-0.00245914",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBbC": {
  "body": "0.0182752",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBbD": {
  "body": "0.142053",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBbE": {
  "body": "0.474641",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBcA": {
  "body": "-0.266545",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBcB": {
  "body": "-0.0801707",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBcC": {
  "body": "-0.0115907",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBcD": {
  "body": "0.00833149",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBcE": {
  "body": "0.14289",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBdA": {
  "body": "-0.331953",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBdB": {
  "body": "-0.255936",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBdC": {
  "body": "-0.0808896",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBdD": {
  "body": "-0.0062044",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeBdE": {
  "body": "0.02074",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZaA": {
  "body": "-0.00160849",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZaB": {
  "body": "0.0171025",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZaC": {
  "body": "0.101169",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZaD": {
  "body": "0.345074",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZaE": {
  "body": "0.723928",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZbA": {
  "body": "-0.0527008",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZbB": {
  "body": "-0.00267087",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZbC": {
  "body": "0.018249",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZbD": {
  "body": "0.143201",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZbE": {
  "body": "0.477835",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZcA": {
  "body": "-0.320726",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZcB": {
  "body": "-0.0906208",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZcC": {
  "body": "-0.0118703",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZcD": {
  "body": "0.0105507",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZcE": {
  "body": "0.150859",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZdA": {
  "body": "-0.379638",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZdB": {
  "body": "-0.330437",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZdC": {
  "body": "-0.0891777",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZdD": {
  "body": "-0.00456653",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgimeZdE": {
  "body": "0.0288805",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgipoleoneB": {
  "body": "-0.955919",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgipolezeroB": {
  "body": "2.14592",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgisignhigh": {
  "body": "13.3",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgisignlow": {
  "body": "5.0",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgispread": {
  "body": "0.0543",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgitotalAa": {
  "body": "0.5937",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgitotalmax": {
  "body": "3.579",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgitotalmin": {
  "body": "0.4279",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgivalidabs": {
  "body": "1.592\\times10^{-9}",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgivaliddeg": {
  "body": "5.485\\times10^{-9}",
  "defined_in": [
   "macros-v3b.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rgiwideBdE": {
  "body": "-0.00625724",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiwideZdE": {
  "body": "-0.000245352",
  "defined_in": [
   "macros-v3b.tex"
  ],
  "generator": "repro/make_macros_v3b.py"
 },
 "rgiwitBform": {
  "body": "-0.00128987",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiwitBfour": {
  "body": "-0.160463",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiwitBone": {
  "body": "0.495854",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiwitBthree": {
  "body": "0.495854",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiwitBtwo": {
  "body": "-0.675841",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rgiwitBzero": {
  "body": "-0.160463",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "rmsYA": {
  "body": "26.22",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rmsYB": {
  "body": "5.1532",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rmsYC": {
  "body": "1.0016",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rmsYD": {
  "body": "0.4039",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootA": {
  "body": "6.642667798",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootAfull": {
  "body": "6.642667797519045",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootAsymCoupling": {
  "body": "0.005",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootAsymForm": {
  "body": "25.707111",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootAsymSmall": {
  "body": "25.794415",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootB": {
  "body": "4.164653922",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootBfull": {
  "body": "4.164653922219484",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootC": {
  "body": "2.596542267",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootCfull": {
  "body": "2.596542267083477",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootD": {
  "body": "2.019482361",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootDfull": {
  "body": "2.019482360877770",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootUzeroA": {
  "body": "16.469",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootUzeroB": {
  "body": "8.708",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootUzeroC": {
  "body": "4.828",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootUzeroD": {
  "body": "3.534",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootcountedge": {
  "body": "-3",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountfar": {
  "body": "0.006",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountmargin": {
  "body": "0.01",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountpoints": {
  "body": "60",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountreach": {
  "body": "20000",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountreachsmall": {
  "body": "400",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountrzero": {
  "body": "1238.65",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/far_field_bound.py"
 },
 "rootcountwidefreq": {
  "body": "21",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootcountwidepoints": {
  "body": "252",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "rootonelayA": {
  "body": "6.639470",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootonelayB": {
  "body": "4.127038",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootonelayC": {
  "body": "2.417465",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootonelayD": {
  "body": "1.698306",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootroundA": {
  "body": "6.643",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootroundB": {
  "body": "4.165",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootroundC": {
  "body": "2.597",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootroundD": {
  "body": "2.019",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreediffA": {
  "body": "5.2\\times10^{-9}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreediffB": {
  "body": "8.7\\times10^{-6}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreediffC": {
  "body": "8.5\\times10^{-4}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreediffD": {
  "body": "4.3\\times10^{-3}",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreelayA": {
  "body": "6.642668",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreelayB": {
  "body": "4.164645",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreelayC": {
  "body": "2.595691",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreelayD": {
  "body": "2.015173",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootthreepct": {
  "body": "0.214",
  "defined_in": [
   "macros-v3c.tex",
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "roottwolayA": {
  "body": "6.642665",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "roottwolayB": {
  "body": "4.164224",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "roottwolayC": {
  "body": "2.587364",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "roottwolayD": {
  "body": "1.992167",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rootunc": {
  "body": "1\\times10^{-9}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "rsecondmax": {
  "body": "32.9",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "satIdentityA": {
  "body": "0.0361518",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "saturationOrder": {
  "body": "2",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "saturationRatio": {
  "body": "2.156",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scaleAtC": {
  "body": "4.4",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scaleAtD": {
  "body": "1.2",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scaleOneLoop": {
  "body": "5.2\\times10^{5}",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scaletwoloop": {
  "body": "4\\times10^{5}",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scaletwoloopfull": {
  "body": "4.4\\times10^{5}",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanabarA": {
  "body": "0.05",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scanabarB": {
  "body": "0.10",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scanabarC": {
  "body": "0.20",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scanabarD": {
  "body": "0.30",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scanfirst": {
  "body": "2.80633",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanlast": {
  "body": "-26.7281",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanmaxdec": {
  "body": "1.14023",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanmindec": {
  "body": "0.5649",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanmindecat": {
  "body": "1.6",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scanmindechalf": {
  "body": "0.1412",
  "defined_in": [
   "macros-v3c.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "scantA": {
  "body": "0.25",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scantB": {
  "body": "0.50",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scantC": {
  "body": "1.00",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scantD": {
  "body": "2.00",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "scantE": {
  "body": "4.00",
  "defined_in": [
   "macros-v7.tex"
  ],
  "generator": "repro/gen_v7.py"
 },
 "semicollAa": {
  "body": "-0.15017",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollAb": {
  "body": "-0.486833",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollAc": {
  "body": "-0.921618",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollAd": {
  "body": "-0.629452",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollBa": {
  "body": "-0.10446",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollBb": {
  "body": "-0.303975",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollBc": {
  "body": "-0.60984",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semicollBd": {
  "body": "-0.415119",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semidefAc": {
  "body": "-0.921618",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "semidefBa": {
  "body": "-0.10446",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "semizVa": {
  "body": "-0.113771",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semizVb": {
  "body": "-0.340361",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semizVc": {
  "body": "-0.6694",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "semizVd": {
  "body": "-0.453461",
  "defined_in": [
   "macros-v3.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "shiftb": {
  "body": "-2.92",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "shiftphi": {
  "body": "-23.73",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "shiftpi": {
  "body": "52.15",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "smallxA": {
  "body": "2.700",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "smallxB": {
  "body": "2.858",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "smallxC": {
  "body": "3.175",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "smallxD": {
  "body": "3.492",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "stripfaileps": {
  "body": "0.403",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "stripfailratio": {
  "body": "-0.371",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "tailconst": {
  "body": "0.1621",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshEight": {
  "body": "0.00880182",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshFour": {
  "body": "0.0231921",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshFourteen": {
  "body": "0.00358319",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshSix": {
  "body": "0.0134353",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshSixteen": {
  "body": "0.00285522",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshTen": {
  "body": "0.00622000",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshTwelve": {
  "body": "0.00463120",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshTwo": {
  "body": "0.0523832",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelEight": {
  "body": "0.00880184999",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelFour": {
  "body": "0.0231939829",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelFourteen": {
  "body": "0.00358318582",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelSix": {
  "body": "0.0134356422",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelSixteen": {
  "body": "0.00285522093",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelTen": {
  "body": "0.00621999928",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelTwelve": {
  "body": "0.00463119868",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelTwo": {
  "body": "0.0521846458",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelgain": {
  "body": "13.94",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelrelSixteen": {
  "body": "7.04\\times10^{-10}",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "threshmodelrelTwo": {
  "body": "0.00379",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "thresholdRatio": {
  "body": "2.2587",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "thresholdTwoAtSpacing": {
  "body": "0.0281805414",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "thresholdTwoLimit": {
  "body": "0.0231921184453",
  "defined_in": [
   "macros-v6.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "thrsuppconst": {
  "body": "\\tfrac15",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/threshold_constant.py"
 },
 "throne": {
  "body": "0.052383",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "thrthree": {
  "body": "0.013435",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "thrtwo": {
  "body": "0.023192",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "towerFirstLayer": {
  "body": "0.049975",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "towerLO": {
  "body": "49.99999792",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "towerRestored": {
  "body": "49.99999729",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "towerSmallX": {
  "body": "0.001",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootdiffA": {
  "body": "4.81\\times10^{-10}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootdiffB": {
  "body": "-2.19\\times10^{-10}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootdiffC": {
  "body": "2.37\\times10^{-7}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootdiffD": {
  "body": "1.69\\times10^{-5}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresA": {
  "body": "-1.11\\times10^{-10}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresB": {
  "body": "7.63\\times10^{-11}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresC": {
  "body": "-1.4\\times10^{-7}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresD": {
  "body": "-1.44\\times10^{-5}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresnormA": {
  "body": "-1.11\\times10^{-10}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresnormB": {
  "body": "7.75\\times10^{-11}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresnormC": {
  "body": "-1.51\\times10^{-7}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "vonerootresnormD": {
  "body": "-1.66\\times10^{-5}",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "weightlimit": {
  "body": "4.35",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "weightsixteen": {
  "body": "3.92",
  "defined_in": [
   "macros-v9.tex"
  ],
  "generator": "repro/gen_v9.py"
 },
 "widecells": {
  "body": "12",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "wideoverone": {
  "body": "9",
  "defined_in": [
   "macros-v3d.tex"
  ],
  "generator": "repro/make_macros_v3d.py"
 },
 "witnessSpacing": {
  "body": "0.125",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "witnessThreeA": {
  "body": "0.0109945",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "witnessThreeLO": {
  "body": "-0.0141998",
  "defined_in": [
   "macros-v5.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "xplusA": {
  "body": "8.37994",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "xplusB": {
  "body": "5.00325",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "xplusC": {
  "body": "2.79402",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "xplusD": {
  "body": "1.90562",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zVexpA": {
  "body": "2.044",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zVexpB": {
  "body": "5.175",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zVexpC": {
  "body": "8.708",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zVexpD": {
  "body": "11.86",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zVexpE": {
  "body": "15.81",
  "defined_in": [
   "macros-v2.tex"
  ],
  "generator": "stored input, not regenerated by a program here"
 },
 "zeroaphi": {
  "body": "6.04232",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "zeroaplo": {
  "body": "12.2475",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "zeromatchhi": {
  "body": "5.2948",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 },
 "zeromatchlo": {
  "body": "12.2474",
  "defined_in": [
   "macros-v8.tex"
  ],
  "generator": "repro/gen_v8.py"
 }
}

==> anc/repro/ablation_stages.py <==
#!/usr/bin/env python3
"""Recompute the five staged five-point Bochner eigenvalues Section 4 prints.

The macros \\ablstageone, \\ablstagetwo, \\ablstagethreeA, \\ablstagethreeB and
\\ablstagethreeZ are the smallest eigenvalue of the 5x5 Toeplitz matrix
M_ij = P_t(|i-j| dnu), dnu = 1/4, at abar = 1/20 and t = 1/4, with the pieces of
the omega-dependent exponent switched on one at a time.  make_macros_v3d.py
reads them from the stored file v3d_numbers.json and rounds them for printing,
and no other program here produces them.  This one does the inversion again
from the kernel itself.

The three stages are those of the passage below Eq. (49).  Stage one keeps the
leading-order exponent chi_0(gamma) alone, so the transform is 1/(lambda - chi_0)
and abar and the prescription do not enter.  Stage two shifts the two digammas by
omega/2 and sets U = 0, which leaves the exponent the same in all three
prescriptions and makes it depend on abar through omega = abar lambda.  Stage
three adds the term omega U(omega) (1/(gamma + omega/2) + 1/(1 - gamma + omega/2)),
which is where collA, collB and zV differ, with abar chi_1 still absent.  A fourth
stage that also adds abar chi_1 is the full kernel of the main scan, and it runs
here as a control against the value make_macros_v3b.py prints for the same
matrix.

Every stage is normalized the way the scan normalizes it, P_t(nu) = G_t(nu)/G_t(0),
with G_t(0) inverted at the same stage as G_t(nu).  Without that division stage two
comes out 0.0048557 in place of the 0.0033249 the paper prints, which is how the
number was lost in the first place.

The inversion is de Hoog at degree 36, the order the finite-rapidity scan of
rgi_green_checks.py uses, with the transform's constants formed at the seventy
digits that scan declares.  mpmath sets the inversion's own precision from the
degree, dps_goal = int(1.38*degree), which is 49 digits here, and chi_1 for the
control comes from core.chi1 and not from the layer sum that scan carries, so
the control is an independent route to the same number.

Reads repro/v3d_numbers.json and macros-v3d.tex (both for comparison only) and
repro/rgi_finite_witnesses.json (for the control), and imports repro/core.py.
Writes nothing and emits no macros.  It prints each recomputed value beside the
stored one and the printed one, and returns non-zero if any of the five differs
from the stored value by more than one part in a thousand million.  About ten
seconds.  Run from anywhere.
"""
from __future__ import annotations

import json
import re
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
HERE = ROOT / "repro"
sys.path.insert(0, str(HERE))

from mpmath import mp, mpf, mpc, digamma, pi, sin, matrix, eigsy, invertlaplace
from core import chi0, chi1, NC, NF, bbar

DPS = 70                      # the precision outside the inversion, as the scan declares
DEGREE = 36                   # de Hoog degree, mpmath inverts at int(1.38*36) = 49 digits
mp.dps = DPS

ALPHA = mpf(1) / 20           # abar = 0.05
TIME = mpf(1) / 4             # t = abar Y = 0.25
NU_STEP = mpf(1) / 4          # the frequency spacing of the five-point test
GRID = 5                      # nu = 0, 1/4, 1/2, 3/4, 1
SCHEMES = ("collA", "collB", "zV")
TOL = mpf(10) ** (-9)         # relative, against the stored value
TOL_CONTROL = mpf(10) ** (-8)  # the control also carries the chi_1 truncation

TR = mpf(1) / 2
BBAR = bbar()
DELTA_A = (1 - 1 / NC**2) * TR * NF / (3 * NC)
H1 = -TR * NF / NC * (mpf(5) / 9 + mpf(13) / (18 * NC**2))


def a1(omega):
    """The omega-dependent collinear coefficient of the improved kernel, U(omega)."""
    return (
        -1 / (omega + 1)
        + 1 / (omega + 2)
        - 1 / (omega + 3)
        - (digamma(2 + omega) - digamma(1))
        + mpf(11) / 12
        - NF / (6 * NC**3)
    )


def u_function(omega, scheme):
    """U(omega) in the three prescriptions collA, collB and zV."""
    base = a1(omega)
    if scheme == "collA":
        return base - DELTA_A - BBAR
    if scheme == "collB":
        return base - DELTA_A
    if scheme == "zV":
        return base - BBAR / 2
    raise ValueError(scheme)


def transform(nu, scheme, stage):
    """1/(lambda - x(omega)) with the exponent truncated at the given stage."""
    gamma = mpf(1) / 2 + mpc(0, 1) * nu
    c0 = chi0(gamma)

    def x0(omega):
        value = 2 * digamma(1) - digamma(gamma + omega / 2) - digamma(1 - gamma + omega / 2)
        if stage >= 3:
            value += omega * u_function(omega, scheme) * (
                1 / (gamma + omega / 2) + 1 / (1 - gamma + omega / 2)
            )
        return value

    if stage >= 4:
        u0 = u_function(mpf(0), scheme)
        x1_zero = (
            chi1(gamma).real
            + c0 * pi**2 / (2 * sin(pi * gamma) ** 2)
            - u0 * (1 / gamma + 1 / (1 - gamma)) * c0
        )
        a0 = a1(mpf(0)) - BBAR / 2 - u0
        simple = H1 + pi**2 / 6 - u0

        def x1(omega):
            shifted = a1(omega) - BBAR / 2 - u_function(omega, scheme)
            return (
                x1_zero
                + shifted / (gamma + omega / 2) ** 2
                - a0 / gamma**2
                + shifted / (1 - gamma + omega / 2) ** 2
                - a0 / (1 - gamma) ** 2
                + simple * (x0(omega) - c0)
            )

    def denominator(lam):
        omega = ALPHA * lam
        if stage == 1:
            return lam - c0
        if stage <= 3:
            return lam - x0(omega)
        return lam - x0(omega) - ALPHA * x1(omega)

    return lambda lam: 1 / denominator(lam)


def characteristic_row(scheme, stage):
    """P_t(k dnu) for k = 0..4, normalized by G_t(0) at the same stage."""
    row = []
    g_zero = invertlaplace(transform(mpf(0), scheme, stage), TIME,
                           method="dehoog", degree=DEGREE)
    for k in range(GRID):
        if k == 0:
            row.append(mpf(1))
            continue
        g_nu = invertlaplace(transform(k * NU_STEP, scheme, stage), TIME,
                             method="dehoog", degree=DEGREE)
        row.append((g_nu / g_zero).real)
    return row


def smallest_eigenvalue(row):
    """Smallest eigenvalue of the 5x5 Toeplitz matrix formed from the row."""
    m = matrix(GRID, GRID)
    for i in range(GRID):
        for j in range(GRID):
            m[i, j] = row[abs(i - j)]
    return min(eigsy(m, eigvals_only=True))


def agreeing_digits(a, b):
    """The largest number of significant digits to which the two values print
    the same.  Taken from the printed forms and not from the logarithm of the
    relative difference, which rounds the wrong way and would report one digit
    more than the two values share."""
    n = 0
    while n < 20 and mp.nstr(a, n + 1) == mp.nstr(b, n + 1):
        n += 1
    return n


def main() -> int:
    stored = json.loads((HERE / "v3d_numbers.json").read_text())["ablation_mineig_t025"]
    macros = (ROOT / "macros-v3d.tex").read_text()
    witnesses = json.loads((HERE / "rgi_finite_witnesses.json").read_text())

    # name, macro, stage, prescription, the stored entry, and the printed digits
    cases = (
        ("stage one, chi_0 alone      ", "ablstageone", 1, "collA", 0, 5),
        ("stage two, shift, U = 0     ", "ablstagetwo", 2, "collA", 1, 5),
        ("stage three, collA          ", "ablstagethreeA", 3, "collA", 2, 6),
        ("stage three, collB          ", "ablstagethreeB", 3, "collB", 2, 6),
        ("stage three, zV             ", "ablstagethreeZ", 3, "zV", 2, 6),
    )

    failures = []
    print(f"abar = {mp.nstr(ALPHA, 3)}, t = {mp.nstr(TIME, 3)}, "
          f"nu = 0, 1/4, 1/2, 3/4, 1; de Hoog degree {DEGREE}, constants at "
          f"{DPS} digits, inversion at {int(1.38 * DEGREE)} digits")
    print()
    print(f"{'stage':<30}{'recomputed':>22}{'stored':>22}{'same to':>8}  macro")
    for label, macro, stage, scheme, index, printed_digits in cases:
        value = smallest_eigenvalue(characteristic_row(scheme, stage))
        want = mpf(str(stored[f"{scheme}|0.05"][index]))
        digits = agreeing_digits(value, want)
        body = re.search(r"\\%s\}\{([^}]*)\}" % macro, macros).group(1)
        rounded = mp.nstr(value, printed_digits)
        print(f"{label:<30}{mp.nstr(value, 16):>22}{mp.nstr(want, 16):>22}"
              f"{digits:>8}  \\{macro} = {body}"
              + ("" if rounded == body else f"  (rounds here to {rounded})"))
        if abs(value - want) > TOL * abs(want):
            failures.append(f"{macro} differs from the stored value in the ninth digit")
        if rounded != body:
            failures.append(f"{macro} rounds to {rounded} and the document prints {body}")

    # The control: the same matrix with abar chi_1 restored is the full kernel,
    # whose eigenvalue the main scan reports and macros-v3b.tex prints.
    print()
    print("control, the full kernel, against the scan that produced \\rgimeAaA and its two")
    for scheme in SCHEMES:
        value = smallest_eigenvalue(characteristic_row(scheme, 4))
        want = mpf(str(next(
            row["minimum_eigenvalue_size_5"] for row in witnesses["bochner_tests"]
            if row["scheme"] == scheme and row["alpha_bar"] == 0.05 and row["t"] == 0.25)))
        digits = agreeing_digits(value, want)
        print(f"{'stage four, ' + scheme:<30}{mp.nstr(value, 16):>22}"
              f"{mp.nstr(want, 16):>22}{digits:>8}")
        if abs(value - want) > TOL_CONTROL * abs(want):
            failures.append(f"the full kernel at {scheme} differs from the scan")
        # v3d_numbers.json carries the same eigenvalue as the fourth entry of its
        # own row, so the two stored copies are held against each other here
        other = mpf(str(stored[f"{scheme}|0.05"][3]))
        if abs(other - want) > TOL_CONTROL * abs(want):
            failures.append(f"the two stored copies of the full kernel at {scheme} differ")

    print()
    for message in failures:
        print(message, file=sys.stderr)
    if failures:
        return 1
    print("all five staged eigenvalues reproduce the stored and the printed value, "
          "and the full kernel reproduces the scan")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/chi1_fadin_lipatov.py <==
#!/usr/bin/env python3
"""The next-to-leading eigenvalue, transcribed from Fadin and Lipatov.

This is a second implementation of the next-to-leading eigenvalue, independent
of core.chi1: it comes from a different paper in a different notation, namely
Fadin and Lipatov, Phys. Lett. B 429 (1998) 127 [hep-ph/9802290], and it shares
no line with core.py.  A constant carried by one of the two implementations and
not the other therefore shows up in the comparison below.

Their Eq. (12) writes the action of the kernel on the eigenfunctions as

    abar * ( chi(gamma) + delta(gamma) * abar / 4 ),      abar = alpha_s N_c / pi

so the chi_1 of this paper is delta/4.  Their Eq. (14) gives delta and their
Eq. (15) gives phi.  Two things need care.

Their delta carries one term odd under gamma -> 1-gamma, the
psi'(gamma) - psi'(1-gamma) piece they name Delta(gamma) in the text below
Eq. (15).  It comes from the argument of the running coupling and not from the
energy scale, whose symmetric value their Eq. (1) already takes, and the
eigenfunction redefinition they propose below Eq. (15) removes it.  What is left
is the even eigenvalue this paper uses.  ODD below keeps it only if asked, and
the default drops it.

Their phi is an alternating sum whose terms fall as log(n)/n^2.  Truncating it
at four hundred terms leaves an error of four parts in a hundred thousand, and
that error is nearly independent of gamma, so it would shift the comparison
below by a near-constant amount.  The sum is accelerated instead.

The cos(pi g) / (sin^2(pi g) (1-2g)) factor is zero over zero at g = 1/2 and is
taken there as a limit.

Run it to print the comparison against core.chi1.
"""
from __future__ import annotations
import sys
from pathlib import Path

from mpmath import mp, mpf, cos, nsum, pi, psi, sin, zeta

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))

# core.py raises this to 60 when main() imports it, which is the precision the
# comparison runs at.
mp.dps = 30


def chi0(g):
    return 2 * psi(0, 1) - psi(0, g) - psi(0, 1 - g)


def phi(g):
    """Fadin and Lipatov Eq. (15), summed with alternating-series acceleration."""
    def term(n):
        n = int(n)
        return ((psi(0, n + 1 + g) - psi(0, 1)) / (n + g) ** 2
                + (psi(0, n + 2 - g) - psi(0, 1)) / (n + 1 - g) ** 2)
    return nsum(lambda n: (-1) ** int(n) * term(n), [0, mp.inf], method="r+s+e")


def _dglap_factor(g, nc, nf):
    """The cos(pi g) term of Eq. (14), written so that it is regular at g = 1/2.

    With u = g - 1/2, cos(pi g) = -sin(pi u), sin(pi g) = cos(pi u) and
    1 - 2g = -2u, so the quotient is sin(pi u) / (2 u cos^2(pi u)), whose only
    delicate factor is sin(pi u)/(2u), equal to pi/2 at u = 0.  That is plain
    trigonometry and imports nothing from the other implementation.  Near u = 0
    the series is used, since the quotient is zero over zero at the symmetric
    point itself.
    """
    bracket = 3 + (1 + mpf(nf) / mpf(nc) ** 3) * (2 + 3 * g * (1 - g)) / ((3 - 2 * g) * (1 + 2 * g))
    u = g - mpf(1) / 2
    if abs(u) < mpf("1e-6"):
        z = pi * u
        sinc = pi / 2 * (1 - z ** 2 / 6 + z ** 4 / 120)
    else:
        sinc = sin(pi * u) / (2 * u)
    return pi ** 2 * sinc / cos(pi * u) ** 2 * bracket


def delta(g, nc=3, nf=4, odd=False):
    """Fadin and Lipatov Eq. (14)."""
    b = mpf(11) / 3 - 2 * mpf(nf) / (3 * mpf(nc))
    inner = b / 2 * (chi0(g) ** 2 - (psi(1, g) - psi(1, 1 - g) if odd else 0))
    inner -= (mpf(67) / 9 - pi ** 2 / 3 - mpf(10) / 9 * mpf(nf) / mpf(nc)) * chi0(g)
    inner += -6 * zeta(3)
    inner += _dglap_factor(g, nc, nf)
    inner += -psi(2, g) - psi(2, 1 - g) - pi ** 3 / sin(pi * g) + 4 * phi(g)
    return -inner


def chi1(g, nc=3, nf=4, odd=False):
    return delta(g, nc, nf, odd) / 4


GRID = ["0.5", "0.25", "0.3", "0.35", "0.4", "0.45", "0.55", "0.6",
        "0.65", "0.7", "0.75", "0.15", "0.85", "0.12", "0.88"]


def main() -> int:
    import core
    worst = mpf(0)
    print(f"{'gamma':>8} {'n_f':>4} {'core.chi1':>24} {'Fadin-Lipatov':>24} {'relative':>12}")
    for nf in (0, 4):
        for gs in GRID:
            g = mpf(gs)
            a = core.chi1(g, nc=3, nf=nf, n=400).real
            b = chi1(g, nc=3, nf=nf)
            d = abs(a - b) / abs(a)
            worst = max(worst, d)
            print(f"{gs:>8} {nf:>4} {mp.nstr(a, 16):>24} {mp.nstr(b, 16):>24} {mp.nstr(d, 4):>12}")
    print("\nworst relative difference:", mp.nstr(worst, 6))

    # A property of the function itself, tested on both implementations: the
    # symmetric-scale scale-invariant chi_1 is even about gamma = 1/2, which is
    # the reflection the whole paper turns on.
    refl = mpf(0)
    for gs in ("0.2", "0.3", "0.37", "0.44", "0.13"):
        g = mpf(gs)
        for f in (lambda x: core.chi1(x, nc=3, nf=4, n=400).real,
                  lambda x: chi1(x, nc=3, nf=4)):
            refl = max(refl, abs(f(g) - f(1 - g)) / abs(f(g)))
    print("worst reflection asymmetry, both implementations:", mp.nstr(refl, 6))

    ok = worst < mpf("1e-25") and refl < mpf("1e-25")
    print("PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/core.py <==
"""Core routines for the BFKL NLO eigenvalue chi_1 in the Salam/CLS closed
form, with the leading-order chi_0, the derivatives of both, and the
alternating-sum acceleration the series term needs.  All in mpmath at high
precision.  N_c = 3, n_f = 4 unless stated.  laurent.py builds the collinear
Laurent data of chi_1 on these functions.
"""
from mpmath import mp, mpf, mpc, psi, pi, sin, cos, cosh, sinh, exp, log, sqrt, zeta, euler, matrix

mp.dps = 60

# ---------------- group-theory constants ----------------
NC = mpf(3)
NF = mpf(4)
TR = mpf(1)/2

# The module defaults are mpf, so a caller who takes them gets arbitrary
# precision.  Python ints passed in their place would send 10*nf/(9*nc) and
# nf/nc**3 through double precision, holding chi_1 to about seventeen digits, so
# the arguments are coerced to mpf here.
def _f(x):
    return x if isinstance(x, type(mpf(0))) else mpf(x)

def bbar(nc=NC, nf=NF):
    nc, nf = _f(nc), _f(nf)
    return (11*nc - 4*TR*nf)/(12*nc)

def Kconst(nc=NC, nf=NF):
    nc, nf = _f(nc), _f(nf)
    return mpf(67)/9 - pi**2/3 - 10*nf/(9*nc)

def tconst(nc=NC, nf=NF):
    nc, nf = _f(nc), _f(nf)
    return 1 + nf/nc**3

BB = bbar()
KK = Kconst()
TT = tconst()

# ---------------- chi_0 and derivatives ----------------
def chi0(g):
    return -2*euler - psi(0, g) - psi(0, 1-g)

def chi0p(g):     # d/dgamma
    return -psi(1, g) + psi(1, 1-g)

def chi0pp(g):
    return -psi(2, g) - psi(2, 1-g)

def chi0ppp(g):
    return -psi(3, g) + psi(3, 1-g)

def chi0pppp(g):
    return -psi(4, g) - psi(4, 1-g)

# ---------------- alternating-series acceleration (CRVZ) ----------------
def _crvz_weights(n):
    d = (3 + sqrt(8))**n
    d = (d + 1/d)/2
    b = mpf(-1); c = -d
    w = []
    for k in range(n):
        c = b - c
        w.append(c)
        b = (k+n)*(k-n)*b/((k + mpf(1)/2)*(k+1))
    return w, d

_WCACHE = {}
def crvz_weights(n):
    key = (n, mp.prec)
    if key not in _WCACHE:
        _WCACHE[key] = _crvz_weights(n)
    return _WCACHE[key]

def altsum_seq(seq):
    """Sum_{k>=0} (-1)^k seq[k] by CRVZ, seq a list of length n."""
    n = len(seq)
    w, d = crvz_weights(n)
    s = mpf(0)
    for k in range(n):
        s += w[k]*seq[k]
    return s/d

def altsum(a, n=None):
    if n is None:
        n = int(1.31 * mp.dps) + 15
    return altsum_seq([a(k) for k in range(n)])

def _nterms(n=None):
    return int(mp.dps/0.7656) + 6 if n is None else n

# ---------------- Phi(gamma) and derivatives ----------------
def _phi_seq(g, order, n):
    """[u_k(g)]_{k=0..n-1} for phi^{(order)}, psi's stepped by recurrence."""
    g = mpc(g)
    A  = psi(0, 1+g) + euler
    A1 = psi(1, 1+g)
    A2 = psi(2, 1+g) if order >= 2 else mpf(0)
    out = []
    for k in range(n):
        w = k + g
        iw = 1/w
        iw2 = iw*iw
        if order == 0:
            out.append(A*iw2)
        elif order == 1:
            out.append((A1 - 2*A*iw)*iw2)
        else:
            out.append((A2 - 4*A1*iw + 6*A*iw2)*iw2)
        z = k + 1 + g
        iz = 1/z
        A  = A + iz
        A1 = A1 - iz*iz
        if order >= 2:
            A2 = A2 + 2*iz*iz*iz
    return out

def _phi_term(g, order, k):
    g = mpc(g)
    z = k + 1 + g; w = k + g
    A = psi(0, z) + euler
    if order == 0:
        return A/w**2
    A1 = psi(1, z)
    if order == 1:
        return A1/w**2 - 2*A/w**3
    A2 = psi(2, z)
    return A2/w**2 - 4*A1/w**3 + 6*A/w**4

def phi_raw(g, order=0, n=None):
    n = _nterms(n)
    return altsum_seq(_phi_seq(g, order, n))

def phi(g, order=0, n=None):
    """phi^{(order)}(g), shifting the argument right until Re g > 1/2."""
    g = mpc(g)
    m = 0
    while mp.re(g) + m <= mpf(1)/2:
        m += 1
    if m == 0:
        return phi_raw(g, order, n)
    s = mpf(0)
    for k in range(m):
        s += (-1)**k * _phi_term(g, order, k)
    return s + (-1)**m * phi_raw(g + m, order, n)

def Phi(g, n=None):
    return phi(g, 0, n) + phi(1-g, 0, n)

def Phipp(g, n=None):
    """d^2/dgamma^2 Phi(gamma) = phi''(gamma) + phi''(1-gamma)."""
    return phi(g, 2, n) + phi(1-g, 2, n)

# ---------------- the rational/trig term T3 ----------------
def Bfun(g, nc=NC, nf=NF):
    t = tconst(nc, nf)
    return 3 + t*(2 + 3*g*(1-g))/((3-2*g)*(1+2*g))

def sinc_half(u):
    """sin(pi u)/(2u), regular at u=0."""
    u = mpc(u)
    if abs(u) < mpf('0.30'):
        x2 = (pi*u)**2
        term = mpf(1); s = mpf(1)
        for k in range(1, 40):
            term = -term*x2/((2*k)*(2*k+1))
            s = s + term
            if abs(term) < mpf(10)**(-mp.dps-10):
                break
        return (pi/2)*s
    return sin(pi*u)/(2*u)

def T3(g, nc=NC, nf=NF):
    u = mpc(g) - mpf(1)/2
    return -(pi**2/4) * sinc_half(u)/cos(pi*u)**2 * Bfun(g, nc, nf)

def refl_term(g):
    return pi**3/(4*sin(pi*g))

# ---------------- chi_1 ----------------
def chi1(g, nc=NC, nf=NF, n=None):
    g = mpc(g)
    bb = bbar(nc, nf); K = Kconst(nc, nf)
    return (-bb/2*chi0(g)**2 - chi0pp(g)/4 + T3(g, nc, nf)
            + K/4*chi0(g) + mpf(3)/2*zeta(3) + refl_term(g) - Phi(g, n))

def chi1pp(g, nc=NC, nf=NF, n=None):
    """d^2/dgamma^2 chi_1(gamma), analytic term by term."""
    g = mpc(g)
    bb = bbar(nc, nf); K = Kconst(nc, nf)
    c0 = chi0(g); c0p = chi0p(g); c0pp = chi0pp(g)
    t1 = -bb/2*(2*c0p**2 + 2*c0*c0pp)
    t2 = -chi0pppp(g)/4
    t3 = T3pp(g, nc, nf)
    t4 = K/4*c0pp
    t5 = pi**5/4*(1 + cos(pi*g)**2)/sin(pi*g)**3
    t6 = -Phipp(g, n)
    return t1 + t2 + t3 + t4 + t5 + t6


def T3pp(g, nc=NC, nf=NF):
    """d^2/dgamma^2 of T3, by a small Cauchy circle (T3 is cheap and holomorphic away
    from its poles).

    The radius is set from the distance to the nearest pole and not fixed.  T3 has a
    double pole at every integer, and gamma = -1/2 and 3/2 are removable but still cannot
    be evaluated, so the distance below takes the integers on either side of gamma
    together with those two points.  A fixed radius of 0.05 would enclose a pole at any
    gamma within 0.05 of an integer, and at gamma = 0.05 the circle would pass through
    the pole at the origin.  The circle
    then returns the pole's contribution instead of the second derivative, and it does so
    silently: at gamma = 0.04 the value looks ordinary and is wrong.
    """
    g = mpc(g)
    n = mp.floor(mp.re(g))
    dist = min(abs(g - n), abs(g - (n + 1)), abs(g + mpf(1) / 2), abs(g - mpf(3) / 2))
    r = min(mpf('0.05'), dist / 2)
    npts = 64
    s = mpc(0)
    for k in range(npts):
        z = g + r*mp.expjpi(2*mpf(k)/npts)
        s += T3(z, nc, nf)*mp.expjpi(-2*mpf(2*k)/npts)
    return 2*s/(npts*r**2)


==> anc/repro/cylinder_kernel.py <==
#!/usr/bin/env python3
"""The claim that the conformal-cylinder kernel at order zero is 2 pi rho.

Section 2 says that the kernel Ao, DelaTorre and Gonzalez write with its angular
integral left undone is 2 pi rho at two dimensions and order zero with their axial
variable at half of delta, and that the kernel DelaTorre, del Pino, Gonzalez and
Wei write in closed form, which includes the sphere integral, is 2 pi times the
azimuthal integral of rho.  That is a quantitative statement about somebody
else's equation, and this program evaluates it.

Their kernel, in the form of Ao, DelaTorre and Gonzalez, is

    K(t, t~, theta, theta~)
        = e^{-(n+2g)|t-t~|/2}
          / (1 + e^{-2|t-t~|} - 2 e^{-|t-t~|} <theta,theta~>)^{(n+2g)/2}

with n the dimension and g the order.  DelaTorre, del Pino, Gonzalez and Wei
give the same object with the angular integral performed, and the integrand of
their spherical form is

    2^{-(n+2g)/2} (cosh xi - cos phi)^{-(n+2g)/2} .

The two agree, which is the first thing checked below.  At n = 2 and g = 0, with
xi = |delta|/2 and <theta,theta~> = cos phi, both reduce to

    1 / (2 (cosh(delta/2) - cos phi))  =  2 pi rho(delta, phi) ,

which is the second.  Their displayed K includes the sphere integral, so the
third check puts it against 2 pi times the azimuthal integral of rho.  Nothing
here is transcribed from core.py.

Run it to print all three comparisons.
"""
from __future__ import annotations
from mpmath import mp, mpf, cos, cosh, exp, pi, quad, sinh

mp.dps = 30


def K_ao(delta, phi, n=2, g=0):
    """Ao, DelaTorre and Gonzalez, the kernel with no angular integral."""
    s = abs(delta) / 2                      # their axial variable is half of delta
    p = (mpf(n) + 2 * mpf(g)) / 2
    return exp(-p * s) / (1 + exp(-2 * s) - 2 * exp(-s) * cos(phi)) ** p


def K_dtdpgw(delta, phi, n=2, g=0):
    """DelaTorre, del Pino, Gonzalez and Wei, the integrand of the spherical form."""
    s = abs(delta) / 2
    p = (mpf(n) + 2 * mpf(g)) / 2
    return 2 ** (-p) * (cosh(s) - cos(phi)) ** (-p)


def rho(delta, phi):
    """The Levy density of Eq. (10) of the manuscript."""
    return 1 / (4 * pi * (cosh(delta / 2) - cos(phi)))


def K_integrated(delta, n=2, g=0):
    """DelaTorre, del Pino, Gonzalez and Wei with the sphere integral performed.

    Their displayed K carries the integral over the sphere, so it is not the
    two-variable kernel.  At two dimensions it is 2 pi times the azimuthal
    integral of rho, which is what Section 2 says of it.
    """
    s = abs(delta) / 2
    p = (mpf(n) + 2 * mpf(g)) / 2
    return 2 ** (-p) * quad(lambda phi: (cosh(s) - cos(phi)) ** (-p), [0, 2 * pi])


def rho_azimuthal(delta):
    """The azimuthal integral of rho, which is pi_0 of eq:pin, equation (15) of the manuscript."""
    return quad(lambda phi: rho(delta, phi), [0, 2 * pi])


GRID = [(mpf("0.3"), mpf("0.7")), (mpf("1.0"), mpf("2.0")), (mpf("2.5"), mpf("1.1")),
        (mpf("-0.8"), mpf("0.4")), (mpf("4.0"), mpf("3.0")), (mpf("0.05"), mpf("2.9"))]


def main() -> int:
    worst_forms = mpf(0)
    worst_rho = mpf(0)
    # the equality of the two published forms is checked away from order zero and
    # away from two dimensions as well, so that it is not a statement about one point
    for n in (2, 3, 4):
        for g in ("0", "0.1", "0.45", "0.9"):
            for d, f in GRID:
                a = K_ao(d, f, n, mpf(g))
                b = K_dtdpgw(d, f, n, mpf(g))
                worst_forms = max(worst_forms, abs(a - b) / abs(b))
    print(f"{'delta':>8} {'phi':>8} {'their kernel':>26} {'2 pi rho':>26} {'relative':>11}")
    for d, f in GRID:
        b = K_dtdpgw(d, f, 2, mpf(0))      # two dimensions, order zero
        target = 2 * pi * rho(d, f)
        worst_rho = max(worst_rho, abs(b - target) / abs(target))
        print(f"{mp.nstr(d,4):>8} {mp.nstr(f,4):>8} {mp.nstr(b,18):>26} "
              f"{mp.nstr(target,18):>26} {mp.nstr(abs(b-target)/abs(target),4):>11}")
    worst_int = mpf(0)
    for d, _ in GRID:
        a = K_integrated(d)
        b = 2 * pi * rho_azimuthal(d)
        worst_int = max(worst_int, abs(a - b) / abs(b))
    print()
    print("their integrated kernel against 2 pi times the azimuthal integral of rho",
          mp.nstr(worst_int, 6))
    print("the two published forms agree to  ", mp.nstr(worst_forms, 6))
    print("their kernel against 2 pi rho     ", mp.nstr(worst_rho, 6))
    ok = (worst_forms < mpf("1e-25") and worst_rho < mpf("1e-25")
          and worst_int < mpf("1e-25"))
    print("PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/far_field_bound.json <==
{
  "dps": 50,
  "region": "|lambda| >= R_0 and Re lambda >= -3.0",
  "chi1_truncation": 4.92605178692429e-06,
  "transcription_worst_relative": 1.8675717686573314e-47,
  "transcription_worst_cell": [
    "zV",
    0.05,
    0.0,
    1000000.0
  ],
  "window_maximum": {
    "scheme": "collA",
    "alpha": 0.05,
    "nu": 5.0,
    "R0": 235.46829996746965,
    "A": 50.855337351856264,
    "B": 33.802139267830036,
    "ok": true
  },
  "grid_maximum": {
    "scheme": "collA",
    "alpha": 0.05,
    "nu": 30.0,
    "R0": 1238.644870695658,
    "A": 165.15585668211034,
    "B": 150.73338923145792,
    "ok": true
  },
  "largest_half_extent": 20000.0,
  "margin_over_half_extent": 16.146678094075046,
  "sampled_radius_checks": [
    {
      "radius": 20000.0,
      "sampled_ratio": 0.005296280956099411,
      "bound_over_radius": 0.08453168293809847,
      "bound_over_radius_cell": [
        "collB",
        0.05,
        30.0
      ],
      "smallest_slack": 19.358538432396184,
      "at": [
        "collA",
        0.3,
        30.0
      ]
    },
    {
      "radius": 1000000.0,
      "sampled_ratio": 0.00015043583040298634,
      "bound_over_radius": 0.0023315516004528657,
      "bound_over_radius_cell": [
        "collB",
        0.05,
        30.0
      ],
      "smallest_slack": 20.07894982422077,
      "at": [
        "collA",
        0.3,
        30.0
      ]
    },
    {
      "radius": 1000000000.0,
      "sampled_ratio": 2.2948434997480984e-07,
      "bound_over_radius": 3.4632689469425276e-06,
      "bound_over_radius_cell": [
        "collB",
        0.05,
        30.0
      ],
      "smallest_slack": 20.886829683900007,
      "at": [
        "collA",
        0.3,
        30.0
      ]
    }
  ],
  "rows": [
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 0.0,
      "R0": 71.0218369155773,
      "A": 33.83266885987118,
      "B": 8.72373400067384,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 0.25,
      "R0": 72.09655671491055,
      "A": 33.64019607960118,
      "B": 8.989318402903722,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 0.5,
      "R0": 75.19120476505486,
      "A": 33.301472685224596,
      "B": 9.69662032716674,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 0.75,
      "R0": 80.03697027184535,
      "A": 33.160696932362455,
      "B": 10.696268037499204,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 1.0,
      "R0": 86.29194647271652,
      "A": 33.348868583720694,
      "B": 11.876673414350414,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 1.25,
      "R0": 93.59335638658376,
      "A": 33.84135382706142,
      "B": 13.16425137679635,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 1.5,
      "R0": 101.63465185638051,
      "A": 34.565950303537534,
      "B": 14.512685753127654,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 1.75,
      "R0": 110.19139646040276,
      "A": 35.45445870048672,
      "B": 15.893972738180155,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 2.0,
      "R0": 119.10953965934459,
      "A": 36.455517066049104,
      "B": 17.291478909034797,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 2.25,
      "R0": 128.2852603463689,
      "A": 37.533361784036266,
      "B": 18.69532456554303,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 2.5,
      "R0": 137.64824130758643,
      "A": 38.66370554824909,
      "B": 20.09960129855084,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 2.75,
      "R0": 147.1501179378247,
      "A": 39.83008996052732,
      "B": 21.50075780328005,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 3.0,
      "R0": 156.75697620783467,
      "A": 41.02127309742952,
      "B": 22.896666278768805,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 3.25,
      "R0": 166.44455356011167,
      "A": 42.229482994291786,
      "B": 24.286074950919627,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 3.5,
      "R0": 176.19515348086134,
      "A": 43.449274759471415,
      "B": 25.668280366846282,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 3.75,
      "R0": 185.9956340312492,
      "A": 44.67678371312288,
      "B": 27.042926863131814,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 4.0,
      "R0": 195.83607328205835,
      "A": 45.90923348685279,
      "B": 28.409881241593073,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 4.25,
      "R0": 205.70886719005648,
      "A": 47.14460811259018,
      "B": 29.769152950134764,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 4.5,
      "R0": 215.60810841876082,
      "A": 48.38143038636219,
      "B": 31.120842414622878,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 4.75,
      "R0": 225.5291509773815,
      "A": 49.61860989850788,
      "B": 32.46510714386801,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 5.0,
      "R0": 235.46829996746965,
      "A": 50.855337351856264,
      "B": 33.802139267830036,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 5.25,
      "R0": 245.4225870310329,
      "A": 52.09101005933935,
      "B": 35.13215054816935,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 5.5,
      "R0": 255.38960547116585,
      "A": 53.32517874098612,
      "B": 36.45536234337152,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 5.75,
      "R0": 265.3673875622917,
      "A": 54.5575090732393,
      "B": 37.77199890135906,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 6.0,
      "R0": 275.35431212815456,
      "A": 55.78775357865209,
      "B": 39.08228290343889,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 6.25,
      "R0": 285.34903411963023,
      "A": 57.01573086393954,
      "B": 40.386432549329584,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 6.5,
      "R0": 295.3504303882364,
      "A": 58.241310134497255,
      "B": 41.684659699667826,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 6.75,
      "R0": 305.35755752120167,
      "A": 59.464399539679796,
      "B": 42.97716874660884,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 7.0,
      "R0": 315.3696187539026,
      "A": 60.684937332715194,
      "B": 44.264155989021766,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 7.25,
      "R0": 325.38593778852373,
      "A": 61.90288510991571,
      "B": 45.54580935138402,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 7.5,
      "R0": 335.4059379119426,
      "A": 63.11822260725962,
      "B": 46.82230833933273,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 7.75,
      "R0": 345.4291252170224,
      "A": 64.33094367150873,
      "B": 48.09382415547254,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 8.0,
      "R0": 355.45507503068075,
      "A": 65.54105311870882,
      "B": 49.36051991800728,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 8.25,
      "R0": 365.4834208614193,
      "A": 66.74856427833365,
      "B": 50.622550949020514,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 8.5,
      "R0": 375.513845348265,
      "A": 67.953497057771,
      "B": 51.880065099788546,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 8.75,
      "R0": 385.54607280227356,
      "A": 69.15587641841677,
      "B": 53.13320310051143,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 9.0,
      "R0": 395.57986303186044,
      "A": 70.35573116420827,
      "B": 54.38209891489396,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 9.25,
      "R0": 405.61500620190054,
      "A": 71.55309298168,
      "B": 55.62688009568261,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 9.5,
      "R0": 415.6513185345102,
      "A": 72.7479956754974,
      "B": 56.867668132809065,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 9.75,
      "R0": 425.68863869830966,
      "A": 73.94047455720282,
      "B": 58.10457878905632,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 10.0,
      "R0": 435.7268247611355,
      "A": 75.13056595966803,
      "B": 59.337722423731336,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 10.25,
      "R0": 445.76575160981156,
      "A": 76.31830684792028,
      "B": 60.567204299735245,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 10.5,
      "R0": 455.80530875572003,
      "A": 77.5037345099881,
      "B": 61.79312487560344,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 10.75,
      "R0": 465.84539846284315,
      "A": 78.6868863096374,
      "B": 63.015580080422346,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 11.0,
      "R0": 475.8859341451898,
      "A": 79.86779948941188,
      "B": 64.23466157228013,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 11.25,
      "R0": 485.9268389889039,
      "A": 81.0465110175056,
      "B": 65.45045698314307,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 11.5,
      "R0": 495.96804476482794,
      "A": 82.22305746796334,
      "B": 66.66305014883822,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 11.75,
      "R0": 506.00949080474675,
      "A": 83.39747492201765,
      "B": 67.8725213203886,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 12.0,
      "R0": 516.0511231115088,
      "A": 84.56979889745097,
      "B": 69.07894736634994,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 12.25,
      "R0": 526.0928935860284,
      "A": 85.74006429476607,
      "B": 70.28240196167995,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 12.5,
      "R0": 536.1347593544051,
      "A": 86.90830535624298,
      "B": 71.48295576342635,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 12.75,
      "R0": 546.1766821816564,
      "A": 88.07455563327275,
      "B": 72.68067657248574,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 13.0,
      "R0": 556.2186279534362,
      "A": 89.23884797552249,
      "B": 73.87562949425818,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 13.25,
      "R0": 566.260566228535,
      "A": 90.40121450956181,
      "B": 75.06787707547899,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 13.5,
      "R0": 576.3024698388763,
      "A": 91.56168664031489,
      "B": 76.25747944460294,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 13.75,
      "R0": 586.3443145407364,
      "A": 92.72029504793967,
      "B": 77.44449443626722,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 14.0,
      "R0": 596.3860787050799,
      "A": 93.87706969325023,
      "B": 78.6289777112834,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 14.25,
      "R0": 606.4277430460788,
      "A": 95.0320398200094,
      "B": 79.81098286424857,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 14.5,
      "R0": 616.4692903761752,
      "A": 96.18523397127784,
      "B": 80.99056153329046,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 14.75,
      "R0": 626.5107053932734,
      "A": 97.33667999528903,
      "B": 82.16776349361625,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 15.0,
      "R0": 636.5519744888879,
      "A": 98.48640506007571,
      "B": 83.34263675074382,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 15.25,
      "R0": 646.5930855777115,
      "A": 99.63443566800804,
      "B": 84.51522762720276,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 15.5,
      "R0": 656.6340279462747,
      "A": 100.78079766931644,
      "B": 85.68558084256614,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 15.75,
      "R0": 666.6747921165079,
      "A": 101.92551627968746,
      "B": 86.85373959143273,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 16.0,
      "R0": 676.7153697246686,
      "A": 103.06861609545214,
      "B": 88.01974561468634,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 16.25,
      "R0": 686.7557534137741,
      "A": 104.21012110656753,
      "B": 89.1836392645871,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 16.5,
      "R0": 696.7959367344156,
      "A": 105.35005471744216,
      "B": 90.34545957221104,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 16.75,
      "R0": 706.8359140572138,
      "A": 106.48843976318176,
      "B": 91.50524430760233,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 17.0,
      "R0": 716.8756804969162,
      "A": 107.62529851765407,
      "B": 92.66303002993803,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 17.25,
      "R0": 726.9152318374254,
      "A": 108.7606527209859,
      "B": 93.81885215047078,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 17.5,
      "R0": 736.9545644712634,
      "A": 109.89452358575741,
      "B": 94.97274497537191,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 17.75,
      "R0": 746.9936753395014,
      "A": 111.02693181945232,
      "B": 96.12474175929077,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 18.0,
      "R0": 757.0325618819334,
      "A": 112.15789763311264,
      "B": 97.27487474529462,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 18.25,
      "R0": 767.0712219891138,
      "A": 113.28744075872636,
      "B": 98.42317520980961,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 18.5,
      "R0": 777.1096539585851,
      "A": 114.415580467285,
      "B": 99.56967350617911,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 18.75,
      "R0": 787.1478564585559,
      "A": 115.54233557615837,
      "B": 100.71439909757592,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 19.0,
      "R0": 797.1858284915797,
      "A": 116.66772446688077,
      "B": 101.85738059683052,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 19.25,
      "R0": 807.223569364287,
      "A": 117.79176509403084,
      "B": 102.99864579732984,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 19.5,
      "R0": 817.2610786557198,
      "A": 118.91447500707417,
      "B": 104.13822171327463,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 19.75,
      "R0": 827.2983561949804,
      "A": 120.0358713511169,
      "B": 105.27613460104318,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 20.0,
      "R0": 837.3354020351544,
      "A": 121.15597088617602,
      "B": 106.41240999474752,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 20.25,
      "R0": 847.3722164318897,
      "A": 122.27478999835641,
      "B": 107.54707273391968,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 20.5,
      "R0": 857.4087998243049,
      "A": 123.39234470936682,
      "B": 108.68014698873634,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 20.75,
      "R0": 867.4451528182253,
      "A": 124.50865068370595,
      "B": 109.81165628227731,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 21.0,
      "R0": 877.4812761661597,
      "A": 125.62372325133285,
      "B": 110.94162352492903,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 21.25,
      "R0": 887.5171707579866,
      "A": 126.73757739971907,
      "B": 112.0700710221127,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 21.5,
      "R0": 897.5528376018628,
      "A": 127.85022780189055,
      "B": 113.19702051159378,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 21.75,
      "R0": 907.5882778158411,
      "A": 128.96168881280846,
      "B": 114.32249317330273,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 22.0,
      "R0": 917.6234926143661,
      "A": 130.07197448594076,
      "B": 115.44650965553984,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 22.25,
      "R0": 927.6584832998924,
      "A": 131.18109857565116,
      "B": 116.56909008850407,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 22.5,
      "R0": 937.693251251243,
      "A": 132.2890745533611,
      "B": 117.69025410892793,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 22.75,
      "R0": 947.7277979170904,
      "A": 133.39591560874715,
      "B": 118.81002087140851,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 23.0,
      "R0": 957.7621248057112,
      "A": 134.5016346660269,
      "B": 119.92840907207983,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 23.25,
      "R0": 967.7962334817275,
      "A": 135.60624437801997,
      "B": 121.04543695278474,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 23.5,
      "R0": 977.8301255553961,
      "A": 136.70975714810177,
      "B": 122.16112232864474,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 23.75,
      "R0": 987.8638026779518,
      "A": 137.8121851328367,
      "B": 123.27548259867814,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 24.0,
      "R0": 997.8972665378824,
      "A": 138.91354024265365,
      "B": 124.38853475428641,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 24.25,
      "R0": 1007.9305188544095,
      "A": 140.0138341539095,
      "B": 125.5002953971363,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 24.5,
      "R0": 1017.9635613728315,
      "A": 141.11307831570753,
      "B": 126.61078075218721,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 24.75,
      "R0": 1027.996586367488,
      "A": 142.21567387511675,
      "B": 127.71939775767336,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 25.0,
      "R0": 1038.0294266045094,
      "A": 143.31782326417093,
      "B": 128.82669155775673,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 25.25,
      "R0": 1048.0620575910434,
      "A": 144.4189337522662,
      "B": 129.93276108216565,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 25.5,
      "R0": 1058.0944812800735,
      "A": 145.5190161031522,
      "B": 131.03762111768535,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 25.75,
      "R0": 1068.1266996311024,
      "A": 146.61808087087869,
      "B": 132.14128612020338,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 26.0,
      "R0": 1078.1587146036327,
      "A": 147.7161384202221,
      "B": 133.24377023793795,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 26.25,
      "R0": 1088.1905281562358,
      "A": 148.8131989269322,
      "B": 134.34508731691872,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 26.5,
      "R0": 1098.2221422446892,
      "A": 149.90927238202363,
      "B": 135.4452509097263,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 26.75,
      "R0": 1108.253558818251,
      "A": 151.0043686038845,
      "B": 136.54427429083023,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 27.0,
      "R0": 1118.2847798215225,
      "A": 152.09849722927862,
      "B": 137.64217045329622,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 27.25,
      "R0": 1128.3158071907237,
      "A": 153.1916677263599,
      "B": 138.7389521244832,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 27.5,
      "R0": 1138.3466428518295,
      "A": 154.2838894010617,
      "B": 139.8346317757924,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 27.75,
      "R0": 1148.3772887215018,
      "A": 155.37517139279103,
      "B": 140.92922162286118,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 28.0,
      "R0": 1158.4077467042953,
      "A": 156.46552268515129,
      "B": 142.0227336387384,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 28.25,
      "R0": 1168.438018691726,
      "A": 157.5549521097102,
      "B": 143.11517956081897,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 28.5,
      "R0": 1178.468106563203,
      "A": 158.643468342472,
      "B": 144.2065708912014,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 28.75,
      "R0": 1188.498012183234,
      "A": 159.73107991561875,
      "B": 145.2969189103128,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 29.0,
      "R0": 1198.5277374014258,
      "A": 160.81779521827818,
      "B": 146.3862346807606,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 29.25,
      "R0": 1208.5572840515524,
      "A": 161.90362250127362,
      "B": 147.47452905455276,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 29.5,
      "R0": 1218.5866539524868,
      "A": 162.9885698743488,
      "B": 148.5618126735509,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 29.75,
      "R0": 1228.615848905407,
      "A": 164.0726453189929,
      "B": 149.64809598357004,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.05,
      "nu": 30.0,
      "R0": 1238.644870695658,
      "A": 165.15585668211034,
      "B": 150.73338923145792,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 0.0,
      "R0": 56.62955073741614,
      "A": 20.492593817831565,
      "B": 8.952478600031847,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 0.25,
      "R0": 57.55411999000353,
      "A": 20.70850843399618,
      "B": 9.091563081297007,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 0.5,
      "R0": 59.93309417821001,
      "A": 21.271180281037907,
      "B": 9.445334082212318,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 0.75,
      "R0": 63.163567547046114,
      "A": 22.045122618852357,
      "B": 9.918269645433126,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 1.0,
      "R0": 66.88442794297589,
      "A": 22.941965896637257,
      "B": 10.455107233447613,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 1.25,
      "R0": 70.91227518295636,
      "A": 23.91246314710364,
      "B": 11.029082389325982,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 1.5,
      "R0": 75.14846835919889,
      "A": 24.92858368800384,
      "B": 11.626411170645115,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 1.75,
      "R0": 79.53485477087088,
      "A": 25.973624025415692,
      "B": 12.239222991012815,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 2.0,
      "R0": 84.03426143690012,
      "A": 27.03716801902792,
      "B": 12.862605417775121,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 2.25,
      "R0": 88.62137259735027,
      "A": 28.11245803094148,
      "B": 13.493282970583731,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 2.5,
      "R0": 93.27810620539822,
      "A": 29.194969119792695,
      "B": 14.128967079104472,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 2.75,
      "R0": 97.99107746756636,
      "A": 30.28159777920345,
      "B": 14.768005364499292,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 3.0,
      "R0": 102.75010541157098,
      "A": 31.370177332083884,
      "B": 15.409176853759346,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 3.25,
      "R0": 107.54727969825035,
      "A": 32.459175814392566,
      "B": 16.051564444623583,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 3.5,
      "R0": 112.37634852714837,
      "A": 33.54750093030983,
      "B": 16.694471294864154,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 3.75,
      "R0": 117.23230109945871,
      "A": 34.6343705272879,
      "B": 17.337363744019527,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 4.0,
      "R0": 122.1110735925613,
      "A": 35.71922455901137,
      "B": 17.97983108976987,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 4.25,
      "R0": 127.00933664839249,
      "A": 36.80166405983765,
      "B": 18.621556523163328,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 4.5,
      "R0": 131.9243384283036,
      "A": 37.88140812028556,
      "B": 19.262295704698428,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 4.75,
      "R0": 136.85378658992704,
      "A": 38.95826310131138,
      "B": 19.9018607167372,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 5.0,
      "R0": 141.7957581593655,
      "A": 40.03210031745825,
      "B": 20.54010788338705,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 5.25,
      "R0": 146.74862978921738,
      "A": 41.1028396727883,
      "B": 21.176928423231743,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 5.5,
      "R0": 151.7110231637489,
      "A": 42.170437541598695,
      "B": 21.812241209010068,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 5.75,
      "R0": 156.68176182673778,
      "A": 43.23487771135866,
      "B": 22.445987113018088,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 6.0,
      "R0": 161.65983672707807,
      "A": 44.296164564436324,
      "B": 23.078124560775034,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 6.25,
      "R0": 166.64437849866226,
      "A": 45.354317908727786,
      "B": 23.7086260120533,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 6.5,
      "R0": 171.63463498931378,
      "A": 46.40936903794084,
      "B": 24.337475161276128,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 6.75,
      "R0": 176.6299529215321,
      "A": 47.46135771374222,
      "B": 24.964664698859817,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 7.0,
      "R0": 181.62976282963064,
      "A": 48.510329846363575,
      "B": 25.59019451381414,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 7.25,
      "R0": 186.63356661656871,
      "A": 49.5563357061214,
      "B": 26.21407024471864,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 7.5,
      "R0": 191.64092721883208,
      "A": 50.59942854169553,
      "B": 26.83630210758709,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 7.75,
      "R0": 196.65145997726358,
      "A": 51.63966351299721,
      "B": 27.45690394548104,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 8.0,
      "R0": 201.664825399057,
      "A": 52.67709686625094,
      "B": 28.075892455499144,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 8.25,
      "R0": 206.68072305934038,
      "A": 53.71178529728169,
      "B": 28.693286558679514,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 8.5,
      "R0": 211.69888643966988,
      "A": 54.74378546319872,
      "B": 29.309106886251033,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 8.75,
      "R0": 216.71907854417805,
      "A": 55.773153607725376,
      "B": 29.92337535920421,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 9.0,
      "R0": 221.74108815938234,
      "A": 56.79994527867886,
      "B": 30.5361148452814,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 9.25,
      "R0": 226.76472665416077,
      "A": 57.82421511495789,
      "B": 31.147348877850813,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 9.5,
      "R0": 231.78982523083687,
      "A": 58.84601669011199,
      "B": 31.757101426372277,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 9.75,
      "R0": 236.81623255624436,
      "A": 59.86540240026803,
      "B": 32.365396709142786,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 10.0,
      "R0": 241.84381271526217,
      "A": 60.88242338524953,
      "B": 32.972259040014315,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 10.25,
      "R0": 246.8724434345495,
      "A": 61.897129479676515,
      "B": 33.57771270500295,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 10.5,
      "R0": 251.90201454074122,
      "A": 62.90956918214963,
      "B": 34.18178186094065,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 10.75,
      "R0": 256.9324266142212,
      "A": 63.9197896440127,
      "B": 34.78449045503062,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 11.0,
      "R0": 261.96358981425874,
      "A": 64.92783666865313,
      "B": 35.38586215938777,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 11.25,
      "R0": 266.995422847569,
      "A": 65.93375472361457,
      "B": 35.98592032032244,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 11.5,
      "R0": 272.0278520639986,
      "A": 66.93758695808008,
      "B": 36.584687917613344,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 11.75,
      "R0": 277.0608106595464,
      "A": 67.93937522740995,
      "B": 37.18218753360109,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 12.0,
      "R0": 282.0942379736807,
      "A": 68.93916012126604,
      "B": 37.778441329568416,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 12.25,
      "R0": 287.1280788674485,
      "A": 69.93698099572619,
      "B": 38.373471028883785,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 12.5,
      "R0": 292.1622831725981,
      "A": 70.93287600738178,
      "B": 38.96729790530108,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 12.75,
      "R0": 297.1968052035663,
      "A": 71.92688214729195,
      "B": 39.559942774817834,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 13.0,
      "R0": 302.23160332092084,
      "A": 72.9190352796181,
      "B": 40.151425993036014,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 13.25,
      "R0": 307.2666395457927,
      "A": 73.90937017520379,
      "B": 40.74176745276955,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 13.5,
      "R0": 312.3018792127259,
      "A": 74.89792054989266,
      "B": 41.330986586439664,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 13.75,
      "R0": 317.3372906604782,
      "A": 75.88471910055395,
      "B": 41.919102369449135,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 14.0,
      "R0": 322.3728449558839,
      "A": 76.86979753929315,
      "B": 42.506133324497746,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 14.25,
      "R0": 327.4085156440269,
      "A": 77.85318663046893,
      "B": 43.09209752894997,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 14.5,
      "R0": 332.4442785261199,
      "A": 78.83491622294996,
      "B": 43.67701262123203,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 14.75,
      "R0": 337.48011145787314,
      "A": 79.8150152844881,
      "B": 44.260895809563706,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 15.0,
      "R0": 342.51599416928366,
      "A": 80.79351193257058,
      "B": 44.8437638800132,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 15.25,
      "R0": 347.55190810072236,
      "A": 81.77043346654051,
      "B": 45.42563320617899,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 15.5,
      "R0": 352.5878362550866,
      "A": 82.74580639820955,
      "B": 46.00651975897345,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 15.75,
      "R0": 357.62376306555234,
      "A": 83.71965647873137,
      "B": 46.586439115252254,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 16.0,
      "R0": 362.6596742728725,
      "A": 84.69200872968604,
      "B": 47.16540646928429,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 16.25,
      "R0": 367.69555681804195,
      "A": 85.66288746588806,
      "B": 47.7434366405626,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 16.5,
      "R0": 372.7313987403177,
      "A": 86.63231632556001,
      "B": 48.32054408594056,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 16.75,
      "R0": 377.7671890882775,
      "A": 87.60031829241791,
      "B": 48.89674290806789,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 17.0,
      "R0": 382.80291783763096,
      "A": 88.56691571918931,
      "B": 49.472046864974935,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 17.25,
      "R0": 387.8385758146178,
      "A": 89.53213035346579,
      "B": 50.0464693812433,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 17.5,
      "R0": 392.8741546291858,
      "A": 90.49598335674307,
      "B": 50.62002355596858,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 17.75,
      "R0": 397.9096466123592,
      "A": 91.45849532580678,
      "B": 51.192722172226716,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 18.0,
      "R0": 402.9450447584968,
      "A": 92.41968631425864,
      "B": 51.764577706876175,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 18.25,
      "R0": 407.9803426731378,
      "A": 93.37957585188462,
      "B": 52.33560233946729,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 18.5,
      "R0": 413.0155345262028,
      "A": 94.33818296133863,
      "B": 52.905807959948106,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 18.75,
      "R0": 418.05061500752345,
      "A": 95.29552617732823,
      "B": 53.475206177859555,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 19.0,
      "R0": 423.0855792865623,
      "A": 96.25162356401395,
      "B": 54.04380833075934,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 19.25,
      "R0": 428.1204229760915,
      "A": 97.20649273036688,
      "B": 54.61162549171559,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 19.5,
      "R0": 433.1551420984324,
      "A": 98.16015084571016,
      "B": 55.17866847702165,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 19.75,
      "R0": 438.18973305332474,
      "A": 99.11261465693217,
      "B": 55.74494785490773,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 20.0,
      "R0": 443.22419259138405,
      "A": 100.06390049862706,
      "B": 56.310473950620604,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 20.25,
      "R0": 448.25851778523065,
      "A": 101.01402431226848,
      "B": 56.87525685636139,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 20.5,
      "R0": 453.29270600760356,
      "A": 101.96300165449256,
      "B": 57.439306435547806,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 20.75,
      "R0": 458.32675490761176,
      "A": 102.91084771277383,
      "B": 58.00263233105347,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 21.0,
      "R0": 463.3606623902451,
      "A": 103.85757731738966,
      "B": 58.565243971548085,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 21.25,
      "R0": 468.3944265982136,
      "A": 104.8032049512276,
      "B": 59.12715057674373,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 21.5,
      "R0": 473.428045893088,
      "A": 105.74774476385613,
      "B": 59.68836116495485,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 21.75,
      "R0": 478.46151884039864,
      "A": 106.69121057935152,
      "B": 60.24888455738092,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 22.0,
      "R0": 483.4948441935703,
      "A": 107.63361590899655,
      "B": 60.808729385018104,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 22.25,
      "R0": 488.5280208811164,
      "A": 108.57497395876862,
      "B": 61.367904092827025,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 22.5,
      "R0": 493.5610479922034,
      "A": 109.51529764250276,
      "B": 61.92641694695792,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 22.75,
      "R0": 498.59392476594076,
      "A": 110.45459958835605,
      "B": 62.48427603842542,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 23.0,
      "R0": 503.626650580205,
      "A": 111.3928921479432,
      "B": 63.04148928822865,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 23.25,
      "R0": 508.65922494232655,
      "A": 112.33018740262455,
      "B": 63.59806445096372,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 23.5,
      "R0": 513.6916474765167,
      "A": 113.26649717898862,
      "B": 64.15400912338418,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 23.75,
      "R0": 518.7239179187454,
      "A": 114.20183304797447,
      "B": 64.70933074420323,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 24.0,
      "R0": 523.7560361060314,
      "A": 115.13620633847097,
      "B": 65.26403660167111,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 24.25,
      "R0": 528.788001970388,
      "A": 116.06962814088946,
      "B": 65.81813383578111,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 24.5,
      "R0": 533.819815531373,
      "A": 117.00210931509345,
      "B": 66.37162944282188,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 24.75,
      "R0": 538.8523348048329,
      "A": 117.94169962153074,
      "B": 66.92337155265217,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 25.0,
      "R0": 543.8847990301438,
      "A": 118.88143437103643,
      "B": 67.47437363388357,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 25.25,
      "R0": 548.9170900313184,
      "A": 119.82021857617488,
      "B": 68.02480165907795,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 25.5,
      "R0": 553.949208740145,
      "A": 120.75806259405326,
      "B": 68.57466203627695,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 25.75,
      "R0": 558.9811561256647,
      "A": 121.69497657761491,
      "B": 69.12396104561208,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 26.0,
      "R0": 564.0129331890494,
      "A": 122.63097048505355,
      "B": 69.67270484489171,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 26.25,
      "R0": 569.044540959876,
      "A": 123.56605408625094,
      "B": 70.22089947356797,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 26.5,
      "R0": 574.0759804937989,
      "A": 124.50023696603981,
      "B": 70.76855085496847,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 26.75,
      "R0": 579.1072528692894,
      "A": 125.43352853028534,
      "B": 71.31566480003771,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 27.0,
      "R0": 584.1383591862395,
      "A": 126.36593800742249,
      "B": 71.86224700859833,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 27.25,
      "R0": 589.1693005617708,
      "A": 127.29747445774802,
      "B": 72.40830307480502,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 27.5,
      "R0": 594.200078128837,
      "A": 128.22814677566188,
      "B": 72.95383848876111,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 27.75,
      "R0": 599.2306930348277,
      "A": 129.15796369211805,
      "B": 73.49885863823123,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 28.0,
      "R0": 604.2611464383081,
      "A": 130.08693378240824,
      "B": 74.04336881324099,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 28.25,
      "R0": 609.2914395090193,
      "A": 131.01506546532178,
      "B": 74.58737420597392,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 28.5,
      "R0": 614.3215734232217,
      "A": 131.94236701533777,
      "B": 75.13087991775157,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 28.75,
      "R0": 619.351549366489,
      "A": 132.86884655444473,
      "B": 75.67389095490608,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 29.0,
      "R0": 624.3813685285859,
      "A": 133.7945120660639,
      "B": 76.21641223668318,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 29.25,
      "R0": 629.4110321034677,
      "A": 134.71937139499346,
      "B": 76.75844859552062,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 29.5,
      "R0": 634.4405412892811,
      "A": 135.6434322473758,
      "B": 77.30000477732236,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 29.75,
      "R0": 639.4698972841725,
      "A": 136.56670220277502,
      "B": 77.84108544833859,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.1,
      "nu": 30.0,
      "R0": 644.4991012890823,
      "A": 137.48918870646358,
      "B": 78.3816951912259,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 0.0,
      "R0": 64.4297205361072,
      "A": 21.910065684187884,
      "B": 10.207391438151301,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 0.25,
      "R0": 64.96685654629255,
      "A": 22.0931213626514,
      "B": 10.271920498029779,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 0.5,
      "R0": 66.32643965893658,
      "A": 22.559273399756805,
      "B": 10.434197574804575,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 0.75,
      "R0": 68.12629674194613,
      "A": 23.177929074013324,
      "B": 10.647832135296197,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 1.0,
      "R0": 70.14366829296341,
      "A": 23.867691093930954,
      "B": 10.887067726160646,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 1.25,
      "R0": 72.27379880473018,
      "A": 24.588081842103172,
      "B": 11.140320989052057,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 1.5,
      "R0": 74.4679153993493,
      "A": 25.320290090212364,
      "B": 11.402186803153397,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 1.75,
      "R0": 76.70245788060129,
      "A": 26.055930965533314,
      "B": 11.669884794258952,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 2.0,
      "R0": 78.96537904872093,
      "A": 26.791399970190227,
      "B": 11.94183232633957,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 2.25,
      "R0": 81.25006330240285,
      "A": 27.525227401090582,
      "B": 12.217043738226765,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 2.5,
      "R0": 83.5525765978382,
      "A": 28.256887058292605,
      "B": 12.494856682194932,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 2.75,
      "R0": 85.87037968123332,
      "A": 28.986265123763033,
      "B": 12.774797212301952,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 3.0,
      "R0": 88.20169896038715,
      "A": 29.713421257130843,
      "B": 13.05650845853358,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 3.25,
      "R0": 90.54520446673268,
      "A": 30.438479933302617,
      "B": 13.339710576266935,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 3.5,
      "R0": 92.89983780198963,
      "A": 31.16158119572669,
      "B": 13.624177035950288,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 3.75,
      "R0": 95.26471659797244,
      "A": 31.882859172773237,
      "B": 13.909719900576663,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 4.0,
      "R0": 97.63907952944282,
      "A": 32.60243373289391,
      "B": 14.196180274590132,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 4.25,
      "R0": 100.02225352585083,
      "A": 33.3204083091899,
      "B": 14.483421851827996,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 4.5,
      "R0": 102.41363347775768,
      "A": 34.03687050276364,
      "B": 14.77132639120802,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 4.75,
      "R0": 104.81266915076412,
      "A": 34.75189380711882,
      "B": 15.059790434151406,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 5.0,
      "R0": 107.21885635855142,
      "A": 35.46553965333449,
      "B": 15.34872284814367,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 5.25,
      "R0": 109.63173071230995,
      "A": 36.17785940684274,
      "B": 15.638042937155202,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 5.5,
      "R0": 112.05086297227535,
      "A": 36.88889616094025,
      "B": 15.927678952090178,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 5.75,
      "R0": 114.47585542220622,
      "A": 37.59868627950101,
      "B": 16.21756689155984,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 6.0,
      "R0": 116.90633892221376,
      "A": 38.30726068996518,
      "B": 16.507649518427836,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 6.25,
      "R0": 119.3419704270782,
      "A": 39.01464595018597,
      "B": 16.797875540734612,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 6.5,
      "R0": 121.78243083960842,
      "A": 39.72086511915203,
      "B": 17.088198920352013,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 6.75,
      "R0": 124.22742311412003,
      "A": 40.425938463002275,
      "B": 17.37857828308793,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 7.0,
      "R0": 126.6766705570044,
      "A": 41.129884024201665,
      "B": 17.668976410532665,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 7.25,
      "R0": 129.12991528818384,
      "A": 41.832718078480966,
      "B": 17.95935979886158,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 7.5,
      "R0": 131.5869168364443,
      "A": 42.53445550123209,
      "B": 18.249698273521634,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 7.75,
      "R0": 134.04745085421018,
      "A": 43.23511005915082,
      "B": 18.53996465040892,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 8.0,
      "R0": 136.5113079342991,
      "A": 43.934694643045574,
      "B": 18.83013443703505,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 8.25,
      "R0": 138.97829252062365,
      "A": 44.633221452320086,
      "B": 19.120185567614666,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 8.5,
      "R0": 141.4482219038764,
      "A": 45.330702140635005,
      "B": 19.4100981674334,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 8.75,
      "R0": 143.92092529358342,
      "A": 46.02714793099286,
      "B": 19.69985434284663,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 9.0,
      "R0": 146.3962429612875,
      "A": 46.72256970587701,
      "B": 19.989437993498196,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 9.25,
      "R0": 148.87402544962242,
      "A": 47.41697807715237,
      "B": 20.27883464393638,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 9.5,
      "R0": 151.35413284029346,
      "A": 48.110383440695905,
      "B": 20.56803129263743,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 9.75,
      "R0": 153.83643407793716,
      "A": 48.80279601815681,
      "B": 20.857016276156994,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 10.0,
      "R0": 156.32080634578597,
      "A": 49.49422588827896,
      "B": 21.145779146627145,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 10.25,
      "R0": 158.8071344876662,
      "A": 50.18468301071071,
      "B": 21.434310561398608,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 10.5,
      "R0": 161.2953104735352,
      "A": 50.874177243543045,
      "B": 21.722602183372608,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 10.75,
      "R0": 163.78523290599696,
      "A": 51.56271835542951,
      "B": 22.010646590702898,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 11.0,
      "R0": 166.27680656290613,
      "A": 52.25031603440992,
      "B": 22.298437195234403,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 11.25,
      "R0": 168.76994197501335,
      "A": 52.93697989322192,
      "B": 22.585968168407287,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 11.5,
      "R0": 171.26455503434408,
      "A": 53.62271947279066,
      "B": 22.873234374200287,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 11.75,
      "R0": 173.76056663226336,
      "A": 54.3075442435867,
      "B": 23.160231308109534,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 12.0,
      "R0": 176.2579023243161,
      "A": 54.991463605674134,
      "B": 23.446955041682255,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 12.25,
      "R0": 178.75649201928172,
      "A": 55.67448688812536,
      "B": 23.733402172175587,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 12.5,
      "R0": 181.25626969116274,
      "A": 56.3566233476703,
      "B": 24.019569776703758,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 12.75,
      "R0": 183.75717311282642,
      "A": 57.03788216643448,
      "B": 24.305455370302194,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 13.0,
      "R0": 186.25914360792376,
      "A": 57.71827245014027,
      "B": 24.59105686795759,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 13.25,
      "R0": 188.76212582201697,
      "A": 58.397803225207426,
      "B": 24.876372549632915,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 13.5,
      "R0": 191.26606750837527,
      "A": 59.076483437098055,
      "B": 25.161401028796266,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 13.75,
      "R0": 193.7709193310002,
      "A": 59.75432194722698,
      "B": 25.446141223158538,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 14.0,
      "R0": 196.27663468022365,
      "A": 60.43132753101144,
      "B": 25.73059232829138,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 14.25,
      "R0": 198.78316950181033,
      "A": 61.10750887565341,
      "B": 26.014753793364473,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 14.5,
      "R0": 201.2904821378179,
      "A": 61.78287457823886,
      "B": 26.298625299000797,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 14.75,
      "R0": 203.79853317898232,
      "A": 62.45743314364456,
      "B": 26.582206736867676,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 15.0,
      "R0": 206.30728532688227,
      "A": 63.131192982969054,
      "B": 26.86549819109763,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 15.25,
      "R0": 208.81670326530002,
      "A": 63.8041624123745,
      "B": 27.148499921344484,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 15.5,
      "R0": 211.32675354136154,
      "A": 64.47634965127385,
      "B": 27.431212346938768,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 15.75,
      "R0": 213.83740445331205,
      "A": 65.1477628219033,
      "B": 27.71363603278146,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 16.0,
      "R0": 216.3486259470228,
      "A": 65.81840994806075,
      "B": 27.995771676036057,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 16.25,
      "R0": 218.8603895191336,
      "A": 66.4882989542551,
      "B": 28.277620093984186,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 16.5,
      "R0": 221.37266812566668,
      "A": 67.15743766586608,
      "B": 28.55918221318265,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 16.75,
      "R0": 223.88543609820772,
      "A": 67.82583380807289,
      "B": 28.84045905899772,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 17.0,
      "R0": 226.39866906427778,
      "A": 68.4934950060977,
      "B": 29.121451746401874,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 17.25,
      "R0": 228.91234387352597,
      "A": 69.1604287849886,
      "B": 29.40216147129909,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 17.5,
      "R0": 231.42643852822948,
      "A": 69.82664256994809,
      "B": 29.682589502698846,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 17.75,
      "R0": 233.94093211879954,
      "A": 70.49214368625121,
      "B": 29.962737175323294,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 18.0,
      "R0": 236.45580476312898,
      "A": 71.15693935951286,
      "B": 30.242605882886018,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 18.25,
      "R0": 238.9710375489667,
      "A": 71.82103671682809,
      "B": 30.522197072198296,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 18.5,
      "R0": 241.48661248153076,
      "A": 72.48444278640436,
      "B": 30.801512237157574,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 18.75,
      "R0": 244.00251243263483,
      "A": 73.14716449900018,
      "B": 31.08055291384129,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 19.0,
      "R0": 246.518721094355,
      "A": 73.80920868803317,
      "B": 31.359320675479683,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 19.25,
      "R0": 249.03522293479182,
      "A": 74.47058209050454,
      "B": 31.637817128094113,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 19.5,
      "R0": 251.55200315616094,
      "A": 75.13129134835529,
      "B": 31.91604390662813,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 19.75,
      "R0": 254.06904765684158,
      "A": 75.79134300839121,
      "B": 32.19400267083308,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 20.0,
      "R0": 256.58634299365804,
      "A": 76.45074352439553,
      "B": 32.47169510226923,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 20.25,
      "R0": 259.10387634811923,
      "A": 77.1094992574651,
      "B": 32.749122900885055,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 20.5,
      "R0": 261.62163549428806,
      "A": 77.76761647676949,
      "B": 33.02628778199563,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 20.75,
      "R0": 264.1396087675821,
      "A": 78.42510136137376,
      "B": 33.30319147388993,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 21.0,
      "R0": 266.6577850363683,
      "A": 79.08196000101688,
      "B": 33.57983571524193,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 21.25,
      "R0": 269.1761536747217,
      "A": 79.73819839744004,
      "B": 33.85622225292182,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 21.5,
      "R0": 271.69470453774557,
      "A": 80.39382246461541,
      "B": 34.1323528395592,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 21.75,
      "R0": 274.21342793595977,
      "A": 81.04883803163116,
      "B": 34.408229232292435,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 22.0,
      "R0": 276.7323146141134,
      "A": 81.70325084219311,
      "B": 34.68385319036548,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 22.25,
      "R0": 279.251355728833,
      "A": 82.35706655684699,
      "B": 34.9592264739139,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 22.5,
      "R0": 281.770542828599,
      "A": 83.01029075394851,
      "B": 35.23435084239889,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 22.75,
      "R0": 284.28986783488654,
      "A": 83.66292893057143,
      "B": 35.50922805313835,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 23.0,
      "R0": 286.80932302377187,
      "A": 84.31498650409493,
      "B": 35.78385986021391,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 23.25,
      "R0": 289.3289010087028,
      "A": 84.96646881359979,
      "B": 36.058248013409695,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 23.5,
      "R0": 291.84859472489916,
      "A": 85.61738112042057,
      "B": 36.33239425692227,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 23.75,
      "R0": 294.368397413753,
      "A": 86.26772860971941,
      "B": 36.60630032855765,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 24.0,
      "R0": 296.8883026081603,
      "A": 86.91751639193517,
      "B": 36.87996795896609,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 24.25,
      "R0": 299.40830411948264,
      "A": 87.56674950316862,
      "B": 37.15339887054327,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 24.5,
      "R0": 301.92839602334425,
      "A": 88.21543290788293,
      "B": 37.42659477730564,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 24.75,
      "R0": 304.4526814643759,
      "A": 88.87874757880387,
      "B": 37.69753307310273,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 25.0,
      "R0": 306.9775151158683,
      "A": 89.54351811266216,
      "B": 37.96796902712296,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 25.25,
      "R0": 309.50232459930703,
      "A": 90.20766258172702,
      "B": 38.238182615331056,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 25.5,
      "R0": 312.0271076236386,
      "A": 90.87118683245552,
      "B": 38.50817559780611,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 25.75,
      "R0": 314.55186201585457,
      "A": 91.53409662137152,
      "B": 38.77794971534548,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 26.0,
      "R0": 317.0765857147053,
      "A": 92.19639761747918,
      "B": 39.04750668981625,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 26.25,
      "R0": 319.60127676604316,
      "A": 92.8580954029225,
      "B": 39.31684822384813,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 26.5,
      "R0": 322.1259333167691,
      "A": 93.51919547582469,
      "B": 39.58597600140172,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 26.75,
      "R0": 324.65055361157283,
      "A": 94.17970324974694,
      "B": 39.85489168703931,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 27.0,
      "R0": 327.175135986181,
      "A": 94.8396240581182,
      "B": 40.123596927160904,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 27.25,
      "R0": 329.6996788647957,
      "A": 95.49896315334898,
      "B": 40.39209334918299,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 27.5,
      "R0": 332.2241807549726,
      "A": 96.15772570965487,
      "B": 40.66038256218817,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 27.75,
      "R0": 334.7486402436625,
      "A": 96.81591682458719,
      "B": 40.92846615708863,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 28.0,
      "R0": 337.2730559944175,
      "A": 97.47354151918263,
      "B": 41.196345706266214,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 28.25,
      "R0": 339.79742674250156,
      "A": 98.13060474125751,
      "B": 41.464022764462534,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 28.5,
      "R0": 342.3217512925621,
      "A": 98.78711136536212,
      "B": 41.731498868376356,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 28.75,
      "R0": 344.8460285149049,
      "A": 99.44306619488934,
      "B": 41.99877553712151,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 29.0,
      "R0": 347.3702573426999,
      "A": 100.09847396307188,
      "B": 42.26585427226386,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 29.25,
      "R0": 349.8944367689546,
      "A": 100.7533393344948,
      "B": 42.532736558074866,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 29.5,
      "R0": 352.41856584348716,
      "A": 101.40766690679848,
      "B": 42.79942386187408,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 29.75,
      "R0": 354.9426436708309,
      "A": 102.06146121119414,
      "B": 43.065917633917806,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.2,
      "nu": 30.0,
      "R0": 357.466669407906,
      "A": 102.71472671345633,
      "B": 43.33221930748726,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 0.0,
      "R0": 79.52133536938345,
      "A": 27.73857930064351,
      "B": 11.833285199913945,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 0.25,
      "R0": 79.90650891739642,
      "A": 27.892981667248392,
      "B": 11.872910605586469,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 0.5,
      "R0": 80.88104269310134,
      "A": 28.2868450924005,
      "B": 11.97232948661978,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 0.75,
      "R0": 82.16457154706586,
      "A": 28.80680091577292,
      "B": 12.10276899555961,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 1.0,
      "R0": 83.58804892731132,
      "A": 29.378076497261134,
      "B": 12.248348502863855,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 1.25,
      "R0": 85.07107996870764,
      "A": 29.962884521713498,
      "B": 12.40201528356088,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 1.5,
      "R0": 86.57816750009079,
      "A": 30.544981227804076,
      "B": 12.5605441449891,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 1.75,
      "R0": 88.09448941500159,
      "A": 31.11872171167368,
      "B": 12.722320630555751,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 2.0,
      "R0": 89.6142835993669,
      "A": 31.68303090905786,
      "B": 12.88645600491261,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 2.25,
      "R0": 91.13561398093589,
      "A": 32.23855403400206,
      "B": 13.052417792938687,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 2.5,
      "R0": 92.6581026330241,
      "A": 32.78644844083844,
      "B": 13.21986295681026,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 2.75,
      "R0": 94.18196454644203,
      "A": 33.32791405692988,
      "B": 13.388556319460568,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 3.0,
      "R0": 95.70760036905995,
      "A": 33.86403084940646,
      "B": 13.558327782415422,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 3.25,
      "R0": 97.23542813188396,
      "A": 34.39571777687115,
      "B": 13.729048529836453,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 3.5,
      "R0": 98.76581839076243,
      "A": 34.92373720439903,
      "B": 13.900617116635042,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 3.75,
      "R0": 100.29907427733997,
      "A": 35.44871424921962,
      "B": 14.07295097620179,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 4.0,
      "R0": 101.83543063263642,
      "A": 35.97115903270405,
      "B": 14.245981035212994,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 4.25,
      "R0": 103.37506063003093,
      "A": 36.491487365655736,
      "B": 14.419648181050661,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 4.5,
      "R0": 104.91808468819363,
      "A": 37.01003848441157,
      "B": 14.593900873205795,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 4.75,
      "R0": 106.46457941440167,
      "A": 37.52708969424196,
      "B": 14.768693483512715,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 5.0,
      "R0": 108.0145856810268,
      "A": 38.042868233758654,
      "B": 14.94398511389479,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 5.25,
      "R0": 109.5681155641796,
      "A": 38.55756080107786,
      "B": 15.119738734851655,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 5.5,
      "R0": 111.1251581487013,
      "A": 39.071321175854706,
      "B": 15.295920544264595,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 5.75,
      "R0": 112.68568431469612,
      "A": 39.58427631646964,
      "B": 15.472499480551443,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 6.0,
      "R0": 114.2496506513562,
      "A": 40.09653124646427,
      "B": 15.649446845999943,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 6.25,
      "R0": 115.81700264278334,
      "A": 40.60817298269172,
      "B": 15.82673601006314,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 6.5,
      "R0": 117.38767725543585,
      "A": 41.1192737050527,
      "B": 16.00434217158193,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 6.75,
      "R0": 118.9616050372133,
      "A": 41.62989332494885,
      "B": 16.18224216508678,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 7.0,
      "R0": 120.53871181828436,
      "A": 42.140081575826805,
      "B": 16.360414300613247,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 7.25,
      "R0": 122.11892009072471,
      "A": 42.64987972171948,
      "B": 16.538838229155935,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 7.5,
      "R0": 123.70215012412518,
      "A": 43.15932196021437,
      "B": 16.717494828296665,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 7.75,
      "R0": 125.28832086944021,
      "A": 43.66843657865694,
      "B": 16.896366103573197,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 8.0,
      "R0": 126.87735068774782,
      "A": 44.177246911297445,
      "B": 17.075435102605383,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 8.25,
      "R0": 128.4691579383798,
      "A": 44.68577213409095,
      "B": 17.254685839393343,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 8.5,
      "R0": 130.06366144947242,
      "A": 45.194027927588316,
      "B": 17.43410322714251,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 8.75,
      "R0": 131.66078089468647,
      "A": 45.70202703101472,
      "B": 17.6136730179764,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 9.0,
      "R0": 133.26043709088117,
      "A": 46.20977970726794,
      "B": 17.793381748587425,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 9.25,
      "R0": 134.8625522326911,
      "A": 46.71729413374814,
      "B": 17.973216690775143,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 9.5,
      "R0": 136.46705007262062,
      "A": 47.22457673235445,
      "B": 18.15316580639638,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 9.75,
      "R0": 138.0738560591126,
      "A": 47.7316324479975,
      "B": 18.333217705893567,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 10.0,
      "R0": 139.68289743806235,
      "A": 48.23846498463271,
      "B": 18.51336161012301,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 10.25,
      "R0": 141.29410332534462,
      "A": 48.74507700533903,
      "B": 18.693587314992488,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 10.5,
      "R0": 142.90740475361235,
      "A": 49.25147030275867,
      "B": 18.87388515878236,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 10.75,
      "R0": 144.52273470163345,
      "A": 49.75764594335086,
      "B": 19.054245991503215,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 11.0,
      "R0": 146.14002810465172,
      "A": 50.26360439102356,
      "B": 19.234661146565657,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 11.25,
      "R0": 147.7592218532227,
      "A": 50.76934561197024,
      "B": 19.41512241413266,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 11.5,
      "R0": 149.38025478029158,
      "A": 51.274869164340664,
      "B": 19.595622016261327,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 11.75,
      "R0": 151.00306764012203,
      "A": 51.78017427452733,
      "B": 19.776152583532824,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 12.0,
      "R0": 152.62760307930876,
      "A": 52.285259902536005,
      "B": 19.956707133209587,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 12.25,
      "R0": 154.25380560313351,
      "A": 52.79012479742792,
      "B": 20.13727904860941,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 12.5,
      "R0": 155.88162153738085,
      "A": 53.29476754459767,
      "B": 20.31786205971507,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 12.75,
      "R0": 157.51099898584653,
      "A": 53.7991866063801,
      "B": 20.49845022503143,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 13.0,
      "R0": 159.14188778668176,
      "A": 54.30338035610454,
      "B": 20.679037914336696,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 13.25,
      "R0": 160.77423946629278,
      "A": 54.80734710719759,
      "B": 20.859619792488882,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 13.5,
      "R0": 162.40800719161052,
      "A": 55.31108513799948,
      "B": 21.040190804203867,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 13.75,
      "R0": 164.04314572259318,
      "A": 55.81459271235193,
      "B": 21.22074615956809,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 14.0,
      "R0": 165.67961136379745,
      "A": 56.31786809712299,
      "B": 21.401281320428964,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 14.25,
      "R0": 167.3173619157169,
      "A": 56.82090957699716,
      "B": 21.58179198757282,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 14.5,
      "R0": 168.95635662705172,
      "A": 57.32371546653934,
      "B": 21.762274088521806,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 14.75,
      "R0": 170.59655614732765,
      "A": 57.82628412020609,
      "B": 21.942723766011856,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 15.0,
      "R0": 172.23792247951496,
      "A": 58.32861394085057,
      "B": 22.12313736719285,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 15.25,
      "R0": 173.88041893485934,
      "A": 58.83070338603873,
      "B": 22.303511433216766,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 15.5,
      "R0": 175.52401008689776,
      "A": 59.332550973823324,
      "B": 22.483842689633224,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 15.75,
      "R0": 177.16866172815207,
      "A": 59.834155286607405,
      "B": 22.664128037064824,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 16.0,
      "R0": 178.81434082693886,
      "A": 60.33551497446911,
      "B": 22.84436454251674,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 16.25,
      "R0": 180.46101548580918,
      "A": 60.83662875741036,
      "B": 23.024549431076014,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 16.5,
      "R0": 182.1086549005704,
      "A": 61.33749542717545,
      "B": 23.204680078141628,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 16.75,
      "R0": 183.75722932151984,
      "A": 61.8381138479522,
      "B": 23.384754001906117,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 17.0,
      "R0": 185.40671001491137,
      "A": 62.33848295703257,
      "B": 23.564768856381253,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 17.25,
      "R0": 187.0570692262845,
      "A": 62.83860176470458,
      "B": 23.744722424686824,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 17.5,
      "R0": 188.70828014437575,
      "A": 63.338469354094734,
      "B": 23.924612612790916,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 17.75,
      "R0": 190.36031686747447,
      "A": 63.83808488003846,
      "B": 24.1044374433656,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 18.0,
      "R0": 192.01315436908044,
      "A": 64.33744756868447,
      "B": 24.284195050273702,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 18.25,
      "R0": 193.66676846682094,
      "A": 64.83655671576228,
      "B": 24.463883672986245,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 18.5,
      "R0": 195.32113579066936,
      "A": 65.33541168566241,
      "B": 24.64350165159661,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 18.75,
      "R0": 196.97623375360854,
      "A": 65.83401190964904,
      "B": 24.823047421861997,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 19.0,
      "R0": 198.63204052264336,
      "A": 66.33235688436228,
      "B": 25.002519510622836,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 19.25,
      "R0": 200.28853499121033,
      "A": 66.83044617004282,
      "B": 25.181916531395075,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 19.5,
      "R0": 201.94569675251842,
      "A": 67.32827938874215,
      "B": 25.361237180200792,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 19.75,
      "R0": 203.60350607382134,
      "A": 67.82585622252371,
      "B": 25.540480231621096,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 20.0,
      "R0": 205.26194387162104,
      "A": 68.32317641165575,
      "B": 25.71964453505514,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 20.25,
      "R0": 206.9209916885011,
      "A": 68.8202397523645,
      "B": 25.898729011029207,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 20.5,
      "R0": 208.5806316693779,
      "A": 69.31704609547674,
      "B": 26.0777326479761,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 20.75,
      "R0": 210.24084654042963,
      "A": 69.81359534397279,
      "B": 26.256654498825807,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 21.0,
      "R0": 211.90161958744284,
      "A": 70.30988745141626,
      "B": 26.435493678038156,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 21.25,
      "R0": 213.56293463532347,
      "A": 70.80592242019952,
      "B": 26.61424935872043,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 21.5,
      "R0": 215.22477602947038,
      "A": 71.30170029912168,
      "B": 26.79292076966086,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 21.75,
      "R0": 216.8871286159847,
      "A": 71.79722118221505,
      "B": 26.971507192897356,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 22.0,
      "R0": 218.54997772432398,
      "A": 72.29248520651018,
      "B": 27.150007961055568,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 22.25,
      "R0": 220.21330914949067,
      "A": 72.7874925505874,
      "B": 27.328422455054866,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 22.5,
      "R0": 221.87710913596675,
      "A": 73.28224343246117,
      "B": 27.506750101697385,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 22.75,
      "R0": 223.54136436083354,
      "A": 73.77673810847858,
      "B": 27.684990371686766,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 23.0,
      "R0": 225.2060619193362,
      "A": 74.27097687103785,
      "B": 27.863142777348042,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 23.25,
      "R0": 226.8711893092841,
      "A": 74.76496004753818,
      "B": 28.041206870837172,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 23.5,
      "R0": 228.53673441743013,
      "A": 75.25868799841739,
      "B": 28.219182242128664,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 23.75,
      "R0": 230.20268550515175,
      "A": 75.75216111609777,
      "B": 28.397068517376642,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 24.0,
      "R0": 231.86903119587805,
      "A": 76.24537982312903,
      "B": 28.574865357080164,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 24.25,
      "R0": 233.5357604622841,
      "A": 76.73834457088935,
      "B": 28.752572454497745,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 24.5,
      "R0": 235.20286261383444,
      "A": 77.23105583843923,
      "B": 28.93018953417365,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 24.75,
      "R0": 236.88066382938996,
      "A": 77.74643256074773,
      "B": 29.105182849221375,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 25.0,
      "R0": 238.56001664232463,
      "A": 78.26454637977787,
      "B": 29.27973874020322,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 25.25,
      "R0": 240.23948448360898,
      "A": 78.7822457506365,
      "B": 29.45420501273714,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 25.5,
      "R0": 241.9190634607803,
      "A": 79.29953372766789,
      "B": 29.628581838366756,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 25.75,
      "R0": 243.59874979988672,
      "A": 79.81641333162615,
      "B": 29.8028693977361,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 26.0,
      "R0": 245.27853984199464,
      "A": 80.33288754953767,
      "B": 29.977067879954056,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 26.25,
      "R0": 246.95843003876507,
      "A": 80.84895933540267,
      "B": 30.15117748225617,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 26.5,
      "R0": 248.63841694919392,
      "A": 81.36463161013202,
      "B": 30.325198409430538,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 26.75,
      "R0": 250.3184972354211,
      "A": 81.87990726232684,
      "B": 30.49913087354158,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 27.0,
      "R0": 251.99866765993647,
      "A": 82.39478914808278,
      "B": 30.672975093346473,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 27.25,
      "R0": 253.67892508138902,
      "A": 82.90928009200705,
      "B": 30.846731294131835,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 27.5,
      "R0": 255.35926645225845,
      "A": 83.42338288686364,
      "B": 31.020399707109686,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 27.75,
      "R0": 257.03968881536275,
      "A": 83.93710029424106,
      "B": 31.193980569169497,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 28.0,
      "R0": 258.72018930036575,
      "A": 84.45043504533601,
      "B": 31.36747412268419,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 28.25,
      "R0": 260.4007651216816,
      "A": 84.96338984068865,
      "B": 31.540880614981152,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 28.5,
      "R0": 262.0814135754481,
      "A": 85.47596735076091,
      "B": 31.714200298108327,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 28.75,
      "R0": 263.7621320367325,
      "A": 85.98817021641595,
      "B": 31.88743342858114,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 29.0,
      "R0": 265.4429179574363,
      "A": 86.50000104889115,
      "B": 32.06058026697339,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 29.25,
      "R0": 267.12376886303537,
      "A": 87.01146243083419,
      "B": 32.2336410778762,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 29.5,
      "R0": 268.8046823509503,
      "A": 87.52255691603618,
      "B": 32.406616129433765,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 29.75,
      "R0": 270.48565608775243,
      "A": 88.0332870302257,
      "B": 32.57950569324574,
      "ok": true
    },
    {
      "scheme": "collA",
      "alpha": 0.3,
      "nu": 30.0,
      "R0": 272.1666878075339,
      "A": 88.54365527093033,
      "B": 32.75231004396915,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 0.0,
      "R0": 69.01363662770018,
      "A": 32.883247012289615,
      "B": 8.53278097508934,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 0.25,
      "R0": 69.92447371041635,
      "A": 32.50322184934762,
      "B": 8.810357731202366,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 0.5,
      "R0": 72.61709001357667,
      "A": 31.645819343261802,
      "B": 9.561109834196031,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 0.75,
      "R0": 76.99534686858533,
      "A": 30.749895836681176,
      "B": 10.646447049961044,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 1.0,
      "R0": 82.84228839428397,
      "A": 30.040975139555652,
      "B": 11.954278135652135,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 1.25,
      "R0": 89.8383365922491,
      "A": 29.56489449378109,
      "B": 13.400018684920724,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 1.5,
      "R0": 97.66911578044528,
      "A": 29.29232660737052,
      "B": 14.924263821071335,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 1.75,
      "R0": 106.08623887842987,
      "A": 29.176899092204078,
      "B": 16.48910355151342,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 2.0,
      "R0": 114.91311834176304,
      "A": 29.17692658751433,
      "B": 18.071881276358404,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 2.25,
      "R0": 124.02939937566407,
      "A": 29.260520444075834,
      "B": 19.659477790770392,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 2.5,
      "R0": 133.35370664007496,
      "A": 29.404769375185822,
      "B": 21.244396086973826,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 2.75,
      "R0": 142.83051652216818,
      "A": 29.59355976106014,
      "B": 22.82239931518535,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 3.0,
      "R0": 152.42130634153727,
      "A": 29.815573537629525,
      "B": 24.39114935020808,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 3.25,
      "R0": 162.09882683679461,
      "A": 30.06279180551167,
      "B": 25.949426981447207,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 3.5,
      "R0": 171.84342268004548,
      "A": 30.32945610973248,
      "B": 27.49668013246729,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 3.75,
      "R0": 181.64064957306255,
      "A": 30.611366505167734,
      "B": 29.032757379165446,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 4.0,
      "R0": 191.4797078211559,
      "A": 30.905409922846466,
      "B": 30.55774774844241,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 4.25,
      "R0": 201.3523942672182,
      "A": 31.209241808039483,
      "B": 32.07188273070475,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 4.5,
      "R0": 211.25238806684501,
      "A": 31.521069089645614,
      "B": 33.575475493660946,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 4.75,
      "R0": 221.17475512821693,
      "A": 31.839500376720594,
      "B": 35.06888279519755,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 5.0,
      "R0": 231.1155983231729,
      "A": 32.16344114466707,
      "B": 36.55248099940133,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 5.25,
      "R0": 241.07180658285506,
      "A": 32.49201937300876,
      "B": 38.02665099277139,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 5.5,
      "R0": 251.04087220481597,
      "A": 32.824532056185355,
      "B": 39.49176878983704,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 5.75,
      "R0": 261.020755966194,
      "A": 33.16040620881448,
      "B": 40.94819981064389,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 6.0,
      "R0": 271.0097862437833,
      "A": 33.499170069314914,
      "B": 42.39629554416335,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 6.25,
      "R0": 281.00658266455866,
      "A": 33.84043157105747,
      "B": 43.83639176584493,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 6.5,
      "R0": 291.00999768124893,
      "A": 34.18386205810862,
      "B": 45.268807766692916,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 6.75,
      "R0": 301.0190714073833,
      "A": 34.52918382901872,
      "B": 46.69384623363336,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 7.0,
      "R0": 311.0329963695258,
      "A": 34.876160509242574,
      "B": 48.111793544772404,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 7.25,
      "R0": 321.05108975665644,
      "A": 35.224589534898556,
      "B": 49.52292031996719,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 7.5,
      "R0": 331.07277139252983,
      "A": 35.57429622939953,
      "B": 50.92748212072458,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 7.75,
      "R0": 341.0975461162161,
      "A": 35.92512909447501,
      "B": 52.32572022972544,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 8.0,
      "R0": 351.12498958967626,
      "A": 36.276956032871915,
      "B": 53.717862460202106,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 8.25,
      "R0": 361.15473678614944,
      "A": 36.6296612981004,
      "B": 55.10412396997814,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 8.5,
      "R0": 371.1864725986961,
      "A": 36.98314300762167,
      "B": 56.484708053005484,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 8.75,
      "R0": 381.2199241288472,
      "A": 37.33731110647323,
      "B": 57.859806904540235,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 9.0,
      "R0": 391.2548543247394,
      "A": 37.69208568245789,
      "B": 59.22960234368656,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 9.25,
      "R0": 401.29105670005083,
      "A": 38.047395569808806,
      "B": 60.59426649972737,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 9.5,
      "R0": 411.32835093233734,
      "A": 38.40317718039767,
      "B": 61.95396245339168,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 9.75,
      "R0": 421.36657917732373,
      "A": 38.75937351982049,
      "B": 63.308844833732806,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 10.0,
      "R0": 431.4056355403736,
      "A": 39.11633161274611,
      "B": 64.65899929862282,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 10.25,
      "R0": 441.44615421420895,
      "A": 39.48349373846533,
      "B": 66.00311344749579,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 10.5,
      "R0": 451.4871975001879,
      "A": 39.85086601111469,
      "B": 67.34284911752208,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 10.75,
      "R0": 461.52867366047576,
      "A": 40.218409022651436,
      "B": 68.67833241326666,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 11.0,
      "R0": 471.5705017512664,
      "A": 40.58608720057555,
      "B": 70.00968334416736,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 11.25,
      "R0": 481.61261026281863,
      "A": 40.95386837569828,
      "B": 71.33701621408984,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 11.5,
      "R0": 491.65493594808504,
      "A": 41.321723410748014,
      "B": 72.66043998701097,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 11.75,
      "R0": 501.6974228164181,
      "A": 41.689625872511485,
      "B": 73.98005861807975,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 12.0,
      "R0": 511.7400212613866,
      "A": 42.05755174849202,
      "B": 75.2959713647846,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 12.25,
      "R0": 521.7826873059385,
      "A": 42.425479196970436,
      "B": 76.60827307241868,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 12.5,
      "R0": 531.8253819444217,
      "A": 42.79338832996132,
      "B": 77.91705444289161,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 12.75,
      "R0": 541.8680705726147,
      "A": 43.16126101728886,
      "B": 79.22240227642995,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 13.0,
      "R0": 551.9107224880718,
      "A": 43.52908071590722,
      "B": 80.52439969999772,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 13.25,
      "R0": 561.953310450539,
      "A": 43.89683232171004,
      "B": 81.82312638463333,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 13.5,
      "R0": 571.9958103015088,
      "A": 44.264502030539276,
      "B": 83.1186587350844,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 13.75,
      "R0": 582.0382006252185,
      "A": 44.632077220757246,
      "B": 84.41107007705402,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 14.0,
      "R0": 592.0804624510929,
      "A": 44.99954634692805,
      "B": 85.70043082901829,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 14.25,
      "R0": 602.122578994371,
      "A": 45.366898840008794,
      "B": 86.986808654173,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 14.5,
      "R0": 612.1645354204811,
      "A": 45.73412502691858,
      "B": 88.2702686180033,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 14.75,
      "R0": 622.2063186429441,
      "A": 46.10121604871582,
      "B": 89.55087331851485,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 15.0,
      "R0": 632.2479171399027,
      "A": 46.4681637929795,
      "B": 90.828683018594,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 15.25,
      "R0": 642.2893207925372,
      "A": 46.83496083070223,
      "B": 92.10375576597272,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 15.5,
      "R0": 652.3305207411759,
      "A": 47.201600359378865,
      "B": 93.37614750566664,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 15.75,
      "R0": 662.3715092558414,
      "A": 47.56807615329789,
      "B": 94.64591218855394,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 16.0,
      "R0": 672.4122796240263,
      "A": 47.93438251349283,
      "B": 95.9131018639961,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 16.25,
      "R0": 682.4528260459192,
      "A": 48.30051422902041,
      "B": 97.17776677910024,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 16.5,
      "R0": 692.4931435440667,
      "A": 48.66646653657949,
      "B": 98.43995546232125,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 16.75,
      "R0": 702.533227880951,
      "A": 49.03223508597048,
      "B": 99.69971480615969,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 17.0,
      "R0": 712.5730754849501,
      "A": 49.397815908759874,
      "B": 100.95709014522767,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 17.25,
      "R0": 722.6126833856106,
      "A": 49.7632053869277,
      "B": 102.21212532450578,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 17.5,
      "R0": 732.6520491517149,
      "A": 50.128400230010065,
      "B": 103.46486277468232,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 17.75,
      "R0": 742.6911708409898,
      "A": 50.49339744567256,
      "B": 104.71534356685413,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 18.0,
      "R0": 752.730046948418,
      "A": 50.85819432275153,
      "B": 105.96360748339471,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 18.25,
      "R0": 762.7686763657257,
      "A": 51.222788406087,
      "B": 107.20969306622183,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 18.5,
      "R0": 772.8070583404042,
      "A": 51.58717748039486,
      "B": 108.45363767598249,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 18.75,
      "R0": 782.8451924407855,
      "A": 51.9513595521185,
      "B": 109.69547754148968,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 19.0,
      "R0": 792.8830785243772,
      "A": 52.31533283286493,
      "B": 110.9352478067383,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 19.25,
      "R0": 802.920716708526,
      "A": 52.67909572525835,
      "B": 112.17298257759884,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 19.5,
      "R0": 812.9581073443405,
      "A": 53.04264680911558,
      "B": 113.4087149644797,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 19.75,
      "R0": 822.9952509920113,
      "A": 53.40598483042032,
      "B": 114.64247712622256,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 20.0,
      "R0": 833.0321484012529,
      "A": 53.769108686508545,
      "B": 115.87430030240317,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 20.25,
      "R0": 843.0688004898839,
      "A": 54.132017418446985,
      "B": 117.10421485624651,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 20.5,
      "R0": 853.1052083275281,
      "A": 54.494710198774314,
      "B": 118.33225030479463,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 20.75,
      "R0": 863.1413731183857,
      "A": 54.85718632420561,
      "B": 119.55843535583018,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 21.0,
      "R0": 873.1772961877286,
      "A": 55.21944520527186,
      "B": 120.7827979355899,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 21.25,
      "R0": 883.2129789665341,
      "A": 55.581486361945174,
      "B": 122.00536522588938,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 21.5,
      "R0": 893.2484229835682,
      "A": 55.9433094092947,
      "B": 123.22616367817778,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 21.75,
      "R0": 903.2836298490874,
      "A": 56.30491405969618,
      "B": 124.4452190591601,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 22.0,
      "R0": 913.3186012492515,
      "A": 56.666300109057616,
      "B": 125.66255646125012,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 22.25,
      "R0": 923.3533389354125,
      "A": 57.02746743369165,
      "B": 126.87820033279446,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 22.5,
      "R0": 933.3878447143361,
      "A": 57.388415987487676,
      "B": 128.09217450705984,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 22.75,
      "R0": 943.4221204444766,
      "A": 57.7491457902519,
      "B": 129.3045022108309,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 23.0,
      "R0": 953.4561680248007,
      "A": 58.109656930489514,
      "B": 130.51520610152158,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 23.25,
      "R0": 963.4899893915281,
      "A": 58.46994955583656,
      "B": 131.72430827673833,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 23.5,
      "R0": 973.5235865125433,
      "A": 58.8300238687664,
      "B": 132.93183029330422,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 23.75,
      "R0": 983.556961379014,
      "A": 59.189880128467856,
      "B": 134.13779319803845,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 24.0,
      "R0": 993.5901160063222,
      "A": 59.54951863728222,
      "B": 135.3422175242496,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 24.25,
      "R0": 1003.6230524228886,
      "A": 59.90893974966898,
      "B": 136.54512333506955,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 24.5,
      "R0": 1013.6557726729661,
      "A": 60.26814385715936,
      "B": 137.74653021417816,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 24.75,
      "R0": 1023.6882788082585,
      "A": 60.62713139414554,
      "B": 138.9464573000912,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 25.0,
      "R0": 1033.7205728888512,
      "A": 60.98590282767938,
      "B": 140.14492328493324,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 25.25,
      "R0": 1043.7526569748297,
      "A": 61.344458664883085,
      "B": 141.34194645035586,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 25.5,
      "R0": 1053.7845331290737,
      "A": 61.70279944068346,
      "B": 142.53754465980205,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 25.75,
      "R0": 1063.8162034135312,
      "A": 62.06092571796334,
      "B": 143.73173537675592,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 26.0,
      "R0": 1073.8476698836312,
      "A": 62.41883809181672,
      "B": 144.92453569129103,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 26.25,
      "R0": 1083.8789345910773,
      "A": 62.77653717881552,
      "B": 146.11596231292697,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 26.5,
      "R0": 1093.9099995801225,
      "A": 63.13402361876728,
      "B": 147.3060315900808,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 26.75,
      "R0": 1103.9408668847755,
      "A": 63.49129807525866,
      "B": 148.49475952624437,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 27.0,
      "R0": 1113.9715385288,
      "A": 63.84836123136958,
      "B": 149.68216178479742,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 27.25,
      "R0": 1124.0020165247843,
      "A": 64.2052137874662,
      "B": 150.86825369772646,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 27.5,
      "R0": 1134.0323028713465,
      "A": 64.56185646289101,
      "B": 152.0530502824499,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 27.75,
      "R0": 1144.0623995540664,
      "A": 64.9182899908962,
      "B": 153.23656624298744,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 28.0,
      "R0": 1154.0923085436225,
      "A": 65.27451511917106,
      "B": 154.41881598306,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 28.25,
      "R0": 1164.1220317939296,
      "A": 65.63053261069395,
      "B": 155.59981361946978,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 28.5,
      "R0": 1174.15157124307,
      "A": 65.98634323944789,
      "B": 156.779572983418,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 28.75,
      "R0": 1184.1809288123623,
      "A": 66.34194778993277,
      "B": 157.95810762987023,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 29.0,
      "R0": 1194.2101064063609,
      "A": 66.6973470550798,
      "B": 159.13543084285843,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 29.25,
      "R0": 1204.2391059091315,
      "A": 67.05254184169438,
      "B": 160.31155565751644,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 29.5,
      "R0": 1214.2679291898385,
      "A": 67.40753295778347,
      "B": 161.4864948404594,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 29.75,
      "R0": 1224.2965780943632,
      "A": 67.76232122756869,
      "B": 162.66026093291606,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.05,
      "nu": 30.0,
      "R0": 1234.3250544536859,
      "A": 68.11690747354153,
      "B": 163.8328662182169,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 0.0,
      "R0": 51.258839524147334,
      "A": 17.345473572396234,
      "B": 8.614257059948986,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 0.25,
      "R0": 52.12139130974538,
      "A": 17.463975814622177,
      "B": 8.766094378683803,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 0.5,
      "R0": 54.36054416454863,
      "A": 17.78270266400356,
      "B": 9.154441921748754,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 0.75,
      "R0": 57.43884597579017,
      "A": 18.238031206867436,
      "B": 9.67749108846401,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 1.0,
      "R0": 61.02593414095463,
      "A": 18.781723040774054,
      "B": 10.275149504909823,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 1.25,
      "R0": 64.94629206130048,
      "A": 19.382422576885084,
      "B": 10.917265443010823,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 1.5,
      "R0": 69.1001144744805,
      "A": 20.020073777574776,
      "B": 11.587625380841716,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 1.75,
      "R0": 73.42531086411327,
      "A": 20.68172760452841,
      "B": 12.27660251475491,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 2.0,
      "R0": 77.88042926642811,
      "A": 21.35887894112116,
      "B": 12.978021392359718,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 2.25,
      "R0": 82.43636877409881,
      "A": 22.04584353863134,
      "B": 13.687706179042092,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 2.5,
      "R0": 87.07195635017706,
      "A": 22.738768502084888,
      "B": 14.402732610226602,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 2.75,
      "R0": 91.7713762295898,
      "A": 23.435015082127943,
      "B": 15.121004236366284,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 3.0,
      "R0": 96.52257121045841,
      "A": 24.132763156432617,
      "B": 15.84099398328548,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 3.25,
      "R0": 101.31619634240633,
      "A": 24.830752003166378,
      "B": 16.56157763047728,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 3.5,
      "R0": 106.14490753249265,
      "A": 25.528107452238313,
      "B": 17.281922053245303,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 3.75,
      "R0": 111.00286353589036,
      "A": 26.224225046213952,
      "B": 18.001407885319598,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 4.0,
      "R0": 115.88536915421719,
      "A": 26.918690127120442,
      "B": 18.71957472610509,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 4.25,
      "R0": 120.78861468634568,
      "A": 27.61122258872672,
      "B": 19.43608159457503,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 4.5,
      "R0": 125.70948257215787,
      "A": 28.301638294886896,
      "B": 20.1506779571671,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 4.75,
      "R0": 130.6454018817749,
      "A": 28.98982188023389,
      "B": 20.863182237931568,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 5.0,
      "R0": 135.59423745167442,
      "A": 29.675707406401862,
      "B": 21.57346571127845,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 5.25,
      "R0": 140.5542044810718,
      "A": 30.35926449382057,
      "B": 22.28144032008546,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 5.5,
      "R0": 145.52380208205432,
      "A": 31.040488306453668,
      "B": 22.987049389807094,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 5.75,
      "R0": 150.5017611013027,
      "A": 31.71939227455026,
      "B": 23.69026050217918,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 6.0,
      "R0": 155.4870028058067,
      "A": 32.39600277649304,
      "B": 24.391059991985472,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 6.25,
      "R0": 160.47860591264907,
      "A": 33.0703552375826,
      "B": 25.089448675873374,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 6.5,
      "R0": 165.47578008961864,
      "A": 33.742491257238584,
      "B": 25.7854385208743,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 6.75,
      "R0": 170.4778445113916,
      "A": 34.412456490231214,
      "B": 26.479050036008225,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 7.0,
      "R0": 175.48421039723326,
      "A": 35.08029908303159,
      "B": 27.170310223007924,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 7.25,
      "R0": 180.49436670634896,
      "A": 35.74606852128059,
      "B": 27.859250961941786,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 7.5,
      "R0": 185.50786835479084,
      "A": 36.409814782662814,
      "B": 28.54590773651746,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 7.75,
      "R0": 190.5243264575256,
      "A": 37.07158771846942,
      "B": 29.230318626541205,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 8.0,
      "R0": 195.54340020834934,
      "A": 37.731436605489066,
      "B": 29.91252351040714,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 8.25,
      "R0": 200.5647900896147,
      "A": 38.38940982694167,
      "B": 30.592563434622946,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 8.5,
      "R0": 205.58823216997553,
      "A": 39.04555464909337,
      "B": 31.27048011510892,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 8.75,
      "R0": 210.61349329468794,
      "A": 39.69991707058079,
      "B": 31.94631554399301,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 9.0,
      "R0": 215.64036701188888,
      "A": 40.35254172688978,
      "B": 32.62011168104193,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 9.25,
      "R0": 220.6686701105209,
      "A": 41.00347183463392,
      "B": 33.29191021176503,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 9.5,
      "R0": 225.69823966617696,
      "A": 41.65274916666832,
      "B": 33.96175235979261,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 9.75,
      "R0": 230.72893051162828,
      "A": 42.3004140500384,
      "B": 34.62967874281519,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 10.0,
      "R0": 235.76075448677875,
      "A": 42.94723217231565,
      "B": 35.29561823180047,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 10.25,
      "R0": 240.79688108921982,
      "A": 43.610549117705915,
      "B": 35.956964730685236,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 10.5,
      "R0": 245.83360321028158,
      "A": 44.27223305066769,
      "B": 36.61653162965031,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 10.75,
      "R0": 250.8708388947416,
      "A": 44.93231763548312,
      "B": 37.274357293324435,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 11.0,
      "R0": 255.90851479722187,
      "A": 45.59083565212111,
      "B": 37.930478990661605,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 11.25,
      "R0": 260.9465651975479,
      "A": 46.24781898660849,
      "B": 38.58493290270294,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 11.5,
      "R0": 265.98493114230223,
      "A": 46.90329863044906,
      "B": 39.237754136708496,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 11.75,
      "R0": 271.02355969534256,
      "A": 47.55730468605692,
      "B": 39.88897674441088,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 12.0,
      "R0": 276.0624032795895,
      "A": 48.20986637952885,
      "B": 40.53863374539139,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 12.25,
      "R0": 281.1014191012364,
      "A": 48.861012074706984,
      "B": 41.18675715105306,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 12.5,
      "R0": 286.14056864078157,
      "A": 49.51076929314622,
      "B": 41.833377992657184,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 12.75,
      "R0": 291.17981720669195,
      "A": 50.15916473301085,
      "B": 42.47852634815659,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 13.0,
      "R0": 296.2191335388925,
      "A": 50.806224292268666,
      "B": 43.122231371894465,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 13.25,
      "R0": 301.2584894581232,
      "A": 51.45197309229394,
      "B": 43.76452132423615,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 13.5,
      "R0": 306.2978595562745,
      "A": 52.096435500237014,
      "B": 44.40542359985101,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 13.75,
      "R0": 311.3372209193185,
      "A": 52.73963515423154,
      "B": 45.0449647577924,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 14.0,
      "R0": 316.3765528819058,
      "A": 53.38159498689334,
      "B": 45.68317054987954,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 14.25,
      "R0": 321.4158368082717,
      "A": 54.022337249028666,
      "B": 46.320065948863125,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 14.5,
      "R0": 326.4550558961928,
      "A": 54.66188353351918,
      "B": 46.955675176367826,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 14.75,
      "R0": 331.4941950016655,
      "A": 55.30025479868557,
      "B": 47.590021730079805,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 15.0,
      "R0": 336.53324048314244,
      "A": 55.9374713892743,
      "B": 48.223128408711986,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 15.25,
      "R0": 341.5721800592728,
      "A": 56.57355306049793,
      "B": 48.85501733905686,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 15.5,
      "R0": 346.6110026834067,
      "A": 57.208518998025056,
      "B": 49.485709999518875,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 15.75,
      "R0": 351.64969842974097,
      "A": 57.842387838749374,
      "B": 50.11522724395248,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 16.0,
      "R0": 356.68825839087367,
      "A": 58.47517769070646,
      "B": 50.743589324529154,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 16.25,
      "R0": 361.72667458537035,
      "A": 59.1069061523587,
      "B": 51.37081591381898,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 16.5,
      "R0": 366.76493987394497,
      "A": 59.73759033171979,
      "B": 51.996926126480126,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 16.75,
      "R0": 371.8030478844885,
      "A": 60.367246863555266,
      "B": 52.62193853914176,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 17.0,
      "R0": 376.8409929443151,
      "A": 60.995891925784086,
      "B": 53.24587120938712,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 17.25,
      "R0": 381.87877001729794,
      "A": 61.62354125753832,
      "B": 53.86874169585197,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 17.5,
      "R0": 386.91637464798987,
      "A": 62.25021017474894,
      "B": 54.49056707609898,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 17.75,
      "R0": 391.95380291179754,
      "A": 62.87591358369042,
      "B": 55.11136396260439,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 18.0,
      "R0": 396.99105136748403,
      "A": 63.50066599751681,
      "B": 55.73114852098745,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 18.25,
      "R0": 402.028117015725,
      "A": 64.12448154931705,
      "B": 56.349936485203074,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 18.5,
      "R0": 407.06499726092443,
      "A": 64.7473740053797,
      "B": 56.96774317271622,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 18.75,
      "R0": 412.10168987559155,
      "A": 65.36935677928335,
      "B": 57.58458350018706,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 19.0,
      "R0": 417.13819296984,
      "A": 65.99044294214538,
      "B": 58.20047199581619,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 19.25,
      "R0": 422.17450496088713,
      "A": 66.61064523688842,
      "B": 58.81542281485497,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 19.5,
      "R0": 427.2106245479081,
      "A": 67.22997608738243,
      "B": 59.42944975072071,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 19.75,
      "R0": 432.2465506871231,
      "A": 67.84844761048049,
      "B": 60.04256624836589,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 20.0,
      "R0": 437.28228256944567,
      "A": 68.46607162683189,
      "B": 60.65478541650186,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 20.25,
      "R0": 442.317819600692,
      "A": 69.0828596701123,
      "B": 61.26612003837079,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 20.5,
      "R0": 447.3531613831874,
      "A": 69.69882299634789,
      "B": 61.87658258246773,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 20.75,
      "R0": 452.38830769830383,
      "A": 70.31397259392983,
      "B": 62.48618521372615,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 21.0,
      "R0": 457.42325849062763,
      "A": 70.92831919291727,
      "B": 63.09493980400125,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 21.25,
      "R0": 462.45801385492086,
      "A": 71.54187327132247,
      "B": 63.702857939902735,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 21.5,
      "R0": 467.49257402168587,
      "A": 72.15464506557474,
      "B": 64.30995093404594,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 21.75,
      "R0": 472.5269393455237,
      "A": 72.76664457765503,
      "B": 64.91622983340604,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 22.0,
      "R0": 477.56111029395834,
      "A": 73.3778815828261,
      "B": 65.52170542808206,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 22.25,
      "R0": 482.5950874388218,
      "A": 73.98836563401085,
      "B": 66.12638825712564,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 22.5,
      "R0": 487.62887144461274,
      "A": 74.59810607289221,
      "B": 66.73028861999218,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 22.75,
      "R0": 492.66246306011453,
      "A": 75.20711203624828,
      "B": 67.3334165838823,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 23.0,
      "R0": 497.69586311327294,
      "A": 75.81539245716431,
      "B": 67.93578198662802,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 23.25,
      "R0": 502.72907250002027,
      "A": 76.42295607844804,
      "B": 68.5373944499131,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 23.5,
      "R0": 507.76209218101576,
      "A": 77.02981145210795,
      "B": 69.13826338053605,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 23.75,
      "R0": 512.7949231723323,
      "A": 77.63596695099804,
      "B": 69.73839798200383,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 24.0,
      "R0": 517.8275665431283,
      "A": 78.24143076790465,
      "B": 70.33780725531456,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 24.25,
      "R0": 522.8600234077312,
      "A": 78.84621092594122,
      "B": 70.93650000936873,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 24.5,
      "R0": 527.8922949219123,
      "A": 79.45031528153278,
      "B": 71.53448486497507,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 24.75,
      "R0": 532.92438227823,
      "A": 80.05375152971669,
      "B": 72.13177026078787,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 25.0,
      "R0": 537.9562867027707,
      "A": 80.65652720718818,
      "B": 72.72836445724786,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 25.25,
      "R0": 542.9880094495602,
      "A": 81.25864970042993,
      "B": 73.32427554486306,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 25.5,
      "R0": 548.0195517987013,
      "A": 81.86012624688576,
      "B": 73.91951144644143,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 25.75,
      "R0": 553.0509150526486,
      "A": 82.46096394019357,
      "B": 74.51407992278,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 26.0,
      "R0": 558.0821005334146,
      "A": 83.06116973391539,
      "B": 75.10798857701339,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 26.25,
      "R0": 563.1131095797755,
      "A": 83.66075044558852,
      "B": 75.70124485920002,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 26.5,
      "R0": 568.1439435444772,
      "A": 84.25971276108915,
      "B": 76.29385607114284,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 26.75,
      "R0": 573.1746037914418,
      "A": 84.85806323930069,
      "B": 76.88582937144287,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 27.0,
      "R0": 578.2050916962326,
      "A": 85.4558083102104,
      "B": 77.47717177479079,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 27.25,
      "R0": 583.235408640001,
      "A": 86.05295428685515,
      "B": 78.06789016328878,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 27.5,
      "R0": 588.265556011349,
      "A": 86.64950736092176,
      "B": 78.65799128349943,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 27.75,
      "R0": 593.2955352030694,
      "A": 87.24547360924754,
      "B": 79.2474817529604,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 28.0,
      "R0": 598.3253476102836,
      "A": 87.84085899761303,
      "B": 79.8363680643166,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 28.25,
      "R0": 603.3549946299754,
      "A": 88.43566938168789,
      "B": 80.42465658693189,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 28.5,
      "R0": 608.3844776591286,
      "A": 89.02991051110945,
      "B": 81.01235357121314,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 28.75,
      "R0": 613.4137980933301,
      "A": 89.62358803271992,
      "B": 81.59946515217639,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 29.0,
      "R0": 618.4429573263042,
      "A": 90.21670749188247,
      "B": 82.18599735130108,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 29.25,
      "R0": 623.471956748981,
      "A": 90.80927433489963,
      "B": 82.77195607932445,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 29.5,
      "R0": 628.5007977481,
      "A": 91.40129391257521,
      "B": 83.3573471400207,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 29.75,
      "R0": 633.5294817052782,
      "A": 91.99277148285931,
      "B": 83.94217623315512,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.1,
      "nu": 30.0,
      "R0": 638.5580099970102,
      "A": 92.58371221147257,
      "B": 84.52644895563502,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 0.0,
      "R0": 54.400161196128465,
      "A": 16.7228461368939,
      "B": 9.427891371328203,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 0.25,
      "R0": 54.91486815738608,
      "A": 16.86291280429761,
      "B": 9.499252599861713,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 0.5,
      "R0": 56.21896375311189,
      "A": 17.21954673542033,
      "B": 9.679066082044615,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 0.75,
      "R0": 57.94961675789091,
      "A": 17.69285860988616,
      "B": 9.916498277889342,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 1.0,
      "R0": 59.89702116244007,
      "A": 18.220916635400265,
      "B": 10.183216508948522,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 1.25,
      "R0": 61.96309240174014,
      "A": 18.77327234869208,
      "B": 10.466354697964855,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 1.5,
      "R0": 64.10178226523567,
      "A": 19.335931184126515,
      "B": 10.759800636457648,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 1.75,
      "R0": 66.2900935994694,
      "A": 19.902626033153524,
      "B": 11.06032903539701,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 2.0,
      "R0": 68.51551026949892,
      "A": 20.470539931051324,
      "B": 11.36604842808002,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 2.25,
      "R0": 70.77054032724118,
      "A": 21.038374466705037,
      "B": 11.675744456898865,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 2.5,
      "R0": 73.05027361697285,
      "A": 21.605512636030692,
      "B": 11.988577968859978,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 2.75,
      "R0": 75.35123112652218,
      "A": 22.171655302617182,
      "B": 12.30393427804628,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 3.0,
      "R0": 77.67078778671566,
      "A": 22.736657786063894,
      "B": 12.62134226477581,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 3.25,
      "R0": 80.00686386192683,
      "A": 23.30045279623602,
      "B": 12.940428156730935,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 3.5,
      "R0": 82.35774994187523,
      "A": 23.863012455247603,
      "B": 13.260887610554477,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 3.75,
      "R0": 84.72200226894347,
      "A": 24.424329004399272,
      "B": 13.5824679633371,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 4.0,
      "R0": 87.09837697079638,
      "A": 24.98440485650464,
      "B": 13.904956403682032,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 4.25,
      "R0": 89.4857867503888,
      "A": 25.543247464388195,
      "B": 14.22817174029371,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 4.5,
      "R0": 91.88327104703058,
      "A": 26.10086670830061,
      "B": 14.55195844809161,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 4.75,
      "R0": 94.28997457766673,
      "A": 26.65727360340607,
      "B": 14.876182213347663,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 5.0,
      "R0": 96.70513128471794,
      "A": 27.21247969162328,
      "B": 15.200726502011419,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 5.25,
      "R0": 99.12805189983919,
      "A": 27.766496780063047,
      "B": 15.525489850718193,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 5.5,
      "R0": 101.55811401666142,
      "A": 28.319336846951273,
      "B": 15.850383684203976,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 5.75,
      "R0": 103.99475396645721,
      "A": 28.87101202210746,
      "B": 16.175330527179042,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 6.0,
      "R0": 106.43746003549313,
      "A": 29.42153459442373,
      "B": 16.50026251895943,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 6.25,
      "R0": 108.885766710795,
      "A": 29.97091702408208,
      "B": 16.825120165752534,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 6.5,
      "R0": 111.33924973697867,
      "A": 30.519171949738496,
      "B": 17.14985128287725,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 6.75,
      "R0": 113.7975218280917,
      "A": 31.066312187449746,
      "B": 17.47441009118233,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 7.0,
      "R0": 116.26022891892353,
      "A": 31.612350721324706,
      "B": 17.798756440344366,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 7.25,
      "R0": 118.72704686771613,
      "A": 32.15730068732474,
      "B": 18.122855137784363,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 7.5,
      "R0": 121.1976785423467,
      "A": 32.70117535170303,
      "B": 18.44667536619138,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 7.75,
      "R0": 123.67185123427771,
      "A": 33.243988086284716,
      "B": 18.770190176255728,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 8.0,
      "R0": 126.14931435720064,
      "A": 33.78575234146945,
      "B": 19.093376043241797,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 8.25,
      "R0": 128.6298373923637,
      "A": 34.32648161875921,
      "B": 19.416212478503777,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 8.5,
      "R0": 131.11320805107243,
      "A": 34.86618944312761,
      "B": 19.73868168804535,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 8.75,
      "R0": 133.59923062613234,
      "A": 35.40488933698269,
      "B": 20.06076827220801,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 9.0,
      "R0": 136.08772451325785,
      "A": 35.9425947944871,
      "B": 20.38245896030297,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 9.25,
      "R0": 138.57852287893184,
      "A": 36.479319258738,
      "B": 20.70374237659055,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 9.5,
      "R0": 141.07147146202624,
      "A": 37.0150760998911,
      "B": 21.024608832722652,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 9.75,
      "R0": 143.56642749148887,
      "A": 37.54987859596663,
      "B": 21.34505014404115,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 10.0,
      "R0": 146.06388021400198,
      "A": 38.08513455455158,
      "B": 21.664885848116242,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 10.25,
      "R0": 148.57819475769065,
      "A": 38.6540109226781,
      "B": 21.979951135155442,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 10.5,
      "R0": 151.09345838124864,
      "A": 39.221610107948145,
      "B": 22.294561478343503,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 10.75,
      "R0": 153.60960179916583,
      "A": 39.78795114184775,
      "B": 22.6087173572707,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 11.0,
      "R0": 156.1265609744005,
      "A": 40.35305298767622,
      "B": 22.92241970245519,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 11.25,
      "R0": 158.64427665539552,
      "A": 40.91693448271848,
      "B": 23.235669841213586,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 11.5,
      "R0": 161.1626939609414,
      "A": 41.479614291417825,
      "B": 23.548469449580782,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 11.75,
      "R0": 163.6817620062502,
      "A": 42.04111086827586,
      "B": 23.860820509844263,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 12.0,
      "R0": 166.20143356791232,
      "A": 42.60144242722508,
      "B": 24.17272527223201,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 12.25,
      "R0": 168.7216647802852,
      "A": 43.160626918257265,
      "B": 24.48418622120161,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 12.5,
      "R0": 171.24241486215033,
      "A": 43.718682008572635,
      "B": 24.795206045036878,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 12.75,
      "R0": 173.76364586793352,
      "A": 44.27562506904912,
      "B": 25.10578760915374,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 13.0,
      "R0": 176.2853224639548,
      "A": 44.83147316302308,
      "B": 25.415933931630803,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 13.25,
      "R0": 178.80741172318812,
      "A": 45.38624303959866,
      "B": 25.7256481620341,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 13.5,
      "R0": 181.32988294004463,
      "A": 45.93995112838851,
      "B": 26.03493356197942,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 13.75,
      "R0": 183.85270746063907,
      "A": 46.49261353712877,
      "B": 26.343793488106964,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 14.0,
      "R0": 186.37585852865595,
      "A": 47.044246050505976,
      "B": 26.652231376602927,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 14.25,
      "R0": 188.89931114413776,
      "A": 47.594864130761714,
      "B": 26.96025072950456,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 14.5,
      "R0": 191.42304193449672,
      "A": 48.14448291936271,
      "B": 27.267855102389074,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 14.75,
      "R0": 193.9470290360041,
      "A": 48.69311723996735,
      "B": 27.57504809351742,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 15.0,
      "R0": 196.47125198540743,
      "A": 49.24078160197382,
      "B": 27.88183333402982,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 15.25,
      "R0": 198.9956916209776,
      "A": 49.787490204283756,
      "B": 28.188214478962315,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 15.5,
      "R0": 201.52032999019139,
      "A": 50.33325694074706,
      "B": 28.494195199784425,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 15.75,
      "R0": 204.04515026626177,
      "A": 50.878095404793626,
      "B": 28.7997791771559,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 16.0,
      "R0": 206.57013667048886,
      "A": 51.42201889506184,
      "B": 29.10497009477884,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 16.25,
      "R0": 209.09527440043166,
      "A": 51.96504042149172,
      "B": 29.409771634041395,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 16.5,
      "R0": 211.62054956459906,
      "A": 52.50717271075269,
      "B": 29.714187468840855,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 16.75,
      "R0": 214.14594912121538,
      "A": 53.0484282126139,
      "B": 30.018221261372993,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 17.0,
      "R0": 216.67146082187537,
      "A": 53.58881910616052,
      "B": 30.32187665829839,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 17.25,
      "R0": 219.19707315962296,
      "A": 54.12835730586058,
      "B": 30.62515728725745,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 17.5,
      "R0": 221.72277532110456,
      "A": 54.667054467427796,
      "B": 30.928066753677452,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 17.75,
      "R0": 224.2485571410507,
      "A": 55.20492199475828,
      "B": 31.230608638505615,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 18.0,
      "R0": 226.77440906164702,
      "A": 55.74197104532906,
      "B": 31.532786495498073,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 18.25,
      "R0": 229.3003220934188,
      "A": 56.278212536870875,
      "B": 31.83460384949233,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 18.5,
      "R0": 231.82628778007347,
      "A": 56.81365715283047,
      "B": 32.13606419435915,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 18.75,
      "R0": 234.35229816497304,
      "A": 57.348315348566096,
      "B": 32.43717099161919,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 19.0,
      "R0": 236.878345760284,
      "A": 57.88219735710835,
      "B": 32.73792766910226,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 19.25,
      "R0": 239.4044235178735,
      "A": 58.415313195194564,
      "B": 33.038337619999766,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 19.5,
      "R0": 241.93052480346523,
      "A": 58.94767266791825,
      "B": 33.33840420142975,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 19.75,
      "R0": 244.45664337044582,
      "A": 59.47928537539117,
      "B": 33.63813073427115,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 20.0,
      "R0": 246.98277333774604,
      "A": 60.01016071691183,
      "B": 33.93752050190289,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 20.25,
      "R0": 249.5089091672562,
      "A": 60.540307897018,
      "B": 34.23657675012,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 20.5,
      "R0": 252.0350456435699,
      "A": 61.069735930535956,
      "B": 34.5353026867076,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 20.75,
      "R0": 254.5611778558232,
      "A": 61.598453646694225,
      "B": 34.833701480692994,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 21.0,
      "R0": 257.0873011786025,
      "A": 62.12646969535919,
      "B": 35.13177626287153,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 21.25,
      "R0": 259.61341125681065,
      "A": 62.65379255020801,
      "B": 35.42953012487351,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 21.5,
      "R0": 262.13950398913585,
      "A": 63.180430514347194,
      "B": 35.72696611965693,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 21.75,
      "R0": 264.6655755136162,
      "A": 63.70639172465445,
      "B": 36.02408726146219,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 22.0,
      "R0": 267.1916221946012,
      "A": 64.23168415546002,
      "B": 36.32089652554149,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 22.25,
      "R0": 269.7176406092476,
      "A": 64.7563156235366,
      "B": 36.61739684869613,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 22.5,
      "R0": 272.24362753587775,
      "A": 65.28029379181258,
      "B": 36.91359112924998,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 22.75,
      "R0": 274.76957994280383,
      "A": 65.80362617325581,
      "B": 37.209482227216036,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 23.0,
      "R0": 277.29549497785047,
      "A": 66.32632013462596,
      "B": 37.50507296449066,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 23.25,
      "R0": 279.8213699576445,
      "A": 66.84838290111735,
      "B": 37.80036612561292,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 23.5,
      "R0": 282.34720235923305,
      "A": 67.36982155892736,
      "B": 38.09536445750975,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 23.75,
      "R0": 284.87298981123604,
      "A": 67.89064305886237,
      "B": 38.39007066987224,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 24.0,
      "R0": 287.3987300845329,
      "A": 68.41085422101159,
      "B": 38.68448743617865,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 24.25,
      "R0": 289.92442108597606,
      "A": 68.93046173635415,
      "B": 38.97861739315765,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 24.5,
      "R0": 292.450060850475,
      "A": 69.44947217068703,
      "B": 39.272463141554745,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 24.75,
      "R0": 294.9756475330796,
      "A": 69.96789196900986,
      "B": 39.56602724720997,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 25.0,
      "R0": 297.50117940455675,
      "A": 70.48572745609606,
      "B": 39.85931224016015,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 25.25,
      "R0": 300.02665484370664,
      "A": 71.00298484132753,
      "B": 40.15232061607522,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 25.5,
      "R0": 302.55207233154215,
      "A": 71.51967022165536,
      "B": 40.44505483675036,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 25.75,
      "R0": 305.0774304473307,
      "A": 72.03578958255677,
      "B": 40.737517329575645,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 26.0,
      "R0": 307.60272786184214,
      "A": 72.55134880273482,
      "B": 41.02971048905888,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 26.25,
      "R0": 310.1279633331578,
      "A": 73.06635365594352,
      "B": 41.321636676855974,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 26.5,
      "R0": 312.65313570271246,
      "A": 73.58080981274483,
      "B": 41.613298221806964,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 26.75,
      "R0": 315.17824388924055,
      "A": 74.09472284518729,
      "B": 41.90469742158317,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 27.0,
      "R0": 317.70328688714653,
      "A": 74.60809822606944,
      "B": 42.19583654146448,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 27.25,
      "R0": 320.2282637602184,
      "A": 75.12094133438464,
      "B": 42.48671781647637,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 27.5,
      "R0": 322.7531736395322,
      "A": 75.6332574555849,
      "B": 42.77734345077707,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 27.75,
      "R0": 325.2780157197267,
      "A": 76.14505178411859,
      "B": 43.06771561830037,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 28.0,
      "R0": 327.8027892548125,
      "A": 76.65632942679312,
      "B": 43.357836463876744,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 28.25,
      "R0": 330.32749355677515,
      "A": 77.16709540259681,
      "B": 43.64770810247498,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 28.5,
      "R0": 332.85212799091823,
      "A": 77.67735464701543,
      "B": 43.93733262089727,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 28.75,
      "R0": 335.37669197423384,
      "A": 78.18711201246224,
      "B": 44.22671207740474,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 29.0,
      "R0": 337.9011849721428,
      "A": 78.69637227103313,
      "B": 44.515848502624216,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 29.25,
      "R0": 340.4256064966321,
      "A": 79.20514011549747,
      "B": 44.80474389952624,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 29.5,
      "R0": 342.94995610322803,
      "A": 79.71342016200856,
      "B": 45.09340024435673,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 29.75,
      "R0": 345.47423338890076,
      "A": 80.22121695166418,
      "B": 45.381819486969704,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.2,
      "nu": 30.0,
      "R0": 347.9984379906673,
      "A": 80.72853495118498,
      "B": 45.67000355070235,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 0.0,
      "R0": 64.88189064146718,
      "A": 20.577885848044687,
      "B": 10.617921374514069,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 0.25,
      "R0": 65.2463256738265,
      "A": 20.699559947122932,
      "B": 10.66178938919023,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 0.5,
      "R0": 66.16640911618015,
      "A": 21.008319399603756,
      "B": 10.772000723511152,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 0.75,
      "R0": 67.37678622739622,
      "A": 21.413278750547928,
      "B": 10.916918408452329,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 1.0,
      "R0": 68.72130097006448,
      "A": 21.856211193854797,
      "B": 11.079062363221983,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 1.25,
      "R0": 70.12785269145388,
      "A": 22.30906156723923,
      "B": 11.250633043912575,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 1.5,
      "R0": 71.5651849185233,
      "A": 22.760569099540614,
      "B": 11.42802329018573,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 1.75,
      "R0": 73.0200504437089,
      "A": 23.207228727098,
      "B": 11.609393856200336,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 2.0,
      "R0": 74.48682241677307,
      "A": 23.648602636773845,
      "B": 11.7937079786113,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 2.25,
      "R0": 75.96304442262044,
      "A": 24.0852669850314,
      "B": 11.980327649610189,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 2.5,
      "R0": 77.4475826259586,
      "A": 24.518022988765825,
      "B": 12.168830043390058,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 2.75,
      "R0": 78.93985987262568,
      "A": 24.947629314569383,
      "B": 12.358916825479723,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 3.0,
      "R0": 80.43953235674417,
      "A": 25.374729038007704,
      "B": 12.550366071225573,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 3.25,
      "R0": 81.94635011127684,
      "A": 25.799843664920235,
      "B": 12.743005249715067,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 3.5,
      "R0": 83.46009642217541,
      "A": 26.22338764127359,
      "B": 12.936695280458972,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 3.75,
      "R0": 84.98056229337817,
      "A": 26.6456870398603,
      "B": 13.131320710279299,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 4.0,
      "R0": 86.50753678864567,
      "A": 27.066997036972644,
      "B": 13.326783421431742,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 4.25,
      "R0": 88.04080452094786,
      "A": 27.48751669483026,
      "B": 13.52299845636541,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 4.5,
      "R0": 89.58014620869653,
      "A": 27.907400937082492,
      "B": 13.719891155655759,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 4.75,
      "R0": 91.12534037645673,
      "A": 28.32677005038774,
      "B": 13.917395136599133,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 5.0,
      "R0": 92.67616531177191,
      "A": 28.745717146707,
      "B": 14.115450825518645,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 5.25,
      "R0": 94.23240089183673,
      "A": 29.164313998021555,
      "B": 14.314004364285632,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 5.5,
      "R0": 95.79383013403276,
      "A": 29.582615593836966,
      "B": 14.51300677585596,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 5.75,
      "R0": 97.36024043813813,
      "A": 30.000663704802964,
      "B": 14.712413313055315,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 6.0,
      "R0": 98.93142453895416,
      "A": 30.41848967544241,
      "B": 14.912182939636077,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 6.25,
      "R0": 100.50718120631063,
      "A": 30.83611661927309,
      "B": 15.112277908700932,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 6.5,
      "R0": 102.08731573284604,
      "A": 31.253561150143792,
      "B": 15.312663414217635,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 6.75,
      "R0": 103.6716402504826,
      "A": 31.670834752083106,
      "B": 15.513307298206762,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 7.0,
      "R0": 105.25997390819248,
      "A": 32.087944867034004,
      "B": 15.714179801297641,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 7.25,
      "R0": 106.85214294143952,
      "A": 32.50489576097878,
      "B": 15.915253347441745,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 7.5,
      "R0": 108.44798065669602,
      "A": 32.921689215577466,
      "B": 16.116502356079994,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 7.75,
      "R0": 110.04732735047583,
      "A": 33.33832508179402,
      "B": 16.317903076699487,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 8.0,
      "R0": 111.6500301794731,
      "A": 33.75480172366729,
      "B": 16.519433441825147,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 8.25,
      "R0": 113.2559429933317,
      "A": 34.17111637473864,
      "B": 16.721072935564035,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 8.5,
      "R0": 114.8649261413957,
      "A": 34.58726542423892,
      "B": 16.922802475227307,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 8.75,
      "R0": 116.47684626036789,
      "A": 35.00324464712901,
      "B": 17.124604304281444,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 9.0,
      "R0": 118.09157604957,
      "A": 35.4190493888433,
      "B": 17.326461895100664,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 9.25,
      "R0": 119.70899404026568,
      "A": 35.83467471297618,
      "B": 17.52835986012071,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 9.5,
      "R0": 121.32898435962852,
      "A": 36.2501155199366,
      "B": 17.73028387078642,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 9.75,
      "R0": 122.95143649633974,
      "A": 36.665366640923686,
      "B": 17.932220582982403,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 10.0,
      "R0": 124.57766206201632,
      "A": 37.08256602132967,
      "B": 18.133964326303005,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 10.25,
      "R0": 126.24072992627043,
      "A": 37.552586651267404,
      "B": 18.33084925540579,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 10.5,
      "R0": 127.90463074436411,
      "A": 38.021717873125084,
      "B": 18.527650811315983,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 10.75,
      "R0": 129.5693280257983,
      "A": 38.489970322348945,
      "B": 18.724365042282304,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 11.0,
      "R0": 131.23478728660848,
      "A": 38.957354764028004,
      "B": 18.92098827034987,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 11.25,
      "R0": 132.90097588847857,
      "A": 39.423882031378334,
      "B": 19.117517073962397,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 11.5,
      "R0": 134.56786289566662,
      "A": 39.88956297600181,
      "B": 19.313948272040058,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 11.75,
      "R0": 136.2354189499747,
      "A": 40.35440842671687,
      "B": 19.51027890892612,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 12.0,
      "R0": 137.90361615736037,
      "A": 40.81842915687689,
      "B": 19.70650624069922,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 12.25,
      "R0": 139.57242798816878,
      "A": 41.281635857293196,
      "B": 19.902627722142494,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 12.5,
      "R0": 141.24182918586303,
      "A": 41.74403911504856,
      "B": 20.098640994833243,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 12.75,
      "R0": 142.91179568564985,
      "A": 42.205649396184434,
      "B": 20.294543875836634,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 13.0,
      "R0": 144.5823045396246,
      "A": 42.66647703243712,
      "B": 20.490334347305556,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 13.25,
      "R0": 146.25333384983242,
      "A": 43.12653221040737,
      "B": 20.68601054652811,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 13.5,
      "R0": 147.92486270552035,
      "A": 43.585824963907655,
      "B": 20.88157075687573,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 13.75,
      "R0": 149.59687112725805,
      "A": 44.044365167594385,
      "B": 21.0770133990136,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 14.0,
      "R0": 151.2693400135031,
      "A": 44.502162533238476,
      "B": 21.27233702302121,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 14.25,
      "R0": 152.9422510934528,
      "A": 44.959226606383695,
      "B": 21.467540300592187,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 14.5,
      "R0": 154.61558688152581,
      "A": 45.41556676507052,
      "B": 21.662622018059224,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 14.75,
      "R0": 156.28933063650038,
      "A": 45.87119221885824,
      "B": 21.857581069577137,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 15.0,
      "R0": 157.96346632251516,
      "A": 46.326112009128636,
      "B": 22.05241645090578,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 15.25,
      "R0": 159.63797857309692,
      "A": 46.78033500985396,
      "B": 22.247127253491318,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 15.5,
      "R0": 161.31285265798215,
      "A": 47.23386992868332,
      "B": 22.441712658809635,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 15.75,
      "R0": 162.9880744512193,
      "A": 47.6867253088982,
      "B": 22.63617193321739,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 16.0,
      "R0": 164.6636304021813,
      "A": 48.13890953124376,
      "B": 22.830504422915563,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 16.25,
      "R0": 166.33950750727672,
      "A": 48.590430816605384,
      "B": 23.02470954943524,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 16.5,
      "R0": 168.0156932846876,
      "A": 49.04129722819339,
      "B": 23.218786805099366,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 16.75,
      "R0": 169.6921757493401,
      "A": 49.49151667457066,
      "B": 23.412735749016562,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 17.0,
      "R0": 171.36894339008722,
      "A": 49.941096912387316,
      "B": 23.606556003138444,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 17.25,
      "R0": 173.04598514805548,
      "A": 50.390045549275456,
      "B": 23.800247248567533,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 17.5,
      "R0": 174.72329039580654,
      "A": 50.83837004702556,
      "B": 23.993809222165723,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 17.75,
      "R0": 176.40084891824517,
      "A": 51.28607772445688,
      "B": 24.187241713215414,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 18.0,
      "R0": 178.07865089387633,
      "A": 51.73317576069639,
      "B": 24.380544560428444,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 18.25,
      "R0": 179.75668687780853,
      "A": 52.17967119802217,
      "B": 24.573717648945554,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 18.5,
      "R0": 181.43494778499007,
      "A": 52.625570945080455,
      "B": 24.76676090766077,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 18.75,
      "R0": 183.11342487472575,
      "A": 53.07088177983315,
      "B": 24.95967430659619,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 19.0,
      "R0": 184.7921097355429,
      "A": 53.51561035273887,
      "B": 25.152457854533477,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 19.25,
      "R0": 186.4709942714544,
      "A": 53.959763189507335,
      "B": 25.345111596618654,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 19.5,
      "R0": 188.15007068857085,
      "A": 54.40334669401269,
      "B": 25.537635612181173,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 19.75,
      "R0": 189.82933148206212,
      "A": 54.84636715135147,
      "B": 25.730030012756615,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 20.0,
      "R0": 191.50876942416653,
      "A": 55.288830730588224,
      "B": 25.922294940114327,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 20.25,
      "R0": 193.18837755301502,
      "A": 55.730743487291406,
      "B": 26.11443056432739,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 20.5,
      "R0": 194.86814916087314,
      "A": 56.17211136673227,
      "B": 26.306437082250092,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 20.75,
      "R0": 196.5480777847115,
      "A": 56.612940205869215,
      "B": 26.49831471560111,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 21.0,
      "R0": 198.22815719549544,
      "A": 57.053235736403956,
      "B": 26.690063709617654,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 21.25,
      "R0": 199.90838138887193,
      "A": 57.49300358718204,
      "B": 26.881684331542576,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 21.5,
      "R0": 201.5887445762055,
      "A": 57.93224928658504,
      "B": 27.07317686921418,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 21.75,
      "R0": 203.26924117596354,
      "A": 58.37097826490287,
      "B": 27.2645416297493,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 22.0,
      "R0": 204.9498658053344,
      "A": 58.80919585675496,
      "B": 27.455778938344835,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 22.25,
      "R0": 206.630613272544,
      "A": 59.24690730322961,
      "B": 27.64688913705215,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 22.5,
      "R0": 208.3114785690559,
      "A": 59.684117754286945,
      "B": 27.837872583753345,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 22.75,
      "R0": 209.99245686270297,
      "A": 60.12083227069111,
      "B": 28.028729651021358,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 23.0,
      "R0": 211.6735434907023,
      "A": 60.55705582618405,
      "B": 28.21946072516477,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 23.25,
      "R0": 213.3547339529032,
      "A": 60.99279330965802,
      "B": 28.41006620535029,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 23.5,
      "R0": 215.03602390608285,
      "A": 61.428049526724536,
      "B": 28.60054650254026,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 23.75,
      "R0": 216.71740915707778,
      "A": 61.86282920226668,
      "B": 28.790902038923903,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 24.0,
      "R0": 218.39888565789443,
      "A": 62.29713698169317,
      "B": 28.98113324685845,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 24.25,
      "R0": 220.08044949965551,
      "A": 62.730977433166906,
      "B": 29.171240568294248,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 24.5,
      "R0": 221.76209690759424,
      "A": 63.164355049189645,
      "B": 29.36122445398488,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 24.75,
      "R0": 223.44382423604839,
      "A": 63.59727424829866,
      "B": 29.55108536280464,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 25.0,
      "R0": 225.12562796322163,
      "A": 64.02973937705872,
      "B": 29.74082376125033,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 25.25,
      "R0": 226.80750468734186,
      "A": 64.46175471109494,
      "B": 29.930440122583015,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 25.5,
      "R0": 228.48945112153888,
      "A": 64.89332445720667,
      "B": 30.119934926488376,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 25.75,
      "R0": 230.17146408976987,
      "A": 65.32445275478193,
      "B": 30.309308658484643,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 26.0,
      "R0": 231.85354052309413,
      "A": 65.75514367702395,
      "B": 30.498561809296188,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 26.25,
      "R0": 233.53567745536566,
      "A": 66.18540123272666,
      "B": 30.68769487451001,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 26.5,
      "R0": 235.21787201962434,
      "A": 66.61522936758895,
      "B": 30.876708354075994,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 26.75,
      "R0": 236.9001214443706,
      "A": 67.04463196570534,
      "B": 31.065602751924885,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 27.0,
      "R0": 238.58242305065505,
      "A": 67.47361285047188,
      "B": 31.254378575372016,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 27.25,
      "R0": 240.26477424800396,
      "A": 67.9021757865187,
      "B": 31.443036335004706,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 27.5,
      "R0": 241.94717253209092,
      "A": 68.3303244802847,
      "B": 31.631576544016017,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 27.75,
      "R0": 243.62961548077874,
      "A": 68.75806258200923,
      "B": 31.819999718189194,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 28.0,
      "R0": 245.31210075179115,
      "A": 69.18539368644166,
      "B": 32.008306375357854,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 28.25,
      "R0": 246.99462608015165,
      "A": 69.6123213337942,
      "B": 32.19649703500332,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 28.5,
      "R0": 248.67718927445821,
      "A": 70.0388490117568,
      "B": 32.38457221834535,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 28.75,
      "R0": 250.35978821548633,
      "A": 70.46498015558483,
      "B": 32.57253244762226,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 29.0,
      "R0": 252.04242085292935,
      "A": 70.89071814983517,
      "B": 32.76037824611729,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 29.25,
      "R0": 253.7250852030702,
      "A": 71.31606632936561,
      "B": 32.94811013789094,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 29.5,
      "R0": 255.4077793469187,
      "A": 71.7410279799716,
      "B": 33.135728647380205,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 29.75,
      "R0": 257.09050142765045,
      "A": 72.16560633968568,
      "B": 33.323234299311814,
      "ok": true
    },
    {
      "scheme": "collB",
      "alpha": 0.3,
      "nu": 30.0,
      "R0": 258.7732496482786,
      "A": 72.5898045999309,
      "B": 33.51062761857566,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 0.0,
      "R0": 69.40454503032379,
      "A": 33.04538681189421,
      "B": 8.57536952492862,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 0.25,
      "R0": 70.3489727540873,
      "A": 32.7031512598495,
      "B": 8.850617869362765,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 0.5,
      "R0": 73.12547772109974,
      "A": 31.952539878387466,
      "B": 9.592553939914522,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 0.75,
      "R0": 77.6041101384908,
      "A": 31.21745144667214,
      "B": 10.659628947067619,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 1.0,
      "R0": 83.54150498920353,
      "A": 30.706530371037342,
      "B": 11.939180254227642,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 1.25,
      "R0": 90.60718799749156,
      "A": 30.450346829525802,
      "B": 13.348805802096562,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 1.5,
      "R0": 98.48698680486996,
      "A": 30.408222504699438,
      "B": 14.832219005078615,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 1.75,
      "R0": 106.93711507564876,
      "A": 30.527029732157676,
      "B": 16.354054965585693,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 2.0,
      "R0": 115.78585098090116,
      "A": 30.76169744537473,
      "B": 17.893258275913983,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 2.25,
      "R0": 124.91657601913903,
      "A": 31.07880656072231,
      "B": 19.43758243127618,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 2.5,
      "R0": 134.25046431750525,
      "A": 31.454800821985817,
      "B": 20.979960529782502,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 2.75,
      "R0": 143.73365659778938,
      "A": 31.87332211882243,
      "B": 22.516342703428176,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 3.0,
      "R0": 153.3287047505146,
      "A": 32.32298804119172,
      "B": 24.044450400388442,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 3.25,
      "R0": 163.00905638874974,
      "A": 32.795797551422815,
      "B": 25.5630593261626,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 3.5,
      "R0": 172.75551328191068,
      "A": 33.286047977344346,
      "B": 27.071580920893865,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 3.75,
      "R0": 182.5539351864718,
      "A": 33.789612283505825,
      "B": 28.56981338054606,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 4.0,
      "R0": 192.3937276141951,
      "A": 34.303457220386214,
      "B": 30.05779061629126,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 4.25,
      "R0": 202.2668278379133,
      "A": 34.825319716854935,
      "B": 31.535688988855753,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 4.5,
      "R0": 212.16701234155335,
      "A": 35.35348707183413,
      "B": 33.00376886821701,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 4.75,
      "R0": 222.08941525174305,
      "A": 35.88664566215121,
      "B": 34.46233761148935,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 5.0,
      "R0": 232.030187718221,
      "A": 36.42377535235864,
      "B": 35.91172595759863,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 5.25,
      "R0": 241.98625310929492,
      "A": 36.96407476653275,
      "B": 37.35227296038427,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 5.5,
      "R0": 251.9551284383051,
      "A": 37.50690767338169,
      "B": 38.784316425356735,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 5.75,
      "R0": 261.93479229556397,
      "A": 38.05176401232594,
      "B": 40.20818693349428,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 6.0,
      "R0": 271.92358592292294,
      "A": 38.59823120446988,
      "B": 41.62420421915124,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 6.25,
      "R0": 281.92013823450543,
      "A": 39.145972782926584,
      "B": 43.03267510107329,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 6.5,
      "R0": 291.92330836551264,
      "A": 39.6947122931164,
      "B": 44.43389243606202,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 6.75,
      "R0": 301.93214120250195,
      "A": 40.24422103626518,
      "B": 45.82813474661609,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 7.0,
      "R0": 311.9458326403983,
      "A": 40.79430864119683,
      "B": 47.215666283254755,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 7.25,
      "R0": 321.9637021976523,
      "A": 41.344815747384786,
      "B": 48.5967373681914,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 7.5,
      "R0": 331.98517125775106,
      "A": 41.89560827271712,
      "B": 49.97158490940254,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 7.75,
      "R0": 342.00974565022625,
      "A": 42.44657288428102,
      "B": 51.34043301237931,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 8.0,
      "R0": 352.03700160374865,
      "A": 42.997613395316,
      "B": 52.70349364554962,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 8.25,
      "R0": 362.0665743474383,
      "A": 43.54864787205447,
      "B": 54.060967320019756,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 8.5,
      "R0": 372.0981488004327,
      "A": 44.09960629838388,
      "B": 55.413043767697765,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 8.75,
      "R0": 382.1314519238658,
      "A": 44.650428676778894,
      "B": 56.75990260179912,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 9.0,
      "R0": 392.16624640487134,
      "A": 45.20106347297186,
      "B": 58.10171394964738,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 9.25,
      "R0": 402.2023254123051,
      "A": 45.75146633644959,
      "B": 59.43863905531032,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 9.5,
      "R0": 412.2395082216244,
      "A": 46.30159904128323,
      "B": 60.77083084851146,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 9.75,
      "R0": 422.27763654873706,
      "A": 46.85142860374373,
      "B": 62.098434477821996,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 10.0,
      "R0": 432.31657146289945,
      "A": 47.400926545949076,
      "B": 63.421587811554545,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 10.25,
      "R0": 442.3561907792464,
      "A": 47.95006827446431,
      "B": 64.74042190200959,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 10.5,
      "R0": 452.3963868452702,
      "A": 48.498832557306585,
      "B": 66.0550614198012,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 10.75,
      "R0": 462.4370646555908,
      "A": 49.04720108077188,
      "B": 67.36562505807682,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 11.0,
      "R0": 472.4781402419321,
      "A": 49.59515807048019,
      "B": 68.6722259060026,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 11.25,
      "R0": 482.5195392910391,
      "A": 50.1426899699103,
      "B": 69.97497179863844,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 11.5,
      "R0": 492.5611959588714,
      "A": 50.6897851599806,
      "B": 71.27396563579633,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 11.75,
      "R0": 502.603051842656,
      "A": 51.23643372528386,
      "B": 72.56930568787503,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 12.0,
      "R0": 512.6450550965965,
      "A": 51.782627244206296,
      "B": 73.8610858694087,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 12.25,
      "R0": 522.6876076380722,
      "A": 52.33468325509328,
      "B": 75.14844679278397,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 12.5,
      "R0": 532.7303778743371,
      "A": 52.888775853430744,
      "B": 76.43205192979629,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 12.75,
      "R0": 542.7731460798532,
      "A": 53.442339348009675,
      "B": 77.71236852275479,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 13.0,
      "R0": 552.8158813240007,
      "A": 53.99536941017499,
      "B": 78.98947539223813,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 13.25,
      "R0": 562.8585561490618,
      "A": 54.547862636753656,
      "B": 80.26344811383952,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 13.5,
      "R0": 572.9011461883783,
      "A": 55.09981644163323,
      "B": 81.53435919694134,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 13.75,
      "R0": 582.9436298287474,
      "A": 55.65122896332411,
      "B": 82.80227825524908,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 14.0,
      "R0": 592.9859879119322,
      "A": 56.20209898521101,
      "B": 84.06727216810127,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 14.25,
      "R0": 603.0282034743577,
      "A": 56.7524258596288,
      "B": 85.32940522328575,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 14.5,
      "R0": 613.0702615133487,
      "A": 57.30220944669419,
      "B": 86.58873925878312,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 14.75,
      "R0": 623.112148781307,
      "A": 57.85145005793225,
      "B": 87.84533379211302,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 15.0,
      "R0": 633.1538536050357,
      "A": 58.40014840270926,
      "B": 89.0992461362924,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 15.25,
      "R0": 643.1953657208942,
      "A": 58.94830554805055,
      "B": 90.35053151896463,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 15.5,
      "R0": 653.2366761341691,
      "A": 59.49592287200314,
      "B": 91.5992431783734,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 15.75,
      "R0": 663.2777769854292,
      "A": 60.04300203678064,
      "B": 92.84543247458078,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 16.0,
      "R0": 673.3186614396982,
      "A": 60.589544949597226,
      "B": 94.08914897168566,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 16.25,
      "R0": 683.359323582612,
      "A": 61.13555373612672,
      "B": 95.33044052743385,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 16.5,
      "R0": 693.399758326821,
      "A": 61.68103071801786,
      "B": 96.56935337920278,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 16.75,
      "R0": 703.4399613318965,
      "A": 62.22597838576527,
      "B": 97.80593221452466,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 17.0,
      "R0": 713.4799289284274,
      "A": 62.7703993818075,
      "B": 99.04022024846692,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 17.25,
      "R0": 723.5196580528282,
      "A": 63.31429647981485,
      "B": 100.27225928819254,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 17.5,
      "R0": 733.5591461881995,
      "A": 63.85767256696402,
      "B": 101.50208979514709,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 17.75,
      "R0": 743.5983913070522,
      "A": 64.40053063573579,
      "B": 102.72975095526851,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 18.0,
      "R0": 753.6373918280005,
      "A": 64.94287376069225,
      "B": 103.9552807212703,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 18.25,
      "R0": 763.6761465682648,
      "A": 65.48470509365742,
      "B": 105.17871587707118,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 18.5,
      "R0": 773.7146547045559,
      "A": 66.02602785227162,
      "B": 106.4000920876972,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 18.75,
      "R0": 783.7529157400131,
      "A": 66.56684530514165,
      "B": 107.61944393957616,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 19.0,
      "R0": 793.7909294683486,
      "A": 67.10716077013863,
      "B": 108.83680499663673,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 19.25,
      "R0": 803.8286959482357,
      "A": 67.64697759943496,
      "B": 110.05220783260091,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 19.5,
      "R0": 813.8662154739723,
      "A": 68.18629917814448,
      "B": 111.2656840804668,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 19.75,
      "R0": 823.9034885531291,
      "A": 68.72512891473109,
      "B": 112.47726446627917,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 20.0,
      "R0": 833.9405158846639,
      "A": 69.26347023554877,
      "B": 113.68697884621183,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 20.25,
      "R0": 843.9772983388975,
      "A": 69.80132658028253,
      "B": 114.89485624230198,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 20.5,
      "R0": 854.0138369402848,
      "A": 70.33870139590829,
      "B": 116.10092487333375,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 20.75,
      "R0": 864.050132850185,
      "A": 70.87559813450075,
      "B": 117.30521218932023,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 21.0,
      "R0": 874.0861873533577,
      "A": 71.41202024683494,
      "B": 118.50774489723071,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 21.25,
      "R0": 884.1220018430613,
      "A": 71.94797118207111,
      "B": 119.70854899416011,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 21.5,
      "R0": 894.1575778103434,
      "A": 72.48345438157604,
      "B": 120.9076497894057,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 21.75,
      "R0": 904.1929168328643,
      "A": 73.01847327630298,
      "B": 122.10507193030145,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 22.0,
      "R0": 914.2280205627903,
      "A": 73.55303128862981,
      "B": 123.30083943347746,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 22.25,
      "R0": 924.2628907212056,
      "A": 74.08713182245067,
      "B": 124.49497569594551,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 22.5,
      "R0": 934.2975290864706,
      "A": 74.62077826822691,
      "B": 125.68750352843901,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 22.75,
      "R0": 944.3319374872372,
      "A": 75.15397399993944,
      "B": 126.8784451745939,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 23.0,
      "R0": 954.366117797792,
      "A": 75.68672236855406,
      "B": 128.06782232320265,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 23.25,
      "R0": 964.4000719301403,
      "A": 76.21902670410505,
      "B": 129.25565613304357,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 23.5,
      "R0": 974.4338018260896,
      "A": 76.75089031933129,
      "B": 130.44196725919667,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 23.75,
      "R0": 984.4673094581813,
      "A": 77.28231649491006,
      "B": 131.62677584857667,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 24.0,
      "R0": 994.5005968175828,
      "A": 77.8133084948708,
      "B": 132.8101015832167,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 24.25,
      "R0": 1004.5336659150198,
      "A": 78.34386955404648,
      "B": 133.99196367744153,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 24.5,
      "R0": 1014.5665187733248,
      "A": 78.87400288528012,
      "B": 135.17238090617005,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 24.75,
      "R0": 1024.5991574293002,
      "A": 79.40371166642012,
      "B": 136.35137159946666,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 25.0,
      "R0": 1034.631583923474,
      "A": 79.93299905572744,
      "B": 137.52895368270248,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 25.25,
      "R0": 1044.6638003010303,
      "A": 80.46186818262515,
      "B": 138.70514467576209,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 25.5,
      "R0": 1054.6958086108789,
      "A": 80.99032214321504,
      "B": 139.87996169922255,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 25.75,
      "R0": 1064.7276108972728,
      "A": 81.51836401382648,
      "B": 141.0534215096318,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 26.0,
      "R0": 1074.7592092063278,
      "A": 82.04599683041506,
      "B": 142.2255404778567,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 26.25,
      "R0": 1084.790605573915,
      "A": 82.57322361209829,
      "B": 143.3963346397598,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 26.5,
      "R0": 1094.8218020321801,
      "A": 83.10004734148602,
      "B": 144.56581967488881,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 26.75,
      "R0": 1104.8528006048873,
      "A": 83.62647097167853,
      "B": 145.7340109287406,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 27.0,
      "R0": 1114.8836033046246,
      "A": 84.15249742943138,
      "B": 146.9009234282834,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 27.25,
      "R0": 1124.9142121337354,
      "A": 84.67812960977668,
      "B": 148.06657188276424,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 27.5,
      "R0": 1134.9446290805936,
      "A": 85.20337038219732,
      "B": 149.2309707033758,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 27.75,
      "R0": 1144.974856122397,
      "A": 85.72822258134201,
      "B": 150.3941339966161,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 28.0,
      "R0": 1155.0048952195793,
      "A": 86.25268901841697,
      "B": 151.55607559194218,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 28.25,
      "R0": 1165.0347483204678,
      "A": 86.77677246782991,
      "B": 152.7168090274594,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 28.5,
      "R0": 1175.0644173538312,
      "A": 87.30047568382918,
      "B": 153.8763475857804,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 28.75,
      "R0": 1185.093904234469,
      "A": 87.82380138525347,
      "B": 155.03470427577784,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 29.0,
      "R0": 1195.123210859485,
      "A": 88.3467522634576,
      "B": 156.19189185311123,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 29.25,
      "R0": 1205.1523391082883,
      "A": 88.86933098125927,
      "B": 157.34792282531564,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 29.5,
      "R0": 1215.18129084073,
      "A": 89.39154017676606,
      "B": 158.5028094649055,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 29.75,
      "R0": 1225.2100678998977,
      "A": 89.91338245558859,
      "B": 159.65656380242888,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.05,
      "nu": 30.0,
      "R0": 1235.238672110252,
      "A": 90.43486039491998,
      "B": 160.80919763942998,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 0.0,
      "R0": 52.354157272260636,
      "A": 17.969867224705798,
      "B": 8.687220244448344,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 0.25,
      "R0": 53.2313395148085,
      "A": 18.110592476761294,
      "B": 8.836192065686554,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 0.5,
      "R0": 55.503493012452964,
      "A": 18.485155876437947,
      "B": 9.21668996474335,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 0.75,
      "R0": 58.617696968314704,
      "A": 19.013762742299633,
      "B": 9.728218549641003,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 1.0,
      "R0": 62.23629442451056,
      "A": 19.639070268237216,
      "B": 10.311755014880257,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 1.25,
      "R0": 66.18191114423098,
      "A": 20.32559829778165,
      "B": 10.937943495714066,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 1.5,
      "R0": 70.35504594369559,
      "A": 21.051398365985897,
      "B": 11.591163929707555,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 1.75,
      "R0": 74.69456952862674,
      "A": 21.802587897673938,
      "B": 12.262227241453475,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 2.0,
      "R0": 79.16006310709054,
      "A": 22.570155549099084,
      "B": 12.945275326075302,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 2.25,
      "R0": 83.72333195363171,
      "A": 23.348112543944698,
      "B": 13.636358691489287,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 2.5,
      "R0": 88.3639368947479,
      "A": 24.132404198068258,
      "B": 14.332712180848407,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 2.75,
      "R0": 93.06663452694193,
      "A": 24.92024750191731,
      "B": 15.032349604648168,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 3.0,
      "R0": 97.81980574282352,
      "A": 25.709713775805426,
      "B": 15.733819044810561,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 3.25,
      "R0": 102.61443784774747,
      "A": 26.49945807445059,
      "B": 16.436046384027986,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 3.5,
      "R0": 107.44343772775028,
      "A": 27.28853982655524,
      "B": 17.13823080572828,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 3.75,
      "R0": 112.30115350248525,
      "A": 28.076301868553543,
      "B": 17.839772662036523,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 4.0,
      "R0": 117.18303289823234,
      "A": 28.862287668925884,
      "B": 18.54022240231054,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 4.25,
      "R0": 122.08537419547793,
      "A": 29.64618395705486,
      "B": 19.23924368460804,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 4.5,
      "R0": 127.0051415063208,
      "A": 30.42778049495562,
      "B": 19.936586301286404,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 4.75,
      "R0": 131.93982572341338,
      "A": 31.206941567930585,
      "B": 20.632066045071756,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 5.0,
      "R0": 136.88733848917764,
      "A": 31.98358558210717,
      "B": 21.325549570330868,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 5.25,
      "R0": 141.84593041264452,
      "A": 32.75767033501871,
      "B": 22.016942903143136,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 5.5,
      "R0": 146.81412733986508,
      "A": 33.52918229636235,
      "B": 22.706182648882276,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 5.75,
      "R0": 151.79068022733554,
      "A": 34.29812875349751,
      "B": 23.393229216384725,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 6.0,
      "R0": 156.77452537952922,
      "A": 35.0645320205906,
      "B": 24.078061562931428,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 6.25,
      "R0": 161.76475265820045,
      "A": 35.828425149120406,
      "B": 24.760673096907,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 6.5,
      "R0": 166.76057988335378,
      "A": 36.58984873567743,
      "B": 25.44106846635888,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 6.75,
      "R0": 171.76133207825478,
      "A": 37.348848541276986,
      "B": 26.119261032250765,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 7.0,
      "R0": 176.7664245364722,
      "A": 38.105473712462704,
      "B": 26.79527087291105,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 7.25,
      "R0": 181.77534892607946,
      "A": 38.859775451178855,
      "B": 27.469123202870037,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 7.5,
      "R0": 186.78766182262916,
      "A": 39.61180602168754,
      "B": 28.14084711704185,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 7.75,
      "R0": 191.8029751961585,
      "A": 40.361618012243575,
      "B": 28.810474591859183,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 8.0,
      "R0": 196.820948481909,
      "A": 41.10926378794481,
      "B": 29.478039688943166,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 8.25,
      "R0": 201.84128193859942,
      "A": 41.854795090259664,
      "B": 30.143577920763722,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 8.5,
      "R0": 206.8637110615382,
      "A": 42.59826274716833,
      "B": 30.807125744969817,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 8.75,
      "R0": 211.8880018639611,
      "A": 43.33971646687307,
      "B": 31.468720161280817,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 9.0,
      "R0": 216.91394687385764,
      "A": 44.07920469718523,
      "B": 32.12839839195833,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 9.25,
      "R0": 221.94136172672734,
      "A": 44.81677453306121,
      "B": 32.7861976283503,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 9.5,
      "R0": 226.9700822548475,
      "A": 45.552471660945365,
      "B": 33.44215483084663,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 9.75,
      "R0": 231.99996199121233,
      "A": 46.286340332012145,
      "B": 34.09630657263651,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 10.0,
      "R0": 237.0308700229507,
      "A": 47.01842335621033,
      "B": 34.748688918254864,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 10.25,
      "R0": 242.06268913904205,
      "A": 47.74876211235899,
      "B": 35.39933733062598,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 10.5,
      "R0": 247.09531422751024,
      "A": 48.477396569757815,
      "B": 36.048286600952245,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 10.75,
      "R0": 252.1286508848425,
      "A": 49.204365317764854,
      "B": 36.695570796840876,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 11.0,
      "R0": 257.16261420515366,
      "A": 49.929705602258565,
      "B": 37.34122322603088,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 11.25,
      "R0": 262.19712772313505,
      "A": 50.653453366901424,
      "B": 37.98527641273743,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 11.5,
      "R0": 267.23212249204516,
      "A": 51.375643293753384,
      "B": 38.62776208159281,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 11.75,
      "R0": 272.2675362713635,
      "A": 52.09630885044375,
      "B": 39.2687111528235,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 12.0,
      "R0": 277.3033128164243,
      "A": 52.81548233331888,
      "B": 39.90815374060044,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 12.25,
      "R0": 282.34136562631465,
      "A": 53.544739457054334,
      "B": 40.544371494789665,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 12.5,
      "R0": 287.3803768581711,
      "A": 54.27713113331114,
      "B": 41.17845006197194,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 12.75,
      "R0": 292.41950097936206,
      "A": 55.00801189515374,
      "B": 41.81112527028912,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 13.0,
      "R0": 297.458706114674,
      "A": 55.73741004699381,
      "B": 42.44242438939883,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 13.25,
      "R0": 302.49796349555254,
      "A": 56.465353073639434,
      "B": 43.07237387634232,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 13.5,
      "R0": 307.53724714927375,
      "A": 57.191867662164526,
      "B": 43.70099939998893,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 13.75,
      "R0": 312.5765336221084,
      "A": 57.91697972508928,
      "B": 44.32832586601898,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 14.0,
      "R0": 317.6158017322887,
      "A": 58.64071442453527,
      "B": 44.95437744223841,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 14.25,
      "R0": 322.6550323513802,
      "A": 59.36309619387812,
      "B": 45.579177581803094,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 14.5,
      "R0": 327.69420820567757,
      "A": 60.08414876407464,
      "B": 46.20274904939483,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 14.75,
      "R0": 332.73331370204687,
      "A": 60.80389518430695,
      "B": 46.82511394310035,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 15.0,
      "R0": 337.772334769601,
      "A": 61.522357845650895,
      "B": 47.446293718109494,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 15.25,
      "R0": 342.81125871790573,
      "A": 62.23955850374885,
      "B": 48.06630920943296,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 15.5,
      "R0": 347.85007410962135,
      "A": 62.955518300781584,
      "B": 48.68518065385315,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 15.75,
      "R0": 352.88877064641565,
      "A": 63.67025778600231,
      "B": 49.30292771058877,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 16.0,
      "R0": 357.9273390653543,
      "A": 64.38379693690624,
      "B": 49.9195694821626,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 16.25,
      "R0": 362.96577104600146,
      "A": 65.09615517879921,
      "B": 50.535124533888364,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 16.5,
      "R0": 368.00405912590213,
      "A": 65.80735140466341,
      "B": 51.14961091334503,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 16.75,
      "R0": 373.04219662444666,
      "A": 66.51740399384613,
      "B": 51.7630461687927,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 17.0,
      "R0": 378.0801775744185,
      "A": 67.2263308292956,
      "B": 52.37544736633169,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 17.25,
      "R0": 383.117996658897,
      "A": 67.93414931589571,
      "B": 52.98683110766167,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 17.5,
      "R0": 388.15564915467985,
      "A": 68.64087639700264,
      "B": 53.597213546356485,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 17.75,
      "R0": 393.19313088129275,
      "A": 69.34652856968947,
      "B": 54.20661040301857,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 18.0,
      "R0": 398.23043815325946,
      "A": 70.05112190173135,
      "B": 54.81503698153575,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 18.25,
      "R0": 403.26756773819216,
      "A": 70.7546720453344,
      "B": 55.422508182804165,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 18.5,
      "R0": 408.3045168176759,
      "A": 71.45719425195607,
      "B": 56.0290385190944,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 18.75,
      "R0": 413.3412829521112,
      "A": 72.1587033856774,
      "B": 56.63464212721276,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 19.0,
      "R0": 418.3778640481178,
      "A": 72.8592139369644,
      "B": 57.239332781811974,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 19.25,
      "R0": 423.41425832919776,
      "A": 73.55874003513439,
      "B": 57.84312390762014,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 19.5,
      "R0": 428.45046430872753,
      "A": 74.25729546069067,
      "B": 58.44602859144823,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 19.75,
      "R0": 433.486480765976,
      "A": 74.95489365587659,
      "B": 59.0480595927605,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 20.0,
      "R0": 438.5223067221232,
      "A": 75.6515477385216,
      "B": 59.649229356575304,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 20.25,
      "R0": 443.55794142140076,
      "A": 76.34727050965083,
      "B": 60.249550021633205,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 20.5,
      "R0": 448.593384310836,
      "A": 77.04207446630039,
      "B": 60.84903343232777,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 20.75,
      "R0": 453.62863502302207,
      "A": 77.73597181133012,
      "B": 61.44769114831507,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 21.0,
      "R0": 458.6636933616828,
      "A": 78.42897446026285,
      "B": 62.045534451804436,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 21.25,
      "R0": 463.6985592849087,
      "A": 79.12109405453138,
      "B": 62.6425743595516,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 21.5,
      "R0": 468.7332328935154,
      "A": 79.81234196702374,
      "B": 63.238821629012314,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 21.75,
      "R0": 473.7677144170739,
      "A": 80.50272931373293,
      "B": 63.834286768989266,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 22.0,
      "R0": 478.80200420552865,
      "A": 81.19226695626668,
      "B": 64.42898004333881,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 22.25,
      "R0": 483.8361027147621,
      "A": 81.88096551746813,
      "B": 65.02291148446515,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 22.5,
      "R0": 488.87001049984246,
      "A": 82.56883538352454,
      "B": 65.61609089658673,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 22.75,
      "R0": 493.9037282061763,
      "A": 83.255886711235,
      "B": 66.20852786280832,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 23.0,
      "R0": 498.9372565592639,
      "A": 83.94212943922865,
      "B": 66.80023175512709,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 23.25,
      "R0": 503.97059636050835,
      "A": 84.62757328812668,
      "B": 67.39121173601718,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 23.5,
      "R0": 509.0037484765053,
      "A": 85.31222777468788,
      "B": 67.98147677054486,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 23.75,
      "R0": 514.036713836249,
      "A": 85.996102210861,
      "B": 68.5710356269946,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 24.0,
      "R0": 519.0694934227504,
      "A": 86.67920571491315,
      "B": 69.15989688660207,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 24.25,
      "R0": 524.1020882688463,
      "A": 87.3615472147564,
      "B": 69.74806894731911,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 24.5,
      "R0": 529.1344994520769,
      "A": 88.04313545379839,
      "B": 70.33556002944711,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 24.75,
      "R0": 534.1667280900292,
      "A": 88.72397899643518,
      "B": 70.9223781809553,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 25.0,
      "R0": 539.1987753361464,
      "A": 89.40408623312095,
      "B": 71.50853128243494,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 25.25,
      "R0": 544.2306423755363,
      "A": 90.08346538595369,
      "B": 72.09402705240917,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 25.5,
      "R0": 549.2623304221779,
      "A": 90.76212451173325,
      "B": 72.67887305066996,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 25.75,
      "R0": 554.293840713799,
      "A": 91.44007151047072,
      "B": 73.26307668575595,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 26.0,
      "R0": 559.3251745114103,
      "A": 92.1173141242186,
      "B": 73.84664521497615,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 26.25,
      "R0": 564.3563330941834,
      "A": 92.79385994634852,
      "B": 74.42958575241171,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 26.5,
      "R0": 569.3873177585192,
      "A": 93.46971642202836,
      "B": 75.01190527013257,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 26.75,
      "R0": 574.418129814323,
      "A": 94.14489085513151,
      "B": 75.59361060432596,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 27.0,
      "R0": 579.4487705836073,
      "A": 94.81939041028674,
      "B": 76.17470845765982,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 27.25,
      "R0": 584.4792413976975,
      "A": 95.4932221182939,
      "B": 76.75520540421071,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 27.5,
      "R0": 589.5095435972326,
      "A": 96.16639287544517,
      "B": 77.33510788966124,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 27.75,
      "R0": 594.5396785275079,
      "A": 96.83890945363422,
      "B": 77.91442223980246,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 28.0,
      "R0": 599.569647539407,
      "A": 97.51077849795873,
      "B": 78.49315465935366,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 28.25,
      "R0": 604.5994519856758,
      "A": 98.18200653515696,
      "B": 79.07131123913442,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 28.5,
      "R0": 609.6290932227857,
      "A": 98.85259996927677,
      "B": 79.64889795332891,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 28.75,
      "R0": 614.6585726062767,
      "A": 99.52256509263434,
      "B": 80.2259206685739,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 29.0,
      "R0": 619.6878914912231,
      "A": 100.19190808502258,
      "B": 80.80238514392504,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 29.25,
      "R0": 624.717051231768,
      "A": 100.86063501513426,
      "B": 81.37829703251182,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 29.5,
      "R0": 629.7460531778634,
      "A": 101.52875184878489,
      "B": 81.95366188846357,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 29.75,
      "R0": 634.7748986780643,
      "A": 102.19626444276244,
      "B": 82.52848516263822,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.1,
      "nu": 30.0,
      "R0": 639.8035890753381,
      "A": 102.86317855549188,
      "B": 83.1027722114146,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 0.0,
      "R0": 56.4716494793538,
      "A": 17.767240828360652,
      "B": 9.595169943318218,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 0.25,
      "R0": 56.99157173288404,
      "A": 17.917130102000893,
      "B": 9.664945668185878,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 0.5,
      "R0": 58.30847566219745,
      "A": 18.29877241050823,
      "B": 9.84067594371491,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 0.75,
      "R0": 60.05494459986221,
      "A": 18.805271355800006,
      "B": 10.072541032094303,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 1.0,
      "R0": 62.0181850476074,
      "A": 19.37029299853501,
      "B": 10.332801849763966,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 1.25,
      "R0": 64.09862452885136,
      "A": 19.961139978313454,
      "B": 10.608893747867668,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 1.5,
      "R0": 66.24963501590537,
      "A": 20.562739557604147,
      "B": 10.89487506441488,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 1.75,
      "R0": 68.44812363362871,
      "A": 21.168345461992953,
      "B": 11.187630467347047,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 2.0,
      "R0": 70.68170429609017,
      "A": 21.774955167324826,
      "B": 11.485346201350591,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 2.25,
      "R0": 72.94310113711981,
      "A": 22.381220877615508,
      "B": 11.786866103452983,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 2.5,
      "R0": 75.22763828904135,
      "A": 22.986534732031377,
      "B": 12.091396255517182,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 2.75,
      "R0": 77.53205966023961,
      "A": 23.590628557846948,
      "B": 12.398358009656764,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 3.0,
      "R0": 79.85394074750366,
      "A": 24.193393865021314,
      "B": 12.707309421149734,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 3.25,
      "R0": 82.19137747853529,
      "A": 24.794797765030868,
      "B": 13.017900570450678,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 3.5,
      "R0": 84.54281221656129,
      "A": 25.39484242182721,
      "B": 13.329846720985635,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 3.75,
      "R0": 86.9069314218359,
      "A": 25.993545181859034,
      "B": 13.642911360669963,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 4.0,
      "R0": 89.28260254539782,
      "A": 26.59092889109155,
      "B": 13.956894977678473,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 4.25,
      "R0": 91.66883329034317,
      "A": 27.1870173354861,
      "B": 14.271627307058992,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 4.5,
      "R0": 94.06474409712246,
      "A": 27.781833267152667,
      "B": 14.586961763782405,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 4.75,
      "R0": 96.46954872179776,
      "A": 28.375397714905382,
      "B": 14.902771306165254,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 5.0,
      "R0": 98.88253994018305,
      "A": 28.967729906405182,
      "B": 15.218945269016631,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 5.25,
      "R0": 101.3030786140007,
      "A": 29.558847455997675,
      "B": 15.53538687657211,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 5.5,
      "R0": 103.7305850435514,
      "A": 30.148766643746963,
      "B": 15.852011246796634,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 5.75,
      "R0": 106.16453193267807,
      "A": 30.73750270161438,
      "B": 16.168743760996982,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 6.0,
      "R0": 108.60443853121251,
      "A": 31.325070070039747,
      "B": 16.485518712050933,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 6.25,
      "R0": 111.04986566788284,
      "A": 31.911482611705807,
      "B": 16.80227816978886,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 6.5,
      "R0": 113.5004114768235,
      "A": 32.49675378140194,
      "B": 17.118971019073754,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 6.75,
      "R0": 115.95570767938625,
      "A": 33.08089675604553,
      "B": 17.43555213753808,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 7.0,
      "R0": 118.41541632160079,
      "A": 33.66392453053146,
      "B": 17.75198168777366,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 7.25,
      "R0": 120.87922689120751,
      "A": 34.24584998608464,
      "B": 18.068224504727215,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 7.5,
      "R0": 123.34685375820845,
      "A": 34.82668593615013,
      "B": 18.384249562702266,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 7.75,
      "R0": 125.81803389138076,
      "A": 35.40644515568343,
      "B": 18.700029510070504,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 8.0,
      "R0": 128.29252481588628,
      "A": 35.98514039714124,
      "B": 19.01554026139686,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 8.25,
      "R0": 130.77010278054513,
      "A": 36.56278439705351,
      "B": 19.330760639013537,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 8.5,
      "R0": 133.25056111090817,
      "A": 37.13938987512766,
      "B": 19.64567205694687,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 8.75,
      "R0": 135.7337087240303,
      "A": 37.71496952927455,
      "B": 19.96025824205354,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 9.0,
      "R0": 138.2193687892286,
      "A": 38.28953602684379,
      "B": 20.274504987000114,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 9.25,
      "R0": 140.70737751817796,
      "A": 38.86310199360086,
      "B": 20.588399931120758,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 9.5,
      "R0": 143.1975830689771,
      "A": 39.435680002178756,
      "B": 20.901932366009607,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 9.75,
      "R0": 145.68984455405734,
      "A": 40.007282559605976,
      "B": 21.215093062380316,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 10.0,
      "R0": 148.1840311398264,
      "A": 40.57792209515429,
      "B": 21.527874115925556,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 10.25,
      "R0": 150.6800212295493,
      "A": 41.147610948318935,
      "B": 21.840268809699204,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 10.5,
      "R0": 153.17770172003657,
      "A": 41.716361357772286,
      "B": 22.152271491337267,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 10.75,
      "R0": 155.67696732550394,
      "A": 42.284185450985305,
      "B": 22.463877463218672,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 11.0,
      "R0": 158.17771996196825,
      "A": 42.85109523459044,
      "B": 22.77508288407378,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 11.25,
      "R0": 160.6798681857763,
      "A": 43.41710258582806,
      "B": 23.085884680875132,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 11.5,
      "R0": 163.1833266807953,
      "A": 43.982219245231896,
      "B": 23.396280469939825,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 11.75,
      "R0": 165.68801579112187,
      "A": 44.546456809509934,
      "B": 23.706268485779034,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 12.0,
      "R0": 168.19386109267361,
      "A": 45.109826726140504,
      "B": 24.015847517512384,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 12.25,
      "R0": 170.7096353363013,
      "A": 45.6943898583329,
      "B": 24.32220219292694,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 12.5,
      "R0": 173.22959190921392,
      "A": 46.2867665853088,
      "B": 24.62701006637928,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 12.75,
      "R0": 175.75005327444524,
      "A": 46.878033920800355,
      "B": 24.93140894133429,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 13.0,
      "R0": 178.2709835814312,
      "A": 47.46820767201942,
      "B": 25.23540128445383,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 13.25,
      "R0": 180.79234938358422,
      "A": 48.05730341919903,
      "B": 25.538989704305695,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 13.5,
      "R0": 183.31411945528816,
      "A": 48.64533650379449,
      "B": 25.842176932228696,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 13.75,
      "R0": 185.8362646236783,
      "A": 49.23232202042296,
      "B": 26.1449658056342,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 14.0,
      "R0": 188.35875761660282,
      "A": 49.81827480987895,
      "B": 26.4473592524996,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 14.25,
      "R0": 190.88157292210963,
      "A": 50.40320945526348,
      "B": 26.749360277977715,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 14.5,
      "R0": 193.40468666132074,
      "A": 50.987140278538185,
      "B": 27.05097195185053,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 14.75,
      "R0": 195.92807647062,
      "A": 51.570081339496,
      "B": 27.352197397727856,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 15.0,
      "R0": 198.45172139408533,
      "A": 52.15204643543931,
      "B": 27.65303978316861,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 15.25,
      "R0": 200.97560178511776,
      "A": 52.7330491014508,
      "B": 27.95350231063984,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 15.5,
      "R0": 203.49969921493903,
      "A": 53.31310261234091,
      "B": 28.253588209795424,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 15.75,
      "R0": 206.02399638935458,
      "A": 53.892219984409394,
      "B": 28.55330073017136,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 16.0,
      "R0": 208.548477071221,
      "A": 54.47041397847379,
      "B": 28.852643134953937,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 16.25,
      "R0": 211.07312600989826,
      "A": 55.04769710250103,
      "B": 29.1516186950086,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 16.5,
      "R0": 213.59792887466028,
      "A": 55.624081615894276,
      "B": 29.450230684115645,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 16.75,
      "R0": 216.1228721946245,
      "A": 56.199579532757404,
      "B": 29.748482374119487,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 17.0,
      "R0": 218.64794330240693,
      "A": 56.774202626104,
      "B": 30.046377030899663,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 17.25,
      "R0": 221.17313028196804,
      "A": 57.3479624322391,
      "B": 30.343917910776458,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 17.5,
      "R0": 223.69842192030046,
      "A": 57.92087025526647,
      "B": 30.64110825730731,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 17.75,
      "R0": 226.2238076631911,
      "A": 58.49293717116487,
      "B": 30.93795129818697,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 18.0,
      "R0": 228.74927757307887,
      "A": 59.064174032964615,
      "B": 31.23445024296572,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 18.25,
      "R0": 231.27482229075395,
      "A": 59.63459147515258,
      "B": 31.5306082806723,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 18.5,
      "R0": 233.80043299985118,
      "A": 60.20419991800246,
      "B": 31.82642857765667,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 18.75,
      "R0": 236.32610139297321,
      "A": 60.77300957273616,
      "B": 32.1219142760736,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 19.0,
      "R0": 238.851819640724,
      "A": 61.34103044609785,
      "B": 32.417068492310904,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 19.25,
      "R0": 241.3775803630706,
      "A": 61.90827234468532,
      "B": 32.71189431551249,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 19.5,
      "R0": 243.9033766023349,
      "A": 62.474744879554,
      "B": 33.006394806432034,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 19.75,
      "R0": 246.42920179734938,
      "A": 63.04045747143211,
      "B": 33.300572996770875,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 20.0,
      "R0": 248.95504976133816,
      "A": 63.60541935379397,
      "B": 33.594431887654196,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 20.25,
      "R0": 251.48091465840116,
      "A": 64.16963957885841,
      "B": 33.88797444969023,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 20.5,
      "R0": 254.0067909846548,
      "A": 64.73312702020934,
      "B": 34.1812036215462,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 20.75,
      "R0": 256.5326735470444,
      "A": 65.29589037913519,
      "B": 34.47412231047728,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 21.0,
      "R0": 259.0585574475117,
      "A": 65.85793818657234,
      "B": 34.76673339085505,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 21.25,
      "R0": 261.58443806506693,
      "A": 66.41927880835422,
      "B": 35.05903970443288,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 21.5,
      "R0": 264.11031103972346,
      "A": 66.97992044956588,
      "B": 35.35104406029938,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 21.75,
      "R0": 266.6361722589936,
      "A": 67.53987115708631,
      "B": 35.64274923406046,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 22.0,
      "R0": 269.1620178425219,
      "A": 68.09913882507523,
      "B": 35.93415796856794,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 22.25,
      "R0": 271.68784413067624,
      "A": 68.65773119696152,
      "B": 36.225272973038834,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 22.5,
      "R0": 274.2136476710439,
      "A": 69.21565587053911,
      "B": 36.51609692379106,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 22.75,
      "R0": 276.7394252079539,
      "A": 69.77292030042793,
      "B": 36.806632463778556,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 23.0,
      "R0": 279.2651736710686,
      "A": 70.32953180226886,
      "B": 37.09688220306157,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 23.25,
      "R0": 281.7908901653718,
      "A": 70.88549755599146,
      "B": 37.38684871890253,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 23.5,
      "R0": 284.316571962554,
      "A": 71.44082460805006,
      "B": 37.676534555429186,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 23.75,
      "R0": 286.84221649053507,
      "A": 71.99551987640771,
      "B": 37.96594222472163,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 24.0,
      "R0": 289.3678213262465,
      "A": 72.54959015224563,
      "B": 38.25507420635513,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 24.25,
      "R0": 291.8933841874823,
      "A": 73.10304210323939,
      "B": 38.54393294777717,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 24.5,
      "R0": 294.41890292475,
      "A": 73.655882277329,
      "B": 38.83252086498955,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 24.75,
      "R0": 296.94437551521696,
      "A": 74.20811710439926,
      "B": 39.1208403422554,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 25.0,
      "R0": 299.46980005549267,
      "A": 74.75975289976826,
      "B": 39.40889373275263,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 25.25,
      "R0": 301.99517475557514,
      "A": 75.31079586664958,
      "B": 39.69668335877143,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 25.5,
      "R0": 304.52049793256447,
      "A": 75.86125209926817,
      "B": 39.98421151228348,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 25.75,
      "R0": 307.04576800530776,
      "A": 76.41112758516316,
      "B": 40.27148045515448,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 26.0,
      "R0": 309.57098348997533,
      "A": 76.96042820661128,
      "B": 40.558492418962416,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 26.25,
      "R0": 312.0961429933086,
      "A": 77.50915974531718,
      "B": 40.84524960647837,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 26.5,
      "R0": 314.6212452093605,
      "A": 78.05732788295177,
      "B": 41.13175419112582,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 26.75,
      "R0": 317.14628891507164,
      "A": 78.60493820340456,
      "B": 41.41800831732592,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 27.0,
      "R0": 319.67127296468243,
      "A": 79.15199619683105,
      "B": 41.70401410177188,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 27.25,
      "R0": 322.1961962871719,
      "A": 79.69850725999132,
      "B": 41.989773632891534,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 27.5,
      "R0": 324.72105788229965,
      "A": 80.2444766986065,
      "B": 42.27528897134412,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 27.75,
      "R0": 327.2458568159491,
      "A": 80.78990973088607,
      "B": 42.56056215113172,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 28.0,
      "R0": 329.77059221826494,
      "A": 81.33481148751527,
      "B": 42.84559517897425,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 28.25,
      "R0": 332.29526327946223,
      "A": 81.87918701493795,
      "B": 43.13039003535416,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 28.5,
      "R0": 334.81986924703233,
      "A": 82.42304127694686,
      "B": 43.41494867474309,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 28.75,
      "R0": 337.34440942294896,
      "A": 82.96637915642883,
      "B": 43.699273025929806,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 29.0,
      "R0": 339.86888316087425,
      "A": 83.50920545726488,
      "B": 43.983364992448664,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 29.25,
      "R0": 342.39328986383043,
      "A": 84.05152490572728,
      "B": 44.267226452778445,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 29.5,
      "R0": 344.91762898140587,
      "A": 84.59334215266573,
      "B": 44.550859260957,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 29.75,
      "R0": 347.44190000742674,
      "A": 85.13466177518114,
      "B": 44.834265246959774,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.2,
      "nu": 30.0,
      "R0": 349.9661024780944,
      "A": 85.67548827775474,
      "B": 45.11744621682426,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 0.0,
      "R0": 67.90934973827098,
      "A": 22.018607952812232,
      "B": 10.87929155862093,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 0.25,
      "R0": 68.27841014938895,
      "A": 22.14762667899089,
      "B": 10.922164320991602,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 0.5,
      "R0": 69.21056845324347,
      "A": 22.47545003175296,
      "B": 11.02983821620262,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 0.75,
      "R0": 70.4370472455048,
      "A": 22.906129684586116,
      "B": 11.171340221097,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 1.0,
      "R0": 71.79881703353021,
      "A": 23.377762574297595,
      "B": 11.329562461569934,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 1.25,
      "R0": 73.2219620476244,
      "A": 23.86015538493575,
      "B": 11.49688121648816,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 1.5,
      "R0": 74.67431454028701,
      "A": 24.340959337971245,
      "B": 11.66978111645314,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 1.75,
      "R0": 76.14230123342713,
      "A": 24.81620257935404,
      "B": 11.846478228700255,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 2.0,
      "R0": 77.62028178473702,
      "A": 25.285306719299168,
      "B": 12.0259729867176,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 2.25,
      "R0": 79.10592684784206,
      "A": 25.748860185429525,
      "B": 12.207654340059596,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 2.5,
      "R0": 80.59827884595143,
      "A": 26.20773854477363,
      "B": 12.391120091425735,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 2.75,
      "R0": 82.09694305522135,
      "A": 26.662793297936762,
      "B": 12.576088371071659,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 3.0,
      "R0": 83.60174634988653,
      "A": 27.114759548298476,
      "B": 12.762350833352459,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 3.25,
      "R0": 85.11259168974357,
      "A": 27.564242464710784,
      "B": 12.949746427308641,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 3.5,
      "R0": 86.62939678743714,
      "A": 28.011729608761637,
      "B": 13.138145955561862,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 3.75,
      "R0": 88.15206991933519,
      "A": 28.457609752691845,
      "B": 13.327442584350594,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 4.0,
      "R0": 89.68050227756612,
      "A": 28.902191373392135,
      "B": 13.517545781766579,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 4.25,
      "R0": 91.21456752356607,
      "A": 29.345718695740285,
      "B": 13.70837730810524,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 4.5,
      "R0": 92.75412422564114,
      "A": 29.788384899831524,
      "B": 13.899868477827104,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 4.75,
      "R0": 94.29901919019176,
      "A": 30.230342722466904,
      "B": 14.091958234473289,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 5.0,
      "R0": 95.84909079858335,
      "A": 30.671712861453805,
      "B": 14.284591760242279,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 5.25,
      "R0": 97.40417199046351,
      "A": 31.112590600409586,
      "B": 14.477719446224153,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 5.5,
      "R0": 98.96409278025385,
      "A": 31.553051022411143,
      "B": 14.671296111732875,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 5.75,
      "R0": 100.52868230821332,
      "A": 31.9931531160825,
      "B": 14.865280399297086,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 6.0,
      "R0": 102.09777047211537,
      "A": 32.43294301667609,
      "B": 15.059634296036975,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 6.25,
      "R0": 103.67118920007488,
      "A": 32.87245657235333,
      "B": 15.254322747686727,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 6.5,
      "R0": 105.2487734251772,
      "A": 33.311721383423354,
      "B": 15.449313341740396,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 6.75,
      "R0": 106.83036181674106,
      "A": 33.750758428837045,
      "B": 15.6445760430476,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 7.0,
      "R0": 108.41579731478123,
      "A": 34.189583368403994,
      "B": 15.840082969901507,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 7.25,
      "R0": 110.00492750754347,
      "A": 34.62820758896956,
      "B": 16.035808201813335,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 7.5,
      "R0": 111.59760488284519,
      "A": 35.06663904800231,
      "B": 16.23172761262161,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 7.75,
      "R0": 113.1936869804631,
      "A": 35.50488295569393,
      "B": 16.42781872399829,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 8.0,
      "R0": 114.79303646623157,
      "A": 35.94294232804412,
      "B": 16.624060575707148,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 8.25,
      "R0": 116.3955211446737,
      "A": 36.38081843642068,
      "B": 16.820433609804486,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 8.5,
      "R0": 118.0010139241349,
      "A": 36.81851117359859,
      "B": 17.016919566551998,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 8.75,
      "R0": 119.60939274495468,
      "A": 37.25601935233783,
      "B": 17.213501390350846,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 9.0,
      "R0": 121.22054047964048,
      "A": 37.693340949163684,
      "B": 17.410163144300572,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 9.25,
      "R0": 122.83434481325094,
      "A": 38.13047330315142,
      "B": 17.606889932133623,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 9.5,
      "R0": 124.45069810689893,
      "A": 38.567413278738634,
      "B": 17.80366782691445,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 9.75,
      "R0": 126.06949725165032,
      "A": 39.00415739832635,
      "B": 18.00048380544843,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 10.0,
      "R0": 127.69064351578709,
      "A": 39.44070195018248,
      "B": 18.197325687824378,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 10.25,
      "R0": 129.31404238683172,
      "A": 39.87704307649774,
      "B": 18.394182081736993,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 10.5,
      "R0": 130.93960341217462,
      "A": 40.31317684463929,
      "B": 18.59104233094953,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 10.75,
      "R0": 132.5672400399344,
      "A": 40.749099304545304,
      "B": 18.78789646751368,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 11.0,
      "R0": 134.19686946074944,
      "A": 41.18480653489781,
      "B": 18.98473516749458,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 11.25,
      "R0": 135.82841245213058,
      "A": 41.620294679854474,
      "B": 19.181549709832044,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 11.5,
      "R0": 137.4617932261899,
      "A": 42.05555997796296,
      "B": 19.378331938071284,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 11.75,
      "R0": 139.096939280862,
      "A": 42.49059878479754,
      "B": 19.575074224799717,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 12.0,
      "R0": 140.73378125589807,
      "A": 42.92540759011899,
      "B": 19.771769438461696,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 12.25,
      "R0": 142.3929360358743,
      "A": 43.393745189949655,
      "B": 19.965188296325785,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 12.5,
      "R0": 144.0611863177037,
      "A": 43.87502330808377,
      "B": 20.157215953289867,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 12.75,
      "R0": 145.73001999000553,
      "A": 44.355549201412295,
      "B": 20.34914521061297,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 13.0,
      "R0": 147.3994138360722,
      "A": 44.83533146671005,
      "B": 20.540974028477766,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 13.25,
      "R0": 149.0693457046291,
      "A": 45.314378648763324,
      "B": 20.73270051373561,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 13.5,
      "R0": 150.73979444557335,
      "A": 45.792699225377454,
      "B": 20.92432291139721,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 13.75,
      "R0": 152.41073985025287,
      "A": 46.27030159552915,
      "B": 21.115839596813473,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 14.0,
      "R0": 154.0821625975659,
      "A": 46.747194069393274,
      "B": 21.30724906818671,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 14.25,
      "R0": 155.754044204019,
      "A": 47.2233848604552,
      "B": 21.49854993959323,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 14.5,
      "R0": 157.42636697739363,
      "A": 47.69888207936604,
      "B": 21.68974093447062,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 14.75,
      "R0": 159.09911397472024,
      "A": 48.17369372876243,
      "B": 21.880820879338682,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 15.0,
      "R0": 160.77226896211505,
      "A": 48.64782769982173,
      "B": 22.07178869810663,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 15.25,
      "R0": 162.4458163784584,
      "A": 49.121291769292185,
      "B": 22.262643406526898,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 15.5,
      "R0": 164.1197413011687,
      "A": 49.594093597539924,
      "B": 22.453384107040716,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 15.75,
      "R0": 165.7940294140717,
      "A": 50.066240727383544,
      "B": 22.644009983957243,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 16.0,
      "R0": 167.468666978064,
      "A": 50.53774058314461,
      "B": 22.834520298768012,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 16.25,
      "R0": 169.1436408025911,
      "A": 51.00860047073239,
      "B": 23.024914385933492,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 16.5,
      "R0": 170.81893821980339,
      "A": 51.47882757765551,
      "B": 23.21519164872615,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 16.75,
      "R0": 172.49454705964308,
      "A": 51.9484289737139,
      "B": 23.40535155543446,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 17.0,
      "R0": 174.17045562691055,
      "A": 52.4174116117016,
      "B": 23.595393635675254,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 17.25,
      "R0": 175.84665267937817,
      "A": 52.885782328499516,
      "B": 23.78531747696865,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 17.5,
      "R0": 177.52312740730122,
      "A": 53.35354784627749,
      "B": 23.975122721469948,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 17.75,
      "R0": 179.1998694135109,
      "A": 53.820714774173936,
      "B": 24.164809063006153,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 18.0,
      "R0": 180.87686869560275,
      "A": 54.2872896095306,
      "B": 24.354376244055725,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 18.25,
      "R0": 182.5541156284744,
      "A": 54.75327873958106,
      "B": 24.543824053024835,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 18.5,
      "R0": 184.23160094732884,
      "A": 55.21868844349357,
      "B": 24.73315232178163,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 18.75,
      "R0": 185.9093157327734,
      "A": 55.68352489376121,
      "B": 24.92236092304937,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 19.0,
      "R0": 187.58725139591843,
      "A": 56.147794158095344,
      "B": 25.11144976811258,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 19.25,
      "R0": 189.2653996635927,
      "A": 56.61150220174519,
      "B": 25.30041880480513,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 19.5,
      "R0": 190.94375256611966,
      "A": 57.07465488872247,
      "B": 25.489268015174122,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 19.75,
      "R0": 192.6223024239298,
      "A": 57.537257984132545,
      "B": 25.67799741368943,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 20.0,
      "R0": 194.30104183556978,
      "A": 57.99931715604844,
      "B": 25.866607045376426,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 20.25,
      "R0": 195.97996366664302,
      "A": 58.460837977157055,
      "B": 26.05509698395867,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 20.5,
      "R0": 197.65906103840098,
      "A": 58.92182592695981,
      "B": 26.24346733031917,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 20.75,
      "R0": 199.33832731761504,
      "A": 59.382286393481856,
      "B": 26.43171821086051,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 21.0,
      "R0": 201.0177561067976,
      "A": 59.84222467504384,
      "B": 26.619849775980814,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 21.25,
      "R0": 202.69734123442322,
      "A": 60.30164598231411,
      "B": 26.807862198749913,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 21.5,
      "R0": 204.37707674643025,
      "A": 60.76055543978156,
      "B": 26.995755673438406,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 21.75,
      "R0": 206.05695689679123,
      "A": 61.21895808809445,
      "B": 27.183530414475253,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 22.0,
      "R0": 207.73697614041157,
      "A": 61.676858885073294,
      "B": 27.371186654952226,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 22.25,
      "R0": 209.41712912428193,
      "A": 62.13426270811639,
      "B": 27.558724645762307,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 22.5,
      "R0": 211.0974106808426,
      "A": 62.591174355310955,
      "B": 27.74614465429095,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 22.75,
      "R0": 212.7778158200672,
      "A": 63.04759854761857,
      "B": 27.93344696360847,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 23.0,
      "R0": 214.45833972329274,
      "A": 63.503539930036474,
      "B": 28.120631871317332,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 23.25,
      "R0": 216.13897773623466,
      "A": 63.95900307350206,
      "B": 28.307699688762458,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 23.5,
      "R0": 217.81972536304966,
      "A": 64.41399247622621,
      "B": 28.49465074007286,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 23.75,
      "R0": 219.50057826016564,
      "A": 64.86851256534975,
      "B": 28.681485361392355,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 24.0,
      "R0": 221.18153223057743,
      "A": 65.32256769841914,
      "B": 28.868203900093842,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 24.25,
      "R0": 222.86258321860805,
      "A": 65.77616216466222,
      "B": 29.054806713966666,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 24.5,
      "R0": 224.54372730408795,
      "A": 66.22930018683611,
      "B": 29.241294170687368,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 24.75,
      "R0": 226.22496069804765,
      "A": 66.68198592208086,
      "B": 29.4276666469377,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 25.0,
      "R0": 227.90627973736264,
      "A": 67.13422346367899,
      "B": 29.61392452793688,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 25.25,
      "R0": 229.58768088067882,
      "A": 67.58601684196756,
      "B": 29.800068206675995,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 25.5,
      "R0": 231.26916070317384,
      "A": 68.03737002625705,
      "B": 29.986098083604556,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 25.75,
      "R0": 232.95071589318104,
      "A": 68.48828692542654,
      "B": 30.172014565821673,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 26.0,
      "R0": 234.6323432473,
      "A": 68.93877138979624,
      "B": 30.357818066826,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 26.25,
      "R0": 236.31403966760263,
      "A": 69.38882721145485,
      "B": 30.543509005675954,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 26.5,
      "R0": 237.99580215686,
      "A": 69.83845812624261,
      "B": 30.72908780686004,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 26.75,
      "R0": 239.67762781493366,
      "A": 70.28766781492085,
      "B": 30.91455489987193,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 27.0,
      "R0": 241.35951383621432,
      "A": 70.73645990357058,
      "B": 31.099910718505047,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 27.25,
      "R0": 243.04145750566386,
      "A": 71.1848379652013,
      "B": 31.285155700672263,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 27.5,
      "R0": 244.72345619578846,
      "A": 71.63280552069025,
      "B": 31.47029028798415,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 27.75,
      "R0": 246.40550736361183,
      "A": 72.08036603979555,
      "B": 31.65531492538687,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 28.0,
      "R0": 248.08760854741558,
      "A": 72.52752294244267,
      "B": 31.84023006094043,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 28.25,
      "R0": 249.7697573644109,
      "A": 72.97427959930012,
      "B": 32.02503614533384,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 28.5,
      "R0": 251.45195150771178,
      "A": 73.4206393330088,
      "B": 32.20973363169353,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 28.75,
      "R0": 253.13418874400668,
      "A": 73.86660541888443,
      "B": 32.394322975201476,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 29.0,
      "R0": 254.81646691076458,
      "A": 74.31218108608219,
      "B": 32.57880463292656,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 29.25,
      "R0": 256.49878391367383,
      "A": 74.75736951862969,
      "B": 32.76317906362546,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 29.5,
      "R0": 258.18113772477955,
      "A": 75.20217385590502,
      "B": 32.947446727338246,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 29.75,
      "R0": 259.86352638038807,
      "A": 75.64659719336318,
      "B": 33.13160808510676,
      "ok": true
    },
    {
      "scheme": "zV",
      "alpha": 0.3,
      "nu": 30.0,
      "R0": 261.5459479778074,
      "A": 76.09064258436327,
      "B": 33.31566359916537,
      "ok": true
    }
  ]
}


==> anc/repro/far_field_bound.py <==
#!/usr/bin/env python3
"""Bound |X| by A + B ln|lambda| far from the origin, and find where it drops below |lambda|.

The winding numbers of rgi_rightmost_root.py order the zeros of the denominator of the
RGI Green function inside rectangles of half-extent up to 20000.  Outside them the
argument that no zero survives has been a sampled one: far_field() there takes
|alpha_bar X| / |omega| on three circles and reports the largest value it meets.  A
maximum over sampled points is not a bound between them, and the fall of the ratio with
the radius was argued from the growth rates alone, which name no radius beyond which the
fall holds.  This program replaces that leg with an inequality that holds at every point
of the region.

THE REGION.  Take lambda with |lambda| >= R and Re lambda >= -3, the same region
far_field() samples, whose left abscissa lies right of the first pole of X at
-1/alpha_bar for every coupling used.  Write omega = alpha_bar lambda, so
W = |omega| = alpha_bar |lambda| >= W0 = alpha_bar R and 1 + Re omega >= p = 1 - 3
alpha_bar, positive at every coupling here.

THE DIGAMMA STEP, which everything else rests on.  For Re w > 0 the Stieltjes form of
the Binet integral reads

    psi(w) = ln w - 1/(2w) - 2 int_0^inf t dt / ((t^2 + w^2)(e^{2 pi t} - 1)),

and t^2 + w^2 = (t + i w)(t - i w) with |t + i w| >= Re w and |t - i w| >= Re w, so the
integral is bounded by (Re w)^{-2} int_0^inf t dt/(e^{2 pi t} - 1) = 1/(24 (Re w)^2) and

    |psi(w) - ln w + 1/(2w)| <= 1/(12 (Re w)^2),      Re w > 0.

With |ln w| <= ln|w| + pi/2 whenever |w| >= 1 and Re w > 0, this gives
|psi(w)| <= ln|w| + pi/2 + 1/(2|w|) + 1/(12 (Re w)^2).

THE TWO ARGUMENTS.  The digammas of X sit at z+ = gamma + omega/2 and z- = 1 - gamma +
omega/2 with gamma = 1/2 + i nu, and psi(z) = psi(z+1) - 1/z moves them where the step
above applies: Re(z_pm + 1) = 1 + (1 + Re omega)/2 >= 1 + p/2, so |z_pm + 1| >= Re(z_pm + 1)
> 1 and its logarithm is positive, which is the hypothesis |w| >= 1 that
|ln w| <= ln|w| + pi/2 needs.  The three moduli the assembly reads are
W/2 - mu1 <= |z_pm + 1| <= W/2 + mu1 and |z_pm| >= W/2 - mu, with mu = |1/2 + i nu| and
mu1 = |3/2 + i nu|, the lower bounds by the reverse triangle inequality and kept positive by
the guard W0 > 2 mu1.  The digamma inside a1 sits at 2 + omega, where Re(2 + omega) >= 1 + p
> 1 and W - 2 <= |omega + 2| <= W + 2.

THE ASSEMBLY.  |x0| <= A0 + B0 ln r with B0 = 2 + rho, rho = 4 W0/(W0 - 2 mu) bounding
|omega (1/z+ + 1/z-)|, decreasing in W and so evaluated at W0; the logarithms are turned
into ln r by ln(W/2 + mu1) <= ln alpha_bar + ln r - ln 2 + ln(1 + 2 mu1/W0) and
ln(W + 2) <= ln alpha_bar + ln r + ln(1 + 2/W0).  Since x1 = K1 + s (1/z+^2 + 1/z-^2) +
sigma x0 with s and sigma independent of omega, |X| = |x0 + alpha_bar x1| <= A + B ln r
with

    B = (1 + alpha_bar |sigma|) B0,
    A = (1 + alpha_bar |sigma|) A0 + alpha_bar (|K1| + 2 |s| / (W0/2 - mu)^2).

THE RADIUS.  A and B fall as R grows, so the smallest R with B < R and A + B ln R < R
gives r > A + B ln r >= |X| at every r >= R, because r - B ln r increases once r > B.
That R is R_0, found by bisection at each cell.  Beyond R_0 the denominator
lambda - X cannot vanish anywhere in the region, since |X| < |lambda| there.

WHAT IS CHECKED HERE.  The closed X used above is confirmed against the denominator
rgi_green_checks.make_laplace_transform builds, at points spread over the region, so the
bound is a bound on the function the inversion actually uses.  The sampled ratio of
far_field() is confirmed to lie under the bound at the radii it uses.  And R_0 is
compared with 20000, the largest half-extent the winding numbers reach, which the
circles start from.

Reads rgi_green_checks.py and rgi_rightmost_root.py, nothing else.  Writes
far_field_bound.json beside itself.  Deterministic: mpmath at fifty digits throughout,
every reduction in a fixed order, so a rerun on the same machine is
byte-identical.  The couplings and
frequencies enter as the float64 values the inversion itself holds, and chi_1 on the
grid enters as the float64 rgi_green_checks.chi1_critical_grid returns, which is where
K_1 gets its truncation and where a different summation order can move the last bits,
which is why verify.py compares this result to a tolerance and not byte for byte.  About
half a minute.

  python3 far_field_bound.py

Run from anywhere.
"""
from __future__ import annotations

import json
import sys
from pathlib import Path

import numpy as np
from mpmath import mp

_HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(_HERE))
import rgi_green_checks as green
import rgi_rightmost_root as roots

DPS = 50
OUT = _HERE / "far_field_bound.json"

# The frequency grid of the inversion, and the window every conclusion is drawn in.
NU_STEP = green.NU_STEP
NU_MAX = green.NU_MAX
WINDOW_NU = 5.0
# The region, and the radii the sampled leg uses, taken from the sampler itself.
FARLEFT = mp.mpf(roots.FARLEFT)
SAMPLED_RADII = roots.SAMPLED_RADII
REACH = max(roots.REACH)

# |C_scheme| is free of omega and of the radius, so the bisection reads it from here
# instead of calling digamma once per trial radius.
_C_SCHEME: dict[str, mp.mpf] = {}


def _scheme_constant(scheme: str) -> mp.mpf:
    if scheme not in _C_SCHEME:
        _C_SCHEME[scheme] = abs(green.a1(mp.mpf(0)) - green.u_function(mp.mpf(0), scheme))
    return _C_SCHEME[scheme]


def cell_data(nu: float, scheme: str, chi1: float) -> dict:
    """The omega-independent constants of x0 and x1 at one frequency and prescription."""
    gamma = mp.mpf("0.5") + 1j * mp.mpf(nu)
    chi0 = 2 * mp.digamma(1) - mp.digamma(gamma) - mp.digamma(1 - gamma)
    u0 = green.u_function(mp.mpf(0), scheme)
    x1_zero = (
        mp.mpf(chi1)
        + mp.mpf("0.5") * chi0 * mp.pi**2 / mp.sin(mp.pi * gamma) ** 2
        - u0 * (1 / gamma + 1 / (1 - gamma)) * chi0
    )
    # a1(omega) - bbar/2 - u(omega) is free of omega, so s carries it once.
    s = green.a1(mp.mpf(0)) - mp.mpf(green.BBAR) / 2 - u0
    sigma = mp.mpf(green.H1) + mp.pi**2 / 6 - u0
    k1 = x1_zero - s * (1 / gamma**2 + 1 / (1 - gamma) ** 2) - sigma * chi0
    return dict(gamma=gamma, chi0=chi0, s=s, sigma=sigma, k1=k1,
                mu=mp.sqrt(mp.mpf(1) / 4 + mp.mpf(nu) ** 2),
                mu1=mp.sqrt(mp.mpf(9) / 4 + mp.mpf(nu) ** 2))


def x_closed(lam: mp.mpc, alpha: float, scheme: str, data: dict) -> mp.mpc:
    """X = x0 + alpha_bar x1 in the form the bound is taken on."""
    omega = mp.mpf(alpha) * lam
    zp = data["gamma"] + omega / 2
    zm = 1 - data["gamma"] + omega / 2
    x0 = (2 * mp.digamma(1) - mp.digamma(zp) - mp.digamma(zm)
          + omega * green.u_function(omega, scheme) * (1 / zp + 1 / zm))
    x1 = data["k1"] + data["s"] * (1 / zp**2 + 1 / zm**2) + data["sigma"] * x0
    return x0 + mp.mpf(alpha) * x1


def bound_constants(radius, alpha: float, scheme: str, data: dict):
    """(A, B, ok) with |X| <= A + B ln|lambda| everywhere in the region at this radius."""
    alpha = mp.mpf(alpha)
    radius = mp.mpf(radius)
    w0 = alpha * radius
    mu, mu1 = data["mu"], data["mu1"]
    p = 1 - 3 * alpha
    if not (w0 > 3 and w0 > 2 * mu1 and p > 0):
        return None, None, False
    # |psi(2+omega)| <= ln(W+2) + p2
    p2 = mp.pi / 2 + 1 / (2 * (w0 - 2)) + 1 / (12 * (1 + p) ** 2)
    # |a1(omega)| <= ln(W+2) + a1c
    a1c = (1 / (w0 - 1) + 1 / (w0 - 2) + 1 / (w0 - 3) + mp.euler
           + mp.mpf(11) / 12 + mp.mpf(green.NF) / (6 * green.NC**3) + p2)
    # |psi(z_pm)| <= ln(W/2 + mu1) + pz
    pz = (1 / (w0 / 2 - mu) + mp.pi / 2 + 1 / (2 * (w0 / 2 - mu1))
          + 1 / (12 * (1 + p / 2) ** 2))
    rho = 4 * w0 / (w0 - 2 * mu)
    c_scheme = _scheme_constant(scheme)
    b0 = 2 + rho
    # rho falls with W, so evaluating it at W0 raises the bound.  What it multiplies
    # is bracket + ln r, which is ln W0 + ln(1 + 2/W0) + a1c + C_scheme and positive
    # under the guard w0 > 3 above, whatever the sign of bracket alone.  The guard
    # below is stricter than that.  The bracket contains ln(alpha_bar), which is
    # negative, and at collB it turns negative below alpha_bar = 0.0365.  Its
    # smallest value over the couplings here is 0.3155, so it did not fire at any
    # of them.
    bracket = mp.log(alpha) + mp.log(1 + 2 / w0) + a1c + c_scheme
    if bracket <= 0:
        return None, None, False
    a0 = (2 * mp.euler
          + 2 * (mp.log(alpha) - mp.log(2) + mp.log(1 + 2 * mu1 / w0) + pz)
          + rho * bracket)
    factor = 1 + alpha * abs(data["sigma"])
    a = factor * a0 + alpha * (abs(data["k1"]) + 2 * abs(data["s"]) / (w0 / 2 - mu) ** 2)
    return a, factor * b0, True


def smallest_radius(alpha: float, scheme: str, data: dict, ceiling=mp.mpf(10) ** 12):
    """Smallest R with B(R) < R and A(R) + B(R) ln R < R, by bisection."""
    def clears(radius) -> bool:
        a, b, ok = bound_constants(radius, alpha, scheme, data)
        return bool(ok and b < radius and a + b * mp.log(radius) < radius)

    if not clears(ceiling):
        return None
    low = mp.mpf(1)
    while not clears(low):
        low *= 2
        if low >= ceiling:
            return ceiling
    lo, hi = low / 2, low
    for _ in range(200):
        mid = (lo + hi) / 2
        if clears(mid):
            hi = mid
        else:
            lo = mid
        if hi - lo < mp.mpf(10) ** -12 * hi:
            break
    return hi


def region_points(radius, count: int = 240):
    """The part of the circle of this radius with Re lambda >= FARLEFT, and its two ends."""
    radius = mp.mpf(radius)
    points = []
    for k in range(count):
        angle = -mp.pi + 2 * mp.pi * k / count
        lam = mp.mpc(radius * mp.cos(angle), radius * mp.sin(angle))
        if mp.re(lam) >= FARLEFT:
            points.append(lam)
    if radius > abs(FARLEFT):
        height = mp.sqrt(radius**2 - FARLEFT**2)
        points += [mp.mpc(FARLEFT, height), mp.mpc(FARLEFT, -height)]
    return points


def main() -> int:
    mp.dps = DPS
    nus = np.arange(0.0, NU_MAX + NU_STEP / 2.0, NU_STEP)
    chi1, truncation = green.chi1_critical_grid(nus)
    print(f"chi1 on {len(nus)} frequencies, layer difference from N to 2N {truncation:.3e}")

    # The closed X against the denominator the inversion builds, over the region.
    worst_transcription = mp.mpf(0)
    at_transcription = None
    for scheme in green.SCHEMES:
        for alpha in green.ALPHAS:
            for index in (0, 40, 120):
                nu = float(nus[index])
                data = cell_data(nu, scheme, float(chi1[index]))
                task = green.InversionTask(scheme, float(alpha), nu, float(chi1[index]))
                denominator = green.make_laplace_transform(task).denominator
                for radius in (2e4, 1e6):
                    for lam in region_points(radius, 8):
                        mine = x_closed(lam, alpha, scheme, data)
                        theirs = lam - denominator(lam)
                        relative = abs(mine - theirs) / abs(theirs)
                        if relative > worst_transcription:
                            worst_transcription = relative
                            at_transcription = [scheme, float(alpha), nu, float(radius)]
    print(f"closed X against the archive denominator, worst relative difference "
          f"{float(worst_transcription):.3e} at {at_transcription}")

    rows = []
    for scheme in green.SCHEMES:
        for alpha in green.ALPHAS:
            for nu, value in zip(nus, chi1):
                data = cell_data(float(nu), scheme, float(value))
                radius = smallest_radius(alpha, scheme, data)
                if radius is None:
                    rows.append(dict(scheme=scheme, alpha=float(alpha), nu=float(nu),
                                     R0=None, A=None, B=None, ok=False))
                    continue
                a, b, ok = bound_constants(radius, alpha, scheme, data)
                rows.append(dict(scheme=scheme, alpha=float(alpha), nu=float(nu),
                                 R0=float(radius), A=float(a), B=float(b), ok=bool(ok)))

    def largest(selection, label):
        worst = max(selection, key=lambda r: r["R0"])
        print(f"{label}: {len(selection)} cells, largest R_0 = {worst['R0']:.6f} at "
              f"{worst['scheme']} alpha_bar={worst['alpha']} nu={worst['nu']}, "
              f"A = {worst['A']:.6f}, B = {worst['B']:.6f}")
        return worst

    window = largest([r for r in rows if r["nu"] <= WINDOW_NU + 1e-9],
                     f"nu <= {WINDOW_NU:g}, the window every conclusion is drawn in")
    whole = largest(rows, f"nu <= {NU_MAX:g}, the whole inversion grid")

    # The sampled ratio at the radii far_field() uses, against the bound at each.
    checks = []
    for radius in SAMPLED_RADII:
        worst_ratio = mp.mpf(0)
        worst_slack = mp.mpf(10) ** 9
        at_ratio = None
        for scheme in green.SCHEMES:
            for alpha in green.ALPHAS:
                for index in (0, 4, 20, 60, 120):
                    nu = float(nus[index])
                    data = cell_data(nu, scheme, float(chi1[index]))
                    a, b, ok = bound_constants(whole["R0"], alpha, scheme, data)
                    majorant = a + b * mp.log(mp.mpf(radius))
                    for lam in region_points(radius):
                        magnitude = abs(x_closed(lam, alpha, scheme, data))
                        ratio = magnitude / abs(lam)
                        if ratio > worst_ratio:
                            worst_ratio = ratio
                            at_ratio = [scheme, float(alpha), nu]
                        worst_slack = min(worst_slack, majorant - magnitude)
        # the largest majorant at this radius is not the majorant of the cell with the
        # largest R_0, since A and B are maximised at different cells, so the ratio
        # reported and tested here is taken over every row
        extremal = max(rows, key=lambda r: (r["A"] + r["B"] * float(mp.log(mp.mpf(radius))))
                       if r["R0"] is not None else -1.0)
        ratio_bound = ((extremal["A"] + extremal["B"] * mp.log(mp.mpf(radius)))
                       / mp.mpf(radius))
        checks.append(dict(radius=radius, sampled_ratio=float(worst_ratio),
                           bound_over_radius=float(ratio_bound),
                           bound_over_radius_cell=[extremal["scheme"], extremal["alpha"],
                                                   extremal["nu"]],
                           smallest_slack=float(worst_slack), at=at_ratio))
        print(f"radius {radius:.0e}: sampled |X|/|lambda| at most {float(worst_ratio):.6e} "
              f"at {at_ratio}, largest bound over radius {float(ratio_bound):.6e} at "
              f"{checks[-1]['bound_over_radius_cell']}, "
              f"the bound clears every sampled |X| by at least {float(worst_slack):.6f}")

    payload = dict(
        dps=DPS,
        region=f"|lambda| >= R_0 and Re lambda >= {float(FARLEFT)}",
        chi1_truncation=float(truncation),
        transcription_worst_relative=float(worst_transcription),
        transcription_worst_cell=at_transcription,
        window_maximum=window,
        grid_maximum=whole,
        largest_half_extent=float(REACH),
        margin_over_half_extent=float(REACH) / whole["R0"],
        sampled_radius_checks=checks,
        rows=rows,
    )
    OUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {OUT}")

    failures = []
    if worst_transcription > mp.mpf(10) ** -20:
        failures.append("the closed X differs from the archive denominator")
    if not all(r["ok"] for r in rows):
        failures.append("a cell has no radius at which the intermediate bounds hold")
    if whole["R0"] >= REACH:
        failures.append(f"R_0 = {whole['R0']:.4f} does not lie inside the half-extent {REACH:g}")
    for check in checks:
        if check["smallest_slack"] <= 0:
            failures.append(f"the bound fails a sampled point at radius {check['radius']:.0e}")
        if check["bound_over_radius"] >= 1:
            failures.append(f"the bound does not clear the radius at {check['radius']:.0e}")
    if failures:
        for line in failures:
            print(line, file=sys.stderr)
        return 1
    print(f"R_0 = {whole['R0']:.6f} over the whole grid and {window['R0']:.6f} over the window, "
          f"inside the half-extent {REACH:g} by a factor of "
          f"{payload['margin_over_half_extent']:.4f}")
    print("ok")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/fixed_nlo_density_scan.csv <==
x,scaled_alpha_050,scaled_alpha_100,scaled_alpha_200,scaled_alpha_300
0.5000,2.699859394888e+00,2.858224707240e+00,3.174955331944e+00,3.491685956647e+00
0.5500,2.488408794755e+00,2.613031862575e+00,2.862277998214e+00,3.111524133853e+00
0.6000,2.312939706811e+00,2.409510198461e+00,2.602651181761e+00,2.795792165062e+00
0.6500,2.165011275697e+00,2.237771973038e+00,2.383293367718e+00,2.528814762399e+00
0.7000,2.038620201453e+00,2.090806539271e+00,2.195179214908e+00,2.299551890545e+00
0.7500,1.929381295996e+00,1.963507457590e+00,2.031759780777e+00,2.100012103964e+00
0.8000,1.834017466639e+00,1.852068712362e+00,1.888171203808e+00,1.924273695254e+00
0.8500,1.750030974399e+00,1.753596566101e+00,1.760727749507e+00,1.767858932913e+00
0.9000,1.675485054414e+00,1.665852358423e+00,1.646586966441e+00,1.627321574459e+00
0.9500,1.608854994914e+00,1.587077519296e+00,1.543522568060e+00,1.499967616825e+00
1.0000,1.548924216733e+00,1.515871726596e+00,1.449766746322e+00,1.383661766049e+00
1.0500,1.494710261294e+00,1.451106309400e+00,1.363898405610e+00,1.276690501820e+00
1.1000,1.445411111943e+00,1.391861564913e+00,1.284762470854e+00,1.177663376794e+00
1.1500,1.400365621725e+00,1.337380634007e+00,1.211410658570e+00,1.085440683134e+00
1.2000,1.359023907497e+00,1.287035054302e+00,1.143057347910e+00,9.990796415181e-01
1.2500,1.320924902267e+00,1.240298686042e+00,1.079046253590e+00,9.177938211387e-01
1.3000,1.285679126369e+00,1.196727732224e+00,1.018824943932e+00,8.409221556400e-01
1.3500,1.252955315900e+00,1.155945255885e+00,9.619251358546e-01,7.679050158244e-01
1.4000,1.222469937965e+00,1.117629058029e+00,9.079472981565e-01,6.982655382840e-01
1.4500,1.193978891495e+00,1.081502096146e+00,8.565485054469e-01,6.315949147478e-01
1.5000,1.167270880412e+00,1.047324844035e+00,8.074327712812e-01,5.675406985274e-01
1.5500,1.142162079100e+00,1.014889149753e+00,7.603432910586e-01,5.057974323640e-01
1.6000,1.118491805695e+00,9.840132603684e-01,7.150561697149e-01,4.460990790614e-01
1.6500,1.096118988019e+00,9.545377632780e-01,6.713753137955e-01,3.882128643129e-01
1.7000,1.074919257941e+00,9.263222532969e-01,6.291282440090e-01,3.319342347211e-01
1.7500,1.054782547646e+00,8.992425787452e-01,5.881626409432e-01,2.770827031411e-01
1.8000,1.035611089605e+00,8.731885526954e-01,5.483434788757e-01,2.234984050561e-01
1.8500,1.017317743354e+00,8.480620403854e-01,5.095506344479e-01,1.710392285105e-01
1.9000,9.998245884995e-01,8.237753527218e-01,4.716768811664e-01,1.195784096110e-01
1.9500,9.830617358423e-01,8.002498903069e-01,4.346261992360e-01,6.900250816513e-02
2.0000,9.669663181971e-01,7.774149936445e-01,3.983123445393e-01,1.920969543415e-02
2.0500,9.514816300194e-01,7.552069639150e-01,3.626576317063e-01,-2.989170050249e-02
2.1000,9.365563908717e-01,7.335682255577e-01,3.275918949298e-01,-7.838443569809e-02
2.1500,9.221441124273e-01,7.124466073008e-01,2.930515970479e-01,-1.263434132050e-01
2.2000,9.082025524266e-01,6.917947225691e-01,2.589790628540e-01,-1.738365968611e-01
2.2500,8.946932419621e-01,6.715694336201e-01,2.253218169361e-01,-2.209257997479e-01
2.3000,8.815810748536e-01,6.517313865113e-01,1.920320098266e-01,-2.676673668580e-01
2.3500,8.688339497986e-01,6.322446062136e-01,1.590659190437e-01,-3.141127681262e-01
2.4000,8.564224575426e-01,6.130761429891e-01,1.263835138820e-01,-3.603091152251e-01
2.4500,8.443196065916e-01,5.941957626127e-01,9.394807465487e-02,-4.062996133029e-01
2.5000,8.325005820265e-01,5.755756742192e-01,6.172585860451e-02,-4.521239570102e-01
2.5500,8.209425328434e-01,5.571902905407e-01,2.968580593531e-02,-4.978186786701e-01
2.6000,8.096243839471e-01,5.390160161153e-01,-2.200719548271e-03,-5.434174552119e-01
2.6500,7.985266695171e-01,5.210310597207e-01,-3.396015987215e-02,-5.889513794650e-01
2.7000,7.876313849530e-01,5.032152678489e-01,-6.561696635939e-02,-6.344492005676e-01
2.7500,7.769218550152e-01,4.855499765057e-01,-9.719378051344e-02,-6.799375375325e-01
2.8000,7.663826161208e-01,4.680178790117e-01,-1.287115952066e-01,-7.254410694249e-01
2.8500,7.559993110413e-01,4.506029078112e-01,-1.601898986491e-01,-7.709827051094e-01
2.9000,7.457585944948e-01,4.332901285747e-01,-1.916468032655e-01,-8.165837351057e-01
2.9500,7.356480483280e-01,4.160656451145e-01,-2.230991613126e-01,-8.622639677397e-01
3.0000,7.256561051633e-01,3.989165138353e-01,-2.545626688208e-01,-9.080418514768e-01
3.0500,7.157719795292e-01,3.818306666090e-01,-2.860519592315e-01,-9.539345850720e-01
3.1000,7.059856056262e-01,3.647968411105e-01,-3.175806879209e-01,-9.999582169523e-01
3.1500,6.962875809827e-01,3.478045177736e-01,-3.491616086446e-01,-1.046127735063e+00
3.2000,6.866691153562e-01,3.308438626345e-01,-3.808066428089e-01,-1.092457148252e+00
3.2500,6.771219843079e-01,3.139056754201e-01,-4.125269423555e-01,-1.138959560131e+00
3.3000,6.676384869557e-01,2.969813423194e-01,-4.443329469533e-01,-1.185647236226e+00
3.3500,6.582114074649e-01,2.800627929424e-01,-4.762344361025e-01,-1.232531665147e+00
3.4000,6.488339798916e-01,2.631424610326e-01,-5.082405766855e-01,-1.279623614404e+00
3.4500,6.394998560371e-01,2.462132485468e-01,-5.403599664337e-01,-1.326933181414e+00
3.5000,6.302030760118e-01,2.292684927658e-01,-5.726006737262e-01,-1.374469840218e+00
3.5500,6.209380412420e-01,2.123019361327e-01,-6.049702740860e-01,-1.422242484305e+00
3.6000,6.116994896805e-01,1.953076985537e-01,-6.374758836998e-01,-1.470259465953e+00
3.6500,6.024824730123e-01,1.782802519252e-01,-6.701241902492e-01,-1.518528632424e+00
3.7000,5.932823356653e-01,1.612143966738e-01,-7.029214813092e-01,-1.567057359292e+00
3.7500,5.840946954593e-01,1.441052401251e-01,-7.358736705434e-01,-1.615852581212e+00
3.8000,5.749154257432e-01,1.269481765293e-01,-7.689863218985e-01,-1.664920820326e+00
3.8500,5.657406388863e-01,1.097388685975e-01,-8.022646719801e-01,-1.714268212558e+00
3.9000,5.565666710031e-01,9.247323041095e-02,-8.357136507733e-01,-1.763900531958e+00
3.9500,5.473900678031e-01,7.514741158468e-02,-8.693379008521e-01,-1.813823213289e+00
4.0000,5.382075714701e-01,5.775778257635e-02,-9.031417952111e-01,-1.864041372998e+00
4.0500,5.290161084813e-01,4.030092104275e-02,-9.371294538344e-01,-1.914559828711e+00
4.1000,5.198127782891e-01,2.277359915613e-02,-9.713047591097e-01,-1.965383117376e+00
4.1500,5.105948427928e-01,5.172771801075e-03,-1.005671370182e+00,-2.016515512166e+00
4.2000,5.013597165375e-01,-1.250443441991e-02,-1.040232736335e+00,-2.067961038250e+00
4.2500,4.921049575799e-01,-3.026073143700e-02,-1.074992109471e+00,-2.119723487505e+00
4.3000,4.828282589693e-01,-4.809867927868e-02,-1.109952555775e+00,-2.171806432271e+00
4.3500,4.735274407956e-01,-6.602069500576e-02,-1.145116966609e+00,-2.224213238211e+00
4.4000,4.642004427599e-01,-8.402906106241e-02,-1.180488068707e+00,-2.276947076352e+00
4.4500,4.548453172287e-01,-1.021259330883e-01,-1.216068433723e+00,-2.330010934357e+00
4.5000,4.454602227350e-01,-1.203133472324e-01,-1.251860487167e+00,-2.383407627102e+00
4.5500,4.360434178929e-01,-1.385932270044e-01,-1.287866516799e+00,-2.437139806594e+00
4.6000,4.265932556961e-01,-1.569673896984e-01,-1.324088680487e+00,-2.491209971276e+00
4.6500,4.171081781721e-01,-1.754375524191e-01,-1.360529013601e+00,-2.545620474784e+00
4.7000,4.075867113670e-01,-1.940053377377e-01,-1.397189435947e+00,-2.600373534156e+00
4.7500,3.980274606372e-01,-2.126722790055e-01,-1.434071758291e+00,-2.655471237576e+00
4.8000,3.884291062274e-01,-2.314398253463e-01,-1.471177688494e+00,-2.710915551641e+00
4.8500,3.787903991141e-01,-2.503093463517e-01,-1.508508837283e+00,-2.766708328215e+00
4.9000,3.691101570978e-01,-2.692821364976e-01,-1.546066723688e+00,-2.822851310879e+00
4.9500,3.593872611265e-01,-2.883594193013e-01,-1.583852780157e+00,-2.879346141013e+00
5.0000,3.496206518350e-01,-3.075423512362e-01,-1.621868357379e+00,-2.936194363521e+00
5.0500,3.398093262864e-01,-3.268320254197e-01,-1.660114728832e+00,-2.993397432244e+00
5.1000,3.299523349020e-01,-3.462294750884e-01,-1.698593095069e+00,-3.050956715050e+00
5.1500,3.200487785684e-01,-3.657356768750e-01,-1.737304587762e+00,-3.108873498649e+00
5.2000,3.100978059094e-01,-3.853515538990e-01,-1.776250273516e+00,-3.167148993133e+00
5.2500,3.000986107133e-01,-4.050779786821e-01,-1.815431157473e+00,-3.225784336264e+00
5.3000,2.900504295054e-01,-4.249157759003e-01,-1.854848186712e+00,-3.284780597523e+00
5.3500,2.799525392565e-01,-4.448657249817e-01,-1.894502253458e+00,-3.344138781935e+00
5.4000,2.698042552202e-01,-4.649285625597e-01,-1.934394198120e+00,-3.403859833679e+00
5.4500,2.596049288892e-01,-4.851049847907e-01,-1.974524812150e+00,-3.463944639510e+00
5.5000,2.493539460663e-01,-5.053956495428e-01,-2.014894840761e+00,-3.524394031979e+00
5.5500,2.390507250397e-01,-5.258011784656e-01,-2.055504985476e+00,-3.585208792487e+00
5.6000,2.286947148600e-01,-5.463221589456e-01,-2.096355906557e+00,-3.646389654168e+00
5.6500,2.182853937098e-01,-5.669591459551e-01,-2.137448225285e+00,-3.707937304615e+00
5.7000,2.078222673636e-01,-5.877126638007e-01,-2.178782526129e+00,-3.769852388458e+00
5.7500,1.973048677291e-01,-6.085832077768e-01,-2.220359358789e+00,-3.832135509800e+00
5.8000,1.867327514693e-01,-6.295712457297e-01,-2.262179240128e+00,-3.894787234526e+00
5.8500,1.761054986972e-01,-6.506772195372e-01,-2.304242656006e+00,-3.957808092475e+00
5.9000,1.654227117415e-01,-6.719015465084e-01,-2.346550063008e+00,-4.021198579508e+00
5.9500,1.546840139776e-01,-6.932446207091e-01,-2.389101890082e+00,-4.084959159455e+00
6.0000,1.438890487212e-01,-7.147068142144e-01,-2.431898540086e+00,-4.149090265957e+00
6.0500,1.330374781815e-01,-7.362884782963e-01,-2.474940391252e+00,-4.213592304208e+00
6.1000,1.221289824684e-01,-7.579899445464e-01,-2.518227798576e+00,-4.278465652605e+00
6.1500,1.111632586538e-01,-7.798115259388e-01,-2.561761095124e+00,-4.343710664309e+00
6.2000,1.001400198816e-01,-8.017535178371e-01,-2.605540593275e+00,-4.409327668712e+00
6.2500,8.905899452530e-02,-8.238161989469e-01,-2.649566585891e+00,-4.475316972835e+00
6.3000,7.791992538898e-02,-8.459998322178e-01,-2.693839347431e+00,-4.541678862645e+00
6.3500,6.672256895142e-02,-8.683046656979e-01,-2.738359134996e+00,-4.608413604295e+00
6.4000,5.546669464916e-02,-8.907309333422e-01,-2.783126189325e+00,-4.675521445308e+00
6.4500,4.415208419740e-02,-9.132788557787e-01,-2.828140735731e+00,-4.743002615683e+00
6.5000,3.277853094641e-02,-9.359486410330e-01,-2.873402984992e+00,-4.810857328950e+00
6.5500,2.134583927155e-02,-9.587404852149e-01,-2.918913134188e+00,-4.879085783161e+00
6.6000,9.853823995281e-03,-9.816545731691e-01,-2.964671367498e+00,-4.947688161827e+00
6.6500,-1.697690160786e-03,-1.004691079090e+00,-3.010677856948e+00,-5.016664634806e+00
6.7000,-1.330886909520e-02,-1.027850167104e+00,-3.056932763123e+00,-5.086015359142e+00
6.7500,-2.497986981891e-02,-1.051131991825e+00,-3.103436235837e+00,-5.155740479848e+00
6.8000,-3.671084092193e-02,-1.074536698870e+00,-3.150188414766e+00,-5.225840130662e+00
6.8500,-4.850192301561e-02,-1.098064425361e+00,-3.197189430052e+00,-5.296314434742e+00
6.9000,-6.035324915198e-02,-1.121715300389e+00,-3.244439402863e+00,-5.367163505337e+00
6.9500,-7.226494522125e-02,-1.145489445459e+00,-3.291938445936e+00,-5.438387446412e+00
7.0000,-8.423713032866e-02,-1.169386974911e+00,-3.339686664074e+00,-5.509986353238e+00
7.0500,-9.626991715167e-02,-1.193407996312e+00,-3.387684154633e+00,-5.581960312954e+00
7.1000,-1.083634122787e-01,-1.217552610841e+00,-3.435931007966e+00,-5.654309405090e+00
7.1500,-1.205177165301e-01,-1.241820913637e+00,-3.484427307851e+00,-5.727033702065e+00
7.2000,-1.327329252627e-01,-1.266212994141e+00,-3.533173131896e+00,-5.800133269652e+00
7.2500,-1.450091286581e-01,-1.290728936411e+00,-3.582168551917e+00,-5.873608167423e+00
7.3000,-1.573464119965e-01,-1.315368819429e+00,-3.631413634295e+00,-5.947458449161e+00
7.3500,-1.697448559159e-01,-1.340132717383e+00,-3.680908440316e+00,-6.021684163250e+00
7.4000,-1.822045366579e-01,-1.365020699935e+00,-3.730653026490e+00,-6.096285353045e+00
7.4500,-1.947255263006e-01,-1.390032832484e+00,-3.780647444852e+00,-6.171262057220e+00
7.5000,-2.073078929801e-01,-1.415169176402e+00,-3.830891743246e+00,-6.246614310090e+00
7.5500,-2.199517010993e-01,-1.440429789263e+00,-3.881385965591e+00,-6.322342141919e+00
7.6000,-2.326570115265e-01,-1.465814725064e+00,-3.932130152138e+00,-6.398445579212e+00
7.6500,-2.454238817840e-01,-1.491324034423e+00,-3.983124339701e+00,-6.474924644979e+00
7.7000,-2.582523662259e-01,-1.516957764780e+00,-4.034368561888e+00,-6.551779358996e+00
7.7500,-2.711425162073e-01,-1.542715960574e+00,-4.085862849308e+00,-6.629009738042e+00
7.8000,-2.840943802449e-01,-1.568598663420e+00,-4.137607229771e+00,-6.706615796122e+00
7.8500,-2.971080041684e-01,-1.594605912271e+00,-4.189601728476e+00,-6.784597544681e+00
7.9000,-3.101834312644e-01,-1.620737743571e+00,-4.241846368184e+00,-6.862954992797e+00
7.9500,-3.233207024130e-01,-1.646994191405e+00,-4.294341169389e+00,-6.941688147374e+00
8.0000,-3.365198562171e-01,-1.673375287635e+00,-4.347086150471e+00,-7.020797013307e+00
8.0500,-3.497809291246e-01,-1.699881062030e+00,-4.400081327841e+00,-7.100281593653e+00
8.1000,-3.631039555445e-01,-1.726511542391e+00,-4.453326716084e+00,-7.180141889777e+00
8.1500,-3.764889679570e-01,-1.753266754666e+00,-4.506822328084e+00,-7.260377901501e+00
8.2000,-3.899359970176e-01,-1.780146723061e+00,-4.560568175146e+00,-7.340989627232e+00
8.2500,-4.034450716557e-01,-1.807151470143e+00,-4.614564267116e+00,-7.421977064090e+00
8.3000,-4.170162191682e-01,-1.834281016940e+00,-4.668810612482e+00,-7.503340208025e+00
8.3500,-4.306494653080e-01,-1.861535383031e+00,-4.723307218477e+00,-7.585079053923e+00
8.4000,-4.443448343679e-01,-1.888914586637e+00,-4.778054091174e+00,-7.667193595712e+00
8.4500,-4.581023492603e-01,-1.916418644699e+00,-4.833051235577e+00,-7.749683826454e+00
8.5000,-4.719220315919e-01,-1.944047572961e+00,-4.888298655698e+00,-7.832549738436e+00
8.5500,-4.858039017357e-01,-1.971801386038e+00,-4.943796354642e+00,-7.915791323247e+00
8.6000,-4.997479788979e-01,-1.999680097491e+00,-4.999544334676e+00,-7.999408571862e+00
8.6500,-5.137542811823e-01,-2.027683719887e+00,-5.055542597298e+00,-8.083401474708e+00
8.7000,-5.278228256502e-01,-2.055812264867e+00,-5.111791143300e+00,-8.167770021734e+00
8.7500,-5.419536283785e-01,-2.084065743196e+00,-5.168289972831e+00,-8.252514202467e+00
8.8000,-5.561467045134e-01,-2.112444164826e+00,-5.225039085451e+00,-8.337634006075e+00
8.8500,-5.704020683218e-01,-2.140947538941e+00,-5.282038480180e+00,-8.423129421419e+00
8.9000,-5.847197332403e-01,-2.169575874012e+00,-5.339288155554e+00,-8.509000437097e+00
8.9500,-5.990997119206e-01,-2.198329177835e+00,-5.396788109664e+00,-8.595247041494e+00
9.0000,-6.135420162738e-01,-2.227207457584e+00,-5.454538340203e+00,-8.681869222823e+00


==> anc/repro/gen_v7.py <==
#!/usr/bin/env python3
"""Size of the negative region of the all-poles density, as a macro file.

The density inverted from the all-poles eigenvalue is
pi_eff(x) = pi_0(x) * a * J_1(a x) / x with a = sqrt(2*abar) and
pi_0(x) = e^{-x/2}/(1-e^{-x}).  It is positive up to a * x = j_{1,1} and
alternates after that.

A fraction of the PLAIN integral would be meaningless here: pi_eff ~ abar/x at
the origin, so int_0 pi_eff dx diverges logarithmically and any ratio built on
it is a property of the lower cutoff.  What converges at both ends is

    V = int_0^inf x |pi_eff(x)| dx ,

finite because x*pi_eff -> abar at the origin and the density is damped by
e^{-x/2} at infinity.  For a non-negative density 2V is the mean total step
length per unit rapidity.  The reported number is the fraction of V that sits
on the intervals where pi_eff < 0.

The same file carries the declared inputs of the finite-rapidity scan, so the
manuscript and the archive quote one source for each parameter.  The generator
checks the archived rapidities rgiYa..rgiYd against t/abar at the shortest time
and refuses to write if they disagree.

Writes ../macros-v7.tex.  Deterministic: no sampling, no random state.
"""
from __future__ import annotations
import re
from pathlib import Path

import mpmath as mp

ROOT = Path(__file__).resolve().parent.parent
mp.mp.dps = 30
NZERO = 80          # Bessel zeros bracketing the lobes; the tail beyond is
                    # below 1e-30 of V for every coupling used here


def fraction(abar):
    a = mp.sqrt(2 * abar)

    def w(x):
        return mp.e**(-x / 2) / (1 - mp.e**(-x)) * a * mp.besselj(1, a * x)

    zs = [mp.besseljzero(1, i) / a for i in range(1, NZERO + 1)]
    edges = [mp.mpf(0)] + zs
    pos = neg = mp.mpf(0)
    for lo, hi in zip(edges[:-1], edges[1:]):
        v = mp.quad(w, [lo, hi])
        if v > 0:
            pos += v
        else:
            neg -= v
    tail = mp.quad(w, [zs[-1], mp.inf])
    if tail > 0:
        pos += tail
    else:
        neg -= tail
    return neg / (pos + neg)


# the declared inputs of the finite-rapidity Bochner scan
ABARS = ["0.05", "0.10", "0.20", "0.30"]
TIMES = ["0.25", "0.50", "1.00", "2.00", "4.00"]
LETT = "ABCDE"


def check_rapidities() -> None:
    """t/abar at the shortest time must reproduce the archived rgiY macros."""
    src = (ROOT / "macros-v3b.tex").read_text()
    t = mp.mpf(TIMES[0])
    for a, tag in zip(ABARS, "abcd"):
        m = re.search(r"\\newcommand\{\\rgiY" + tag + r"\}\{([^}]*)\}", src)
        if m is None:
            raise SystemExit(f"rgiY{tag} is not defined in macros-v3b.tex")
        want, got = mp.mpf(m.group(1)), t / mp.mpf(a)
        if abs(want - got) > mp.mpf("5e-4"):
            raise SystemExit(f"rgiY{tag}={want} does not match t/abar={got}")


def main() -> int:
    check_rapidities()
    hi = fraction(mp.mpf("0.30"))
    lo = fraction(mp.mpf("0.05"))
    lines = ["% generated by repro/gen_v7.py; do not edit",
             "% fraction of int x |pi_eff| dx on the intervals where pi_eff < 0,",
             "% for the all-poles density in its unmatched form",
             f"\\newcommand{{\\lobevarhi}}{{{mp.nstr(hi, 3)}}}",
             f"\\newcommand{{\\lobevarlo}}{{{mp.nstr(lo, 3)}}}",
             "% declared inputs of the finite-rapidity Bochner scan"]
    for a, tag in zip(ABARS, LETT):
        lines.append(f"\\newcommand{{\\scanabar{tag}}}{{{a}}}")
    for x, tag in zip(TIMES, LETT):
        lines.append(f"\\newcommand{{\\scant{tag}}}{{{x}}}")
    # the frequency spacing is a declared input of the same scan and belongs here
    lines.append("\\renewcommand{\\rgiDeltanu}{0.25}")
    (ROOT / "macros-v7.tex").write_text("\n".join(lines) + "\n")
    print(f"abar=0.30  {mp.nstr(hi, 8)}")
    print(f"abar=0.05  {mp.nstr(lo, 8)}")
    print(f"scan grid: {len(ABARS)} couplings, {len(TIMES)} times, rapidities checked")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/gen_v8.py <==
#!/usr/bin/env python3
"""Negative-weight fractions and first zeros of the all-poles densities, with
the constants of the critical coupling, as a macro file.  ratiomatchhi is the
matched first zero expressed in transverse momenta.

Three all-poles objects are inverted here, and they are not the same object.

  unmatched   Sabio Vera Eq.(assumption) at A = B = 0.  The intercept given
              there for it at abar = 0.2 is 0.35, the value of the
              leading-logarithmic shift, not of the next-to-leading matched
              kernel.
  matched     the same expression at A = a, B = -b, the values that paper
              states are needed to match at next-to-leading accuracy.  a and b
              are its Eq.(ab) and are identically the d11 and d12 of this
              paper.
  All-poles   the separate Eq.(All-poles) of that paper, which adds chi_0 and
              chi_1 and subtracts the next-to-leading expansion of the
              resummed piece.  It reduces to the matched expression plus
              abar^2 chitil with chitil regular at gamma = 0 and 1, so its
              density is the matched density plus a positive correction whose
              layers are the Laurent data of chitil at gamma = 2, 3, ...

              That correction converges slowly in the WEIGHT and quickly in the
              SHAPE.  Its simple-pole coefficients grow as 2 bbar times ln j, so
              int x D(x) dx has a tail falling only as ln(N)/N: sixteen layers
              give 3.9199 against a limit of 4.3477, ten per cent low.  The
              layers are therefore summed here to N = 400 with an analytic
              ln-tail for the weight, while the pointwise density, which fixes
              the zeros and the negative part, needs only the first two dozen.

The negative fraction reported is the share of int x |pi(x)| dx lying where the
density is negative.  A fraction of the plain integral would measure the lower
cutoff instead, since pi ~ abar/x at the origin.

Writes ../macros-v8.tex.  Needs repro/core.py, which is included with its output.  Deterministic.
"""
from __future__ import annotations
import sys
from pathlib import Path

import mpmath as mp

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))
import core

mp.mp.dps = 25
NC, NF = mp.mpf(3), mp.mpf(4)
B0 = (11 * NC - 2 * NF) / 3
A_SV = mp.mpf(5) / 12 * B0 / NC - mp.mpf(13) / 36 * NF / NC**3 - mp.mpf(55) / 36
B_SV = -mp.mpf(1) / 8 * B0 / NC - NF / (6 * NC**3) - mp.mpf(11) / 12
NLAYER, NZERO = 24, 200
NSERIES = 400      # layers summed for the weight; the tail is added analytically


def chitil(g):
    """chi_1 with the collinear poles of the matched shift removed."""
    return (core.chi1(g, n=40)
            - A_SV * core.chi0(g)
            - B_SV * (mp.psi(1, g) + mp.psi(1, 1 - g))
            - (mp.psi(2, g) + mp.psi(2, 1 - g)) / 4).real


def layers():
    """double- and simple-pole coefficients of chitil at gamma = 1 + j."""
    out, u = [], mp.mpf("1e-6")
    for j in range(1, NLAYER + 1):
        v1, v2 = chitil(1 + j - u), chitil(1 + j - 2 * u)
        det = (1 / u**2) * (1 / (2 * u)) - (1 / u) * (1 / (2 * u) ** 2)
        c2 = (v1 / (2 * u) - (1 / u) * v2) / det
        c1 = ((1 / u**2) * v2 - v1 / (2 * u) ** 2) / det
        out.append((j, c2, c1))
    return out


LAY = layers()


def weight_of_correction():
    """int_0^inf x D(x) dx, summed to NSERIES with an analytic ln-tail.

    Returns the total and the part already carried by the NLAYER layers that
    build the pointwise density, so the caller can add what is missing.
    """
    coeff, u = {}, mp.mpf("1e-6")
    for j in range(1, NSERIES + 1):
        v1, v2 = chitil(1 + j - u), chitil(1 + j - 2 * u)
        det = (1 / u**2) * (1 / (2 * u)) - (1 / u) * (1 / (2 * u) ** 2)
        coeff[j] = ((v1 / (2 * u) - (1 / u) * v2) / det,
                    ((1 / u**2) * v2 - v1 / (2 * u) ** 2) / det)
    term = lambda j: (2 * coeff[j][0] / (j + mp.mpf(1) / 2) ** 3
                      + coeff[j][1] / (j + mp.mpf(1) / 2) ** 2)
    total = sum(term(j) for j in range(1, NSERIES + 1))
    js = list(range(NSERIES // 2, NSERIES + 1))
    n = len(js)
    sx = sum(mp.log(j) for j in js); sy = sum(coeff[j][1] for j in js)
    sxx = sum(mp.log(j) ** 2 for j in js); sxy = sum(mp.log(j) * coeff[j][1] for j in js)
    a = (n * sxy - sx * sy) / (n * sxx - sx**2)
    b = (sy - a * sx) / n
    total += (a * mp.log(NSERIES) + a + b) / NSERIES + coeff[NSERIES][0] / NSERIES**2
    carried = sum(term(j) for j in range(1, NLAYER + 1))
    return total, total - carried


TOTAL_W, MISSING_W = weight_of_correction()


def density(abar, kind):
    a = mp.sqrt(2 * abar * (1 + A_SV * abar)) if kind != "unmatched" else mp.sqrt(2 * abar)
    rate = mp.mpf(1) / 2 + (-B_SV * abar if kind != "unmatched" else 0)

    def base(x):
        return mp.e**(-rate * x) / (1 - mp.e**(-x)) * a * mp.besselj(1, a * x) / x

    if kind != "allpoles":
        return base, a
    def full(x):
        return base(x) + abar**2 * sum(
            mp.e**(-(j + mp.mpf(1) / 2) * x) * (c2 * x + c1) for j, c2, c1 in LAY)
    return full, a


def zeros_of(f, xmax=mp.mpf(90), n=40000):
    out, prev, px = [], None, None
    for i in range(1, n + 1):
        x = xmax * i / n
        v = f(x)
        if prev is not None and (v > 0) != (prev > 0):
            lo, hi = px, x
            for _ in range(60):
                m = (lo + hi) / 2
                if (f(m) > 0) == (prev > 0):
                    lo = m
                else:
                    hi = m
            out.append((lo + hi) / 2)
        prev, px = v, x
    return out


def fraction(abar, kind):
    f, a = density(abar, kind)
    w = lambda x: x * f(x)
    zs = ([mp.besseljzero(1, i) / a for i in range(1, NZERO + 1)]
          if kind != "allpoles" else zeros_of(w))
    edges = [mp.mpf("1e-9")] + zs
    pos = neg = mp.mpf(0)
    for lo, hi in zip(edges[:-1], edges[1:]):
        v = mp.quad(w, [lo, hi])
        if v > 0:
            pos += v
        else:
            neg -= v
    tail = mp.quad(w, [zs[-1], mp.inf])
    if tail > 0:
        pos += tail
    else:
        neg -= tail
    if kind == "allpoles":
        # the layers beyond NLAYER carry positive weight only, at small x
        pos += abar**2 * MISSING_W
    return neg / (pos + neg), zs[0]


def strip_first_failure(abar):
    """eps where chi(1/2+sigma) >= chi(1/2) first fails, and NLO/LO there."""
    chi = lambda g: abar * core.chi0(g).real + abar**2 * core.chi1(g, n=40).real
    half = chi(mp.mpf(1) / 2)
    f = lambda e: chi(1 - e) - half
    lo, hi = mp.mpf("1e-5"), mp.mpf("0.49")
    flo = f(lo)
    for _ in range(70):
        m = (lo + hi) / 2
        if (f(m) > 0) == (flo > 0):
            lo = m
        else:
            hi = m
    eps = (lo + hi) / 2
    return eps, (abar**2 * core.chi1(1 - eps, n=40).real) / (abar * core.chi0(1 - eps).real)


def main() -> int:
    out = {}
    for tag, abar in (("hi", mp.mpf("0.30")), ("lo", mp.mpf("0.05"))):
        for kind, key in (("unmatched", "lobevar"), ("matched", "lobematch"),
                          ("allpoles", "lobeap")):
            frac, zero = fraction(abar, kind)
            out[key + tag] = mp.nstr(frac, 3)
            if kind != "unmatched":
                out[key.replace("lobe", "zero") + tag] = mp.nstr(zero, 6)
            if kind == "matched" and tag == "hi":
                out["ratiomatch" + tag] = mp.nstr(mp.e**(zero / 2), 4)
    eps, ratio = strip_first_failure(mp.mpf("0.05"))
    out["stripfailratio"] = mp.nstr(ratio, 3)
    out["stripfaileps"] = mp.nstr(eps, 3)
    out["chizeropp"] = mp.nstr(28 * mp.zeta(3), 6)
    out["chionepp"] = mp.nstr(core.chi1pp(mp.mpf(1) / 2).real, 7)
    out["abarcrit"] = mp.nstr(28 * mp.zeta(3) / abs(core.chi1pp(mp.mpf(1) / 2).real), 4)
    out["bessconst"] = mp.nstr(mp.besseljzero(1, 1) / mp.sqrt(2), 8)
    lines = ["% generated by repro/gen_v8.py; do not edit"]
    lines += [f"\\renewcommand{{\\{k}}}{{{v}}}" if k in
              ("chizeropp", "chionepp", "abarcrit", "bessconst",
               "lobevarhi", "lobevarlo")
              else f"\\newcommand{{\\{k}}}{{{v}}}" for k, v in out.items()]
    (ROOT / "macros-v8.tex").write_text("\n".join(lines) + "\n")
    for k, v in out.items():
        print(f"  {k:16s} {v}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/gen_v9.py <==
#!/usr/bin/env python3
"""Moment thresholds, convexity onsets, misprint shifts, and the counts that say
how much of the paper the archive reproduces.  throne, thrtwo and thrthree are the
first three even-moment thresholds, all printed at the same precision.

Everything here is emitted and not typed, including the integer counts of the
finite-rapidity scan and the three shifts that measure the misprint corrections.

Needs repro/core.py, repro/gen_v8.py and repro/rgi_green_checks.py, and reads
RECORDS.json, the manuscript, macros-v8.tex and the six stored scan results, all of
which are included with it.  Deterministic.
"""
from __future__ import annotations
import json, re, sys
from pathlib import Path

import mpmath as mp

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))
import core

mp.mp.dps = 25
NC, NF = mp.mpf(3), mp.mpf(4)
HALF = mp.mpf(1) / 2


CAUCHY_R = mp.mpf("0.25")


def cauchy(f, n, c=HALF, r=CAUCHY_R, N=256):
    s = sum(f(c + r * mp.e**(2j * mp.pi * k / N)) * mp.e**(-2j * mp.pi * k * n / N)
            for k in range(N))
    return (mp.factorial(n) * s / (N * r**n)).real


def moment_threshold(j):
    a0 = cauchy(lambda g: core.chi0(g), 2 * j)
    a1 = cauchy(lambda g: core.chi1(g, n=40), 2 * j)
    return a0 / abs(a1)


def onsets(abar):
    """eps where the strip inequality first fails, and where convexity first fails."""
    chi = lambda g: abar * core.chi0(g).real + abar**2 * core.chi1(g, n=40).real
    half = chi(HALF)

    def bisect(f, lo, hi, it=70):
        flo = f(lo)
        for _ in range(it):
            m = (lo + hi) / 2
            if (f(m) > 0) == (flo > 0):
                lo = m
            else:
                hi = m
        return (lo + hi) / 2

    ineq = bisect(lambda e: chi(1 - e) - half, mp.mpf("1e-5"), mp.mpf("0.49"))
    conv = bisect(lambda e: mp.diff(chi, 1 - e, 2), mp.mpf("1e-3"), mp.mpf("0.49"))
    ratio = lambda e: (abar**2 * core.chi1(1 - e, n=40).real) / (abar * core.chi0(1 - e).real)
    return ineq, ratio(ineq), conv, ratio(conv)


def misprint_shifts():
    """How far each correction to the printed eigenvalue of [CLS] moves chi_1''(1/2).

    Recomputed here and not quoted, so a program here obtains the three numbers.
    """
    bb = (11 * NC - 2 * NF) / (12 * NC)
    b_cls = (11 * NC - 2 * NF) / (12 * mp.pi)
    K = mp.mpf(67) / 9 - mp.pi**2 / 3 - 10 * NF / (9 * NC)

    def phi(g, mirror_sign):
        def t(n):
            L, R = n + g, (n + 1 - g) if mirror_sign > 0 else (n + 1 + g)
            return mp.cos(mp.pi * n) * ((mp.digamma(n + 1 + g) - mp.digamma(1)) / L**2
                                        + (mp.digamma(n + 2 - g) - mp.digamma(1)) / R**2)
        return mp.nsum(t, [0, mp.inf])

    def rat(g):
        col = 1 + NF / NC**3
        br = 3 + col * (2 + 3 * g * (1 - g)) / ((3 - 2 * g) * (1 + 2 * g))
        return -mp.pi**2 / 4 * mp.cos(mp.pi * g) / (mp.sin(mp.pi * g)**2 * (1 - 2 * g)) * br

    def chi1(g, pipow=3, mirror=1, coef=None):
        c = bb if coef is None else coef
        return (-c * core.chi0(g)**2 / 2 - core.chi0pp(g) / 4 + rat(g)
                + K * core.chi0(g) / 4 + mp.mpf(3) * mp.zeta(3) / 2
                + mp.pi**pipow / (4 * mp.sin(mp.pi * g)) - phi(g, mirror))

    base = cauchy(lambda g: chi1(g), 2)
    # The contour runs off the real axis, so a real part taken inside the
    # integrand breaks holomorphy and returns the wrong value for base.  The
    # three shifts below are differences in which those terms cancel, so they
    # were right either way; base was not.
    assert abs(base - core.chi1pp(HALF).real) < mp.mpf("1e-15"), base
    # Each shift is the corrected value less the uncorrected one, so the three
    # add to what the corrections do and the uncorrected value follows from the
    # printed ones.  The pi and Phi shifts come by contour, the chi_0^2
    # coefficient in closed form.  d^2/dgamma^2 (chi_0^2) at 1/2 is
    # 2 chi_0 chi_0'', since chi_0'(1/2) = 0, and the term enters with a minus
    # sign, so that shift is -(bbar - b_CLS) chi_0(1/2) chi_0''(1/2).
    exact_b = -(bb - b_cls) * core.chi0(HALF).real * core.chi0pp(HALF).real
    return (base - cauchy(lambda g: chi1(g, pipow=2), 2),
            base - cauchy(lambda g: chi1(g, mirror=-1), 2),
            exact_b)


RETIRED = "stored input, not regenerated by a program here"


def archive_counts():
    """How many of the printed numbers the programs in the archive reproduce.

    The manuscript is the authority on which macros are printed, so the count is
    taken from the document itself and not from a list kept here.  A macro whose
    record names a program that is included with its output is reproduced; one whose
    record names a stored input is not.
    """
    rec = json.loads((ROOT / "repro" / "RECORDS.json").read_text())
    doc = (ROOT / "levy-bfkl-Y6.tex").read_text()
    body = doc[:doc.index(r"\begin{thebibliography}")]
    body = "\n".join(l for l in body.split("\n") if not l.lstrip().startswith("%"))
    printed = {m for m in re.findall(r"\\([A-Za-z]+)", body) if m in rec}
    retired = {n for n in printed if rec[n].get("generator") == RETIRED}
    return len(printed), len(printed) - len(retired), len(retired)


def scan_counts():
    """Negative cells per time, read from the eigenvalue records in the archive."""
    rec = json.loads((ROOT / "repro" / "RECORDS.json").read_text())
    out = []
    for t in "ABCDE":
        out.append(sum(1 for s in "ABZ" for c in "abcd"
                       if float(rec[f"rgime{s}{c}{t}"]["body"]) < 0))
    # The total is the number of cells on which the witness settles neither way,
    # which is the NON-negative count and not the sum of the per-time counts above.
    total = sum(1 for s in "ABZ" for c in "abcd" for t in "ABCDE"
                if float(rec[f"rgime{s}{c}{t}"]["body"]) >= 0)
    return out, total


def series_weight():
    """int x D dx at sixteen layers and in the limit, as gen_v8 computes them."""
    src = (ROOT / "repro" / "gen_v8.py").read_text()
    src = src.replace('if __name__ == "__main__":\n    raise SystemExit(main())', "")
    ns = {"__file__": str(ROOT / "repro" / "gen_v8.py"), "__name__": "gen8"}
    exec(compile(src, ns["__file__"], "exec"), ns)
    coeff, u = {}, mp.mpf("1e-6")
    for j in range(1, 17):
        v1, v2 = ns["chitil"](1 + j - u), ns["chitil"](1 + j - 2 * u)
        det = (1 / u**2) * (1 / (2 * u)) - (1 / u) * (1 / (2 * u)**2)
        coeff[j] = ((v1 / (2 * u) - (1 / u) * v2) / det,
                    ((1 / u**2) * v2 - v1 / (2 * u)**2) / det)
    sixteen = sum(2 * coeff[j][0] / (j + HALF)**3 + coeff[j][1] / (j + HALF)**2
                  for j in range(1, 17))
    return sixteen, ns["TOTAL_W"]


from rgi_green_checks import TIMES as R_TIMES, PRIMARY_DEGREE as R_DEGREE


def main() -> int:
    out = {}
    out["cauchyrad"] = mp.nstr(CAUCHY_R, 3)
    out["throne"] = mp.nstr(moment_threshold(1), 5)
    out["thrtwo"] = mp.nstr(moment_threshold(2), 5)
    out["thrthree"] = mp.nstr(moment_threshold(3), 5)
    ineq, r_i, conv, r_c = onsets(mp.mpf("0.05"))
    out["convfaileps"] = mp.nstr(conv, 4)
    out["convfailratio"] = mp.nstr(r_c, 4)
    s52, s24, s3 = misprint_shifts()
    out["shiftpi"] = mp.nstr(s52, 4)
    out["shiftphi"] = mp.nstr(s24, 4)
    out["shiftb"] = mp.nstr(s3, 3)
    nprinted, nregen, nretired = archive_counts()
    out["archiveprinted"] = str(nprinted)
    out["archiveregen"] = str(nregen)
    out["archiveretired"] = str(nretired)
    counts, total = scan_counts()
    for tag, v in zip("ABCDE", counts):
        out["cells" + tag] = str(v)
    out["cellstotal"] = str(total)
    sixteen, limit = series_weight()
    # The tail is summed to a part in a thousand, so three figures is what the
    # procedure supports.
    out["weightsixteen"] = mp.nstr(sixteen, 3)
    out["weightlimit"] = mp.nstr(limit, 3)
    # gen_v8 emits this same constant as \bessconst.  Comparing against a literal
    # here would be a tautology, so the value gen_v8 actually wrote is read back.
    bess = mp.besseljzero(1, 1) / mp.sqrt(2)
    stored = re.search(r"\\bessconst\}\{([^}]*)\}",
                        (ROOT / "macros-v8.tex").read_text())
    assert stored and mp.nstr(bess, 8) == stored.group(1), \
        f"gen_v8 wrote {stored.group(1) if stored else None}, gen_v9 computes {mp.nstr(bess, 8)}"
    for tag, ab in (("hi", "0.30"), ("lo", "0.05")):
        x = bess / mp.sqrt(mp.mpf(ab))
        out["ratio" + tag] = mp.nstr(mp.e**(x / 2), 4)
        out["damp" + tag] = mp.nstr(mp.e**(-x / 2), 3)
    # bbar and d_13 are the two constants Appendix D and Section 3 quote, and the
    # four alpha_s are the scan couplings in physical units, which Section 4 gives.
    out["bbarvalue"] = mp.nstr(core.bbar(3, 4), 8)
    # d_13 is a rational and reads as one in the text, so the generator verifies
    # it by contour at gamma = 1 and emits the fraction and not a decimal.
    d13 = -(sum(core.chi1(1 + CAUCHY_R * mp.e**(2j * mp.pi * k / 256)) *
                (CAUCHY_R * mp.e**(2j * mp.pi * k / 256))**3
                for k in range(256)) / 256).real
    assert abs(d13 + mp.mpf(1) / 2) < mp.mpf("1e-12"), d13
    out["dthirteenval"] = r"-\tfrac12" 
    for tag, ab in zip("ABCD", ("0.05", "0.10", "0.20", "0.30")):
        out["alphasScan" + tag] = mp.nstr(mp.mpf(ab) * mp.pi / 3, 3)

    # The four numbers Section 4 prints from the root count of
    # repro/rgi_rightmost_root.py, read from the result file included with it.
    # Both roundings go the weak way on purpose: the printed margin is smaller than
    # the one computed and the printed far-field bound larger, so neither can
    # flatter the count.
    cert = json.loads((ROOT / "repro" / "rgi_rightmost_root.json").read_text())
    assert cert["all_points_certified"], "the root count did not pass"
    out["rootcountpoints"] = str(cert["grid"]["points"])
    out["rootcountreach"] = str(int(max(cert["contours"]["half_extents"])))
    out["rootcountreachsmall"] = str(int(min(cert["contours"]["half_extents"])))
    margin = mp.mpf(cert["minimum_abs_D_over_all_contours"])
    out["rootcountmargin"] = mp.nstr(mp.mpf(int(margin * 100)) / 100, 3)
    far = mp.mpf(cert["maximum_far_field_ratio"])
    out["rootcountfar"] = mp.nstr(mp.mpf(int(far * 1000) + 1) / 1000, 3)
    # The count over the wider grid, which runs at every frequency, and the abscissa
    # its rectangles are cut at.  The edge is an integer and is printed as one.
    # The abscissa the finite-rapidity inversion places its contour at, which the
    # conclusion of Section 4 rests on.  mpmath's de Hoog rule puts it at
    # -ln(tol)/(2T) with T = 2t the scaled time and tol = 10 alpha = 10^(1-dps_goal),
    # where dps_goal = int(1.38 * degree).  At the primary degree that is 27.631/t, so
    # the five times of the scan give the range printed.  Computed here from the times
    # and the primary degree, neither of them typed.
    times = [mp.mpf(str(x)) for x in R_TIMES]
    dps_goal = int(1.38 * R_DEGREE)
    absc = sorted(-mp.log(mp.mpf(10) ** -(dps_goal - 1)) / (4 * x) for x in times)
    out["inversionabscissalo"] = mp.nstr(absc[0], 3)
    out["inversionabscissahi"] = mp.nstr(absc[-1], 4)
    wide = cert["wide_grid_zero_count"]
    edge = mp.mpf(wide["left_edge"])
    out["rootcountedge"] = str(int(edge)) if edge == int(edge) else mp.nstr(edge, 3)
    out["rootcountwidepoints"] = str(wide["points"])
    out["rootcountwidefreq"] = str(len(wide["nu"]))

    # The constant in front of the suppression of the regular part against the poles,
    # from repro/threshold_constant.py, which computes the ratio at the twenty even
    # orders n = 2 to n = 40 and bounds it at every order from the Laurent data of the layers.  The fraction
    # is the authors' choice among those that cover the majorant, and the program
    # refuses to have written its file unless the choice does cover it.
    thr = json.loads((ROOT / "repro" / "threshold_constant.json").read_text())
    assert thr["covered"], "the printed constant does not cover the majorant"
    assert thr["majorant_falls_in_order"], "the majorant does not fall in the order"
    out["thrsuppconst"] = r"\tfrac" + thr["printed_constant"].replace("/", "")

    # The radius past which the far-field leg of the root count is an inequality and
    # no longer a sample, computed by repro/far_field_bound.py and read from the
    # result file beside it.  The rounding goes up, as the far-field ratio above
    # does: past the radius computed the bound stays under |lambda|, so a printed
    # radius above that one is covered and a smaller one is not.
    ffb = json.loads((ROOT / "repro" / "far_field_bound.json").read_text())
    assert ffb["grid_maximum"]["ok"], "the bound holds at no radius on the worst cell"
    assert ffb["grid_maximum"]["R0"] < ffb["largest_half_extent"], \
        "the radius lies outside the rectangles the winding numbers reach"
    rzero = mp.mpf(ffb["grid_maximum"]["R0"])
    out["rootcountrzero"] = mp.nstr(mp.mpf(int(rzero * 100) + 1) / 100, 6)

    # Convexity of the next-to-leading exponent in the (+) scheme of rapidity
    # factorization, computed by repro/plus_scheme_convexity.py, which is included.  The
    # shift chi_0 chi_0'/2 cancels the cubic collinear pole at one edge and doubles it
    # at the other, and convexity fails at both.  epsilon is the distance from the
    # collinear edge, the manuscript's variable, and not from the symmetric point.
    ps = json.loads((ROOT / "repro" / "plus_scheme_convexity.json").read_text())
    by = {r["abar"]: r for r in ps["couplings"]}
    out["plusepshiA"] = mp.nstr(mp.mpf(by["0.05"]["gamma_to_1"]), 4)
    out["plusepsloA"] = mp.nstr(mp.mpf(by["0.05"]["gamma_to_0"]), 4)
    out["plusepshiD"] = mp.nstr(mp.mpf(by["0.0001"]["gamma_to_1"]), 4)
    out["plusepsloD"] = mp.nstr(mp.mpf(by["0.0001"]["gamma_to_0"]), 4)
    out["plusratiohiD"] = mp.nstr(mp.mpf(by["0.0001"]["gamma_to_1_ratio"]), 4)
    out["plusratioloD"] = mp.nstr(mp.mpf(by["0.0001"]["gamma_to_0_ratio"]), 4)
    # The archive prints a small number as a\times10^{b} and never as a bare "e-5",
    # which LaTeX would set literally.
    out["plusabarD"] = "10^{-4}"

    # The two couplings at which the anti-collinear scheme change first makes the
    # density negative, at zero and at four flavours, computed by
    # repro/scheme_change_positivity.py.  Five figures, rounded to nearest: both are
    # computed thresholds and not bounds, so there is no weak direction to round in,
    # and the two differ in the fourth figure.  The margin itself is not printed,
    # being a difference whose small-coupling limit is one whatever the flavour
    # number, so it measures the limit and not the condition.
    sc = json.loads((ROOT / "repro" / "scheme_change_positivity.json").read_text())
    assert sc["holds_at_every_coupling_and_flavour"], "the positivity condition failed"
    assert mp.mpf(sc["zero_flavour_reduction_worst_deviation"]) == 0, \
        "the two-rate form does not reduce to the single rate at zero flavour number"
    byflav = {b["n_f"]: b for b in sc["flavours"]}
    # The four zero-flavour rows are the control against the run that had one rate,
    # so a change in them would mean the general form is not the earlier one.
    control = ["1.0001584", "1.0000667", "0.92239899", "0.5593002"]
    assert [r["smallest_margin_sampled"] for r in byflav["0"]["rows"]] == control, \
        "the zero-flavour margins moved"
    out["acabarzero"] = mp.nstr(mp.mpf(byflav["0"]["first_failure_abar"]), 5)
    out["acabarfour"] = mp.nstr(mp.mpf(byflav["4"]["first_failure_abar"]), 5)

    # The two constants that take the layer-positivity statement of Section 4 from
    # the sixty-four layers the archive computes to every layer, from
    # repro/layer_coefficients.py.  Both are closed forms and are emitted as such,
    # the first the attained infimum of c_2j and the second a proved lower bound on
    # c_1j, which is a smaller number than the minimum of c_1j and is not it.
    lcall = json.loads((ROOT / "repro" / "layer_coefficients.json").read_text())
    lc = lcall["closed_forms"]
    assert max(abs(mp.mpf(v)) for v in lcall["layer_zero_is_regular"]) < mp.mpf("1e-20"), \
        "layer zero is not regular"
    assert (mp.mpf(lc["c1j_proved_lower_bound_decimal"])
            < mp.mpf(lc["c1j_computed_minimum_decimal"])), \
        "the proved bound is not below the computed minimum"

    def tfrac(s):
        a, b = s.split("/")
        return r"\tfrac{%s}{%s}" % (a.strip(), b.strip())

    out["clayertwoinf"] = tfrac(lc["inf_c2j"])
    # The pi^2 coefficient is negative and is written as a subtraction, so its sign
    # is taken from the stored fraction and is not assumed here.
    num, den = lc["c1j_proved_lower_bound_pi2_coefficient"].split("/")
    assert int(num) < 0, "the pi^2 coefficient of the bound is not negative"
    out["clayeronebound"] = (tfrac(lc["c1j_proved_lower_bound_rational_part"])
                             + r"-\tfrac{\pi^2}{%s}" % den.strip())

    lines = ["% generated by repro/gen_v9.py; do not edit"]
    lines += [f"\\newcommand{{\\{k}}}{{{v}}}" for k, v in out.items()]
    (ROOT / "macros-v9.tex").write_text("\n".join(lines) + "\n")
    for k, v in out.items():
        print(f"  {k:16s} {v}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/laurent.py <==
"""Closed-form Laurent coefficients of chi_1 at gamma = j+1 (all j >= 0),
plus a circle-integral check, plus the exact layer (residue) sum of the density.

Near gamma = j+1, with eps = j+1-gamma,
    chi_1 = a3(j)/eps^3 + a2(j)/eps^2 + a1(j)/eps + O(1),
and the dictionary A/(1+j-gamma)^m  <->  A x^{m-1}/(m-1)! e^{-(j+1/2)x} gives
    pi_[1](x) = sum_j e^{-(j+1/2)x} [ a3(j) x^2/2 + a2(j) x + a1(j) ].
"""
from mpmath import mp, mpf, mpc, pi, exp, log, zeta, psi, euler, sin, cos, sqrt, mpmathify
import core
from core import chi1, NC, NF, bbar, Kconst, tconst, Bfun

def S(p, j):
    return sum(mpf(1)/mpf(l)**p for l in range(1, j+1))

def A1alt(j):
    return sum(mpf(-1)**l/mpf(l)**2 for l in range(1, j+1))

_LCACHE = {}
def laurent(j, nc=NC, nf=NF):
    """(a3, a2, a1) of chi_1 at gamma = j+1, closed form."""
    j = int(j)
    key = (j, str(nc), str(nf), mp.prec)
    if key in _LCACHE:
        return _LCACHE[key]
    bb = bbar(nc, nf); K = Kconst(nc, nf)
    B  = Bfun(mpf(j+1), nc, nf)
    Bp = mp.diff(lambda z: Bfun(z, nc, nf), mpf(j+1))     # dB/dgamma
    a3 = mpf(-1)/2
    a2 = -bb/2 + mpf(-1)**(j+1)*B/(4*(2*j+1))
    Nprime = ((2*j+1)*Bp - 2*B)/mpf(2*j+1)**2             # N'(0)
    a1 = (2*bb*S(1, j) + K/4 + mpf(-1)**j*pi**2/4
          - mpf(-1)**j*(zeta(2) - A1alt(j)) + mpf(-1)**j/4*Nprime)
    _LCACHE[key] = (a3, a2, a1)
    return a3, a2, a1

def laurent_circle(j, nc=NC, nf=NF, r=mpf('0.35'), npts=None):
    """(a3,a2,a1) by trapezoidal circle integrals a_m = (1/2pi) int chi_1 r^m e^{i m th} dth."""
    if npts is None:
        npts = 4*mp.dps + 80
    out = [mpf(0)]*3
    vals = []
    for k in range(npts):
        th = 2*pi*k/npts
        eps = r*mp.expjpi(2*mpf(k)/npts)
        vals.append((eps, chi1(mpf(j+1) - eps, nc, nf)))
    for m in (1, 2, 3):
        # (1/2pi i) oint chi1 eps^{m-1} deps ; deps = i eps dth
        acc = mpc(0)
        for eps, v in vals:
            acc += v*eps**m
        out[m-1] = acc/npts
    return out[2], out[1], out[0]   # a3, a2, a1

# ---------------- the exact density from the layer sum ----------------
def pi0(x):
    x = mpf(x)
    return exp(-x/2)/(1 - exp(-x))

def pi1_layers(x, nc=NC, nf=NF, jmax=None, tol=None):
    """pi_[1](x): NLO density (coefficient of abar^2 in pi_NLO), exact layer sum."""
    x = mpf(x)
    if tol is None:
        tol = mpf(10)**(-mp.dps+5)
    if jmax is None:
        jmax = int(mp.dps*mpf('2.4')/x) + 60
    s = mpf(0)
    for j in range(jmax+1):
        a3, a2, a1 = laurent(j, nc, nf)
        term = mp.e**(-(j+mpf(1)/2)*x)*(a3*x**2/2 + a2*x + a1)
        s += term
        if j > 8 and abs(term) < tol*max(abs(s), mpf(1)):
            break
    return s

def piNLO(x, abar, nc=NC, nf=NF):
    return abar*pi0(x) + abar**2*pi1_layers(x, nc, nf)


==> anc/repro/layer_coefficients.json <==
{
 "what": "Laurent data of the subtracted eigenvalue at gamma = 1+j",
 "convention": "eps = (1+j) - gamma; layer inverts to (c1j + c2j x) exp(-(j+1/2)x)",
 "N_c": "3.0",
 "n_f": "4.0",
 "working_digits": 30,
 "layers": 64,
 "circle_radius": "0.25",
 "quadrature_points": 48,
 "smallest_c2j": "0.74761905",
 "smallest_c1j": "2.8877408",
 "smallest_c2j_layer": 2,
 "smallest_c1j_layer": 1,
 "layer_zero_is_regular": [
  "-7.72538263756e-28",
  "7.88447985841e-28",
  "-8.04305322631e-28"
 ],
 "both_positive_for_j_at_least_one": true,
 "closed_forms": {
  "agreement_with_the_contour_integrals": [
   "1.4e-27",
   "8.04e-28"
  ],
  "c2j_vanishes_at_layer_zero_as_a_rational": true,
  "c1j_vanishes_at_layer_zero_as_a_rational": true,
  "sup_c2j": "1027/810",
  "sup_c2j_layer": 1,
  "inf_c2j": "157/210",
  "inf_c2j_layer": 2,
  "inf_c2j_decimal": "0.747619047619048",
  "c2j_limit_at_large_j": "305/324",
  "c1j_proved_lower_bound": "12451/4050 - pi^2/12",
  "c1j_proved_lower_bound_rational_part": "12451/4050",
  "c1j_proved_lower_bound_pi2_coefficient": "-1/12",
  "c1j_proved_lower_bound_decimal": "2.25185395423021",
  "c1j_computed_minimum": "27536/6075 - pi^2/6",
  "c1j_computed_minimum_layer": 1,
  "c1j_computed_minimum_decimal": "2.88774083027112",
  "the_bound_and_the_minimum_are_different_numbers": true,
  "sweep_layers": 4000,
  "swept_min_c2j": "0.747619047619",
  "swept_min_c2j_layer": 2,
  "swept_min_c1j": "2.88774083027",
  "swept_min_c1j_layer": 1,
  "oscillating_term_falls_strictly": true,
  "fprime_falls_strictly": true
 },
 "rows": [
  {
   "j": 0,
   "a3": "-7.72538263756e-28",
   "c2j": "7.88447985841e-28",
   "c1j": "-8.04305322631e-28"
  },
  {
   "j": 1,
   "a3": "-4.74140327567e-28",
   "c2j": "1.26790123457",
   "c1j": "2.88774083027"
  },
  {
   "j": 2,
   "a3": "2.60796593536e-29",
   "c2j": "0.747619047619",
   "c1j": "3.16979591837"
  },
  {
   "j": 3,
   "a3": "-1.40606239055e-28",
   "c2j": "1.07948265726",
   "c1j": "3.71668832148"
  },
  {
   "j": 4,
   "a3": "-7.1965068674e-29",
   "c2j": "0.834001389557",
   "c1j": "3.98561101849"
  },
  {
   "j": 5,
   "a3": "-1.26276293106e-28",
   "c2j": "1.02916630694",
   "c1j": "4.29556850473"
  },
  {
   "j": 6,
   "a3": "-1.00127813855e-28",
   "c2j": "0.867072433739",
   "c1j": "4.49511440235"
  },
  {
   "j": 7,
   "a3": "-1.28298776338e-28",
   "c2j": "1.00573152338",
   "c1j": "4.71069596957"
  },
  {
   "j": 8,
   "a3": "-1.15124388356e-28",
   "c2j": "0.884562167947",
   "c1j": "4.86710874485"
  },
  {
   "j": 9,
   "a3": "-1.3290765509e-28",
   "c2j": "0.992172697539",
   "c1j": "5.03211090232"
  },
  {
   "j": 10,
   "a3": "-1.2510943635e-28",
   "c2j": "0.895384596758",
   "c1j": "5.16027841697"
  },
  {
   "j": 11,
   "a3": "-1.37681907027e-28",
   "c2j": "0.983332566521",
   "c1j": "5.29382671674"
  },
  {
   "j": 12,
   "a3": "-1.32723792978e-28",
   "c2j": "0.902742291406",
   "c1j": "5.4022516874"
  },
  {
   "j": 13,
   "a3": "-1.42154173149e-28",
   "c2j": "0.97711271936",
   "c1j": "5.51437582006"
  },
  {
   "j": 14,
   "a3": "-1.38876497174e-28",
   "c2j": "0.908069627738",
   "c1j": "5.60827436623"
  },
  {
   "j": 15,
   "a3": "-1.4627206816e-28",
   "c2j": "0.972498436347",
   "c1j": "5.70487749573"
  },
  {
   "j": 16,
   "a3": "-1.44165357592e-28",
   "c2j": "0.912105178772",
   "c1j": "5.78765733759"
  },
  {
   "j": 17,
   "a3": "-1.500345649e-28",
   "c2j": "0.968939068939",
   "c1j": "5.87250323528"
  },
  {
   "j": 18,
   "a3": "-1.48588319907e-28",
   "c2j": "0.915268015268",
   "c1j": "5.94650610871"
  },
  {
   "j": 19,
   "a3": "-1.53434473228e-28",
   "c2j": "0.96610994985",
   "c1j": "6.02214000968"
  },
  {
   "j": 20,
   "a3": "-1.52520298481e-28",
   "c2j": "0.917813620593",
   "c1j": "6.08904170051"
  },
  {
   "j": 21,
   "a3": "-1.56574509409e-28",
   "c2j": "0.963807249614",
   "c1j": "6.15726437405"
  },
  {
   "j": 22,
   "a3": "-1.56026004561e-28",
   "c2j": "0.919906618367",
   "c1j": "6.21830426525"
  },
  {
   "j": 23,
   "a3": "-1.59470080883e-28",
   "c2j": "0.961896542173",
   "c1j": "6.28043620827"
  },
  {
   "j": 24,
   "a3": "-1.59198909947e-28",
   "c2j": "0.921657867245",
   "c1j": "6.33655618909"
  },
  {
   "j": 25,
   "a3": "-1.62202333498e-28",
   "c2j": "0.960285581738",
   "c1j": "6.39359428428"
  },
  {
   "j": 26,
   "a3": "-1.62074965331e-28",
   "c2j": "0.92314475374",
   "c1j": "6.4455266463"
  },
  {
   "j": 27,
   "a3": "-1.64708610332e-28",
   "c2j": "0.958908961623",
   "c1j": "6.49824181672"
  },
  {
   "j": 28,
   "a3": "-1.64732748654e-28",
   "c2j": "0.924422938874",
   "c1j": "6.54656700714"
  },
  {
   "j": 29,
   "a3": "-1.67132200574e-28",
   "c2j": "0.957719014794",
   "c1j": "6.59556764831"
  },
  {
   "j": 30,
   "a3": "-1.67163529034e-28",
   "c2j": "0.925533482339",
   "c1j": "6.64075345678"
  },
  {
   "j": 31,
   "a3": "-1.69170091246e-28",
   "c2j": "0.956680181452",
   "c1j": "6.68652808596"
  },
  {
   "j": 32,
   "a3": "-1.68611314771e-28",
   "c2j": "0.926507335794",
   "c1j": "6.72895697956"
  },
  {
   "j": 33,
   "a3": "-1.70665640045e-28",
   "c2j": "0.955765394506",
   "c1j": "6.77190376605"
  },
  {
   "j": 34,
   "a3": "-1.70736514267e-28",
   "c2j": "0.927368273057",
   "c1j": "6.81189242076"
  },
  {
   "j": 35,
   "a3": "-1.72637278727e-28",
   "c2j": "0.954953687004",
   "c1j": "6.85234015627"
  },
  {
   "j": 36,
   "a3": "-1.72775945683e-28",
   "c2j": "0.928134856833",
   "c1j": "6.8901537098"
  },
  {
   "j": 37,
   "a3": "-1.74515445609e-28",
   "c2j": "0.954228565279",
   "c1j": "6.92837703175"
  },
  {
   "j": 38,
   "a3": "-1.7471060651e-28",
   "c2j": "0.928821792366",
   "c1j": "6.96423967962"
  },
  {
   "j": 39,
   "a3": "-1.76268298649e-28",
   "c2j": "0.953576876377",
   "c1j": "7.00047033829"
  },
  {
   "j": 40,
   "a3": "-1.76415182906e-28",
   "c2j": "0.929440879979",
   "c1j": "7.0345733427"
  },
  {
   "j": 41,
   "a3": "-1.780098529e-28",
   "c2j": "0.952988003009",
   "c1j": "7.06900868436"
  },
  {
   "j": 42,
   "a3": "-1.78102811118e-28",
   "c2j": "0.930001698628",
   "c1j": "7.10151651793"
  },
  {
   "j": 43,
   "a3": "-1.79674883534e-28",
   "c2j": "0.952453280593",
   "c1j": "7.13432597036"
  },
  {
   "j": 44,
   "a3": "-1.79780681286e-28",
   "c2j": "0.930512105121",
   "c1j": "7.16538109221"
  },
  {
   "j": 45,
   "a3": "-1.81181731123e-28",
   "c2j": "0.95196556807",
   "c1j": "7.19671119133"
  },
  {
   "j": 46,
   "a3": "-1.81294719013e-28",
   "c2j": "0.930978604493",
   "c1j": "7.22643780502"
  },
  {
   "j": 47,
   "a3": "-1.82679334248e-28",
   "c2j": "0.951518927138",
   "c1j": "7.25641613946"
  },
  {
   "j": 48,
   "a3": "-1.82807729577e-28",
   "c2j": "0.931406628736",
   "c1j": "7.28492318239"
  },
  {
   "j": 49,
   "a3": "-1.84099900175e-28",
   "c2j": "0.951108379261",
   "c1j": "7.31366152378"
  },
  {
   "j": 50,
   "a3": "-1.84206725089e-28",
   "c2j": "0.931800749295",
   "c1j": "7.34104506917"
  },
  {
   "j": 51,
   "a3": "-1.8546140425e-28",
   "c2j": "0.950729719296",
   "c1j": "7.3686418819"
  },
  {
   "j": 52,
   "a3": "-1.85615478646e-28",
   "c2j": "0.932164840987",
   "c1j": "7.39498708643"
  },
  {
   "j": 53,
   "a3": "-1.86766927962e-28",
   "c2j": "0.950379370932",
   "c1j": "7.42152955871"
  },
  {
   "j": 54,
   "a3": "-1.869143258e-28",
   "c2j": "0.932502209832",
   "c1j": "7.4469122553"
  },
  {
   "j": 55,
   "a3": "-1.88009281171e-28",
   "c2j": "0.950054273374",
   "c1j": "7.47247795713"
  },
  {
   "j": 56,
   "a3": "-1.88185953145e-28",
   "c2j": "0.932815693724",
   "c1j": "7.49696596749"
  },
  {
   "j": 57,
   "a3": "-1.89245471405e-28",
   "c2j": "0.949751791695",
   "c1j": "7.52162421477"
  },
  {
   "j": 58,
   "a3": "-1.89423684122e-28",
   "c2j": "0.933107742457",
   "c1j": "7.54527843898"
  },
  {
   "j": 59,
   "a3": "-1.90476012244e-28",
   "c2j": "0.949469645251",
   "c1j": "7.56909142416"
  },
  {
   "j": 60,
   "a3": "-1.90605434736e-28",
   "c2j": "0.933380481878",
   "c1j": "7.59196675123"
  },
  {
   "j": 61,
   "a3": "-1.91541179898e-28",
   "c2j": "0.949205850075",
   "c1j": "7.61499048679"
  },
  {
   "j": 62,
   "a3": "-1.91774859398e-28",
   "c2j": "0.933635765719",
   "c1j": "7.63713656018"
  },
  {
   "j": 63,
   "a3": "-1.91850869433e-28",
   "c2j": "0.948958672156",
   "c1j": "7.65942167098"
  }
 ]
}


==> anc/repro/layer_coefficients.py <==
#!/usr/bin/env python3
"""Laurent data of the subtracted eigenvalue at every collinear layer.

Section 4 states that the correction to the density which follows from
tilde-chi_1 is positive at every layer.  That rests on the two surviving Laurent
coefficients at gamma = 1+j, which this program computes.

With eps = (1+j) - gamma and the dictionary A/eps^m  <->  A x^(m-1)/(m-1)!
e^(-(j+1/2)x) that repro/laurent.py uses,

    tilde-chi_1 = a3/eps^3 + a2/eps^2 + a1/eps + O(1),

and the cubic is removed at every layer, so the layer inverts to
(c_1j + c_2j x) e^(-(j+1/2)x) with c_2j = a2 and c_1j = a1.  Both are taken by
Cauchy integration on a circle in eps, which stays inside the neighbouring poles
at gamma = j and gamma = j+2 for any radius below one.

The layer at j = 0 is separate and the section says so: tilde-chi_1 is regular at
gamma = 1, so all three coefficients vanish there and that layer contributes
nothing.  The positivity statement is therefore about j >= 1, and this program
reports the minimum over those layers and the residue at j = 0 beside it.

Sixty-four contour integrals say nothing about the layers past the sixty-fourth,
so the same two coefficients are also assembled in closed form,

    c_2j = -bbar/2 - d_12 - (-1)^j B(1+j)/[4(2j+1)],
    c_1j = 2 bbar H_j + K/4 - d_11 - (-1)^j fprime/8 + O_j,

with B(1+j) = 3 + t (3j^2+3j-2)/(4j^2+4j-3) and t = 1 + n_f/N_c^3,
fprime = 4 B(1+j)/(2j+1)^2 + 2t/[(2j-1)^2 (2j+3)^2], H_j the harmonic number and
O_j = sum_{s>=1} (-1)^(s-1)/(j+s)^2 = (-1)^j [pi^2/12 + sum_{r<=j} (-1)^r/r^2].
Every constant is a rational or a rational plus a multiple of pi^2, so the two
coefficients are held here as a rational part and a coefficient of pi^2 in
Fraction arithmetic and the bounds below are identities and not fits.

Four of those identities matter to Section 4.  The rational factor of B falls
strictly in j, so the oscillating term of c_2j is largest at j = 1 and most
negative at j = 2, giving sup c_2j = 1027/810 and inf c_2j = 157/210, both
attained at one layer.  The two terms of fprime fall strictly on j >= 1, so
H_j >= 1 together with O_j > 0 and fprime <= 11138/6075 gives
c_1j >= 12451/4050 - pi^2/12 for every j >= 1.  That number is a lower bound and
not a minimum.  The minimum itself is larger and is attained at the first
layer, c_11 = 27536/6075 - pi^2/6, and the two are not to be interchanged.

Writes repro/layer_coefficients.json.  Run from anywhere.  Takes about five
minutes, nearly all of it in the sixty-four contour integrals.  Deterministic.
"""
from __future__ import annotations
import json, sys
from fractions import Fraction as Q
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
HERE = ROOT / "repro"
sys.path.insert(0, str(HERE))
from mpmath import mp, mpf, mpc, psi, exp, pi
import core
from core import chi0, chi1, NC, NF

mp.dps = 30
NLAYERS = 64
RADIUS = mpf(1) / 4
NPOINTS = 48
# How far the closed forms are swept.  The bounds are identities valid at every
# layer, so the sweep is a check on the assembly and not the argument.
SWEEP = 4000


def dvalues(nc=NC, nf=NF):
    d13 = mpf(-1) / 2
    d12 = mpf(-11) / 8 + mpf(nf) / (12 * nc) * (1 - mpf(2) / nc**2)
    d11 = -mpf(nf) / 36 * (mpf(10) / nc + mpf(13) / nc**3)
    return d13, d12, d11


def chi1t(g, nc=NC, nf=NF):
    """The subtracted eigenvalue of the all-poles construction."""
    d13, d12, d11 = dvalues(nc, nf)
    return (chi1(g, nc, nf)
            - d11 * chi0(g)
            - d12 * (psi(1, g) + psi(1, 1 - g))
            - mpf(1) / 4 * (psi(2, g) + psi(2, 1 - g)))


def laurent_at(j, f, r=RADIUS, n=NPOINTS):
    """(a3, a2, a1) of f at gamma = 1+j in the eps = (1+j)-gamma convention."""
    out = []
    for m in (3, 2, 1):
        s = mpc(0)
        for k in range(n):
            th = 2 * pi * k / n
            eps = r * exp(mpc(0, 1) * th)
            s += f(mpf(1 + j) - eps) * eps**m
        out.append((s / n).real)
    return out


# == the same two coefficients in closed form ==
# Each is a rational part plus a coefficient of pi^2, both held as Fractions, so
# that the four named constants below come out as identities.  A float anywhere
# in here would make them agreements to sixteen digits instead.

def group_constants(nc=3, nf=4):
    """(bbar, K_rational, d_12, d_11, t) as Fractions, K = K_rational - pi^2/3."""
    nc, nf = Q(nc), Q(nf)
    bbar = (11 * nc - 2 * nf) / (12 * nc)
    k_rat = Q(67, 9) - 10 * nf / (9 * nc)
    d12 = Q(-11, 8) + nf / (12 * nc) * (1 - 2 / nc**2)
    d11 = -nf / 36 * (10 / nc + 13 / nc**3)
    return bbar, k_rat, d12, d11, 1 + nf / nc**3


def bigB(j, t):
    """B(1+j) = 3 + t (3j^2+3j-2)/(4j^2+4j-3), a Fraction."""
    j = Q(j)
    return 3 + t * (3 * j**2 + 3 * j - 2) / (4 * j**2 + 4 * j - 3)


def fprime(j, t):
    """The derivative that feeds the simple pole, 4B(1+j)/(2j+1)^2 + 2t/[(2j-1)^2(2j+3)^2]."""
    j = Q(j)
    return (4 * bigB(j, t) / (2 * j + 1) ** 2
            + 2 * t / ((2 * j - 1) ** 2 * (2 * j + 3) ** 2))


def closed_c2(j, nc=3, nf=4):
    """c_2j in closed form, a Fraction."""
    bbar, _, d12, _, t = group_constants(nc, nf)
    return -bbar / 2 - d12 - (-1) ** j * bigB(j, t) / (4 * (2 * j + 1))


def closed_c1(j, nc=3, nf=4):
    """c_1j in closed form as (rational part, coefficient of pi^2), both Fractions.

    The alternating tail is summed in closed form, which is what lets the layer at
    j = 0 come out as a rational zero and not as a truncation of a series.
    """
    bbar, k_rat, _, d11, t = group_constants(nc, nf)
    harmonic = sum((Q(1, k) for k in range(1, j + 1)), Q(0))
    alt = sum(((-1) ** r * Q(1, r**2) for r in range(1, j + 1)), Q(0))
    rat = (2 * bbar * harmonic + k_rat / 4 - d11
           - (-1) ** j * fprime(j, t) / 8 + (-1) ** j * alt)
    return rat, Q(-1, 12) + (-1) ** j * Q(1, 12)


def as_mpf(rat, pi2=Q(0)):
    """A rational plus a multiple of pi^2, at working precision."""
    return (mpf(rat.numerator) / mpf(rat.denominator)
            + pi**2 * mpf(pi2.numerator) / mpf(pi2.denominator))


def proved_lower_bound(nc=3, nf=4):
    """The lower bound on c_1j that holds at every layer, (rational, pi^2 coefficient).

    Three inequalities give it, H_j >= 1, O_j > 0 and fprime(j) <= fprime(1), each
    monotone in j.  Dropping O_j is what makes the result a bound and leaves it
    below the minimum, which is attained at the first layer and is a larger number.
    """
    bbar, k_rat, _, d11, t = group_constants(nc, nf)
    return 2 * bbar + k_rat / 4 - d11 - fprime(1, t) / 8, Q(-1, 12)


def sweep_closed(n=SWEEP, nc=3, nf=4):
    """What the closed forms give over 1 <= j <= n, and the two monotonicities.

    The harmonic number and the alternating tail are kept from layer to layer, so
    the sweep costs one pass and not one sum for each layer.  The two monotone
    statements the sup and the inf of c_2j rest on, that B(1+j)/[4(2j+1)] and
    fprime(j) both fall strictly, are tested here over the same range.
    """
    bbar, k_rat, d12, d11, t = group_constants(nc, nf)
    limit2 = as_mpf(-bbar / 2 - d12)
    harmonic = alt = mpf(0)
    best2 = best1 = a2 = a1 = None
    osc_prev = fp_prev = None
    osc_falls = fp_falls = True
    for j in range(1, n + 1):
        harmonic += mpf(1) / j
        alt += mpf((-1) ** j) / mpf(j) ** 2
        sign = mpf((-1) ** j)
        osc = bigB(j, t) / (4 * (2 * j + 1))
        fp = fprime(j, t)
        if osc_prev is not None and not osc < osc_prev:
            osc_falls = False
        if fp_prev is not None and not fp < fp_prev:
            fp_falls = False
        osc_prev, fp_prev = osc, fp
        c2 = limit2 - sign * as_mpf(osc)
        c1 = (2 * as_mpf(bbar) * harmonic + as_mpf(k_rat / 4, Q(-1, 12))
              - as_mpf(d11) - sign * as_mpf(fp / 8)
              + sign * (pi**2 / 12 + alt))
        if best2 is None or c2 < best2:
            best2, a2 = c2, j
        if best1 is None or c1 < best1:
            best1, a1 = c1, j
    return {"min_c2j": best2, "min_c2j_layer": a2,
            "min_c1j": best1, "min_c1j_layer": a1,
            "oscillating_term_falls": osc_falls, "fprime_falls": fp_falls}


def main() -> int:
    rows = []
    # The rows carry twelve figures, which is what the file has always stored, so
    # the comparison against the closed forms below is made on the values the
    # contour returned and not on those strings.
    full = []
    for j in range(NLAYERS):
        a3, a2, a1 = laurent_at(j, chi1t)
        rows.append({"j": j, "a3": mp.nstr(a3, 12),
                     "c2j": mp.nstr(a2, 12), "c1j": mp.nstr(a1, 12)})
        full.append((j, a2, a1))
        if abs(a3) > mpf(10) ** -18:
            print(f"layer {j}: cubic not removed, a3 = {mp.nstr(a3, 12)}",
                  file=sys.stderr)
            return 1
    c2 = [mpf(r["c2j"]) for r in rows[1:]]
    c1 = [mpf(r["c1j"]) for r in rows[1:]]

    # The closed forms against the contour integrals, layer by layer, and then the
    # four identities and the sweep.  A disagreement here is a disagreement between
    # two independent routes to the same coefficient and stops the run.
    worst2 = worst1 = mpf(0)
    for j, a2, a1 in full:
        worst2 = max(worst2, abs(a2 - as_mpf(closed_c2(j))))
        worst1 = max(worst1, abs(a1 - as_mpf(*closed_c1(j))))
    if max(worst2, worst1) > mpf(10) ** -18:
        print(f"the closed forms and the contour integrals disagree by "
              f"{mp.nstr(max(worst2, worst1), 6)}", file=sys.stderr)
        return 1
    named = {"sup_c2j": (closed_c2(1), Q(1027, 810)),
             "inf_c2j": (closed_c2(2), Q(157, 210)),
             "c2j_limit": (-group_constants()[0] / 2 - group_constants()[2], Q(305, 324)),
             "sup_fprime": (fprime(1, group_constants()[4]), Q(11138, 6075))}
    offby = [k for k, (got, want) in named.items() if got != want]
    zeros = [closed_c2(0), closed_c1(0)[0], closed_c1(0)[1]]
    if offby or any(z != 0 for z in zeros):
        print(f"a closed-form identity failed: {offby or zeros}", file=sys.stderr)
        return 1
    bound_rat, bound_pi2 = proved_lower_bound()
    minimum_rat, minimum_pi2 = closed_c1(1)
    bound = as_mpf(bound_rat, bound_pi2)
    minimum = as_mpf(minimum_rat, minimum_pi2)
    swept = sweep_closed()

    out = {
        "what": "Laurent data of the subtracted eigenvalue at gamma = 1+j",
        "convention": "eps = (1+j) - gamma; layer inverts to (c1j + c2j x) exp(-(j+1/2)x)",
        "N_c": str(NC), "n_f": str(NF),
        "working_digits": mp.dps,
        "layers": NLAYERS,
        "circle_radius": mp.nstr(RADIUS, 4),
        "quadrature_points": NPOINTS,
        "smallest_c2j": mp.nstr(min(c2), 8),
        "smallest_c1j": mp.nstr(min(c1), 8),
        "smallest_c2j_layer": int(c2.index(min(c2))) + 1,
        "smallest_c1j_layer": int(c1.index(min(c1))) + 1,
        "layer_zero_is_regular": [rows[0]["a3"], rows[0]["c2j"], rows[0]["c1j"]],
        "both_positive_for_j_at_least_one": bool(min(c2) > 0 and min(c1) > 0),
        "closed_forms": {
            "agreement_with_the_contour_integrals": [mp.nstr(worst2, 3), mp.nstr(worst1, 3)],
            "c2j_vanishes_at_layer_zero_as_a_rational": True,
            "c1j_vanishes_at_layer_zero_as_a_rational": True,
            "sup_c2j": "1027/810", "sup_c2j_layer": 1,
            "inf_c2j": "157/210", "inf_c2j_layer": 2,
            "inf_c2j_decimal": mp.nstr(as_mpf(Q(157, 210)), 15),
            "c2j_limit_at_large_j": "305/324",
            "c1j_proved_lower_bound": "12451/4050 - pi^2/12",
            "c1j_proved_lower_bound_rational_part": str(bound_rat),
            "c1j_proved_lower_bound_pi2_coefficient": str(bound_pi2),
            "c1j_proved_lower_bound_decimal": mp.nstr(bound, 15),
            "c1j_computed_minimum": "27536/6075 - pi^2/6",
            "c1j_computed_minimum_layer": 1,
            "c1j_computed_minimum_decimal": mp.nstr(minimum, 15),
            "the_bound_and_the_minimum_are_different_numbers": True,
            "sweep_layers": SWEEP,
            "swept_min_c2j": mp.nstr(swept["min_c2j"], 12),
            "swept_min_c2j_layer": swept["min_c2j_layer"],
            "swept_min_c1j": mp.nstr(swept["min_c1j"], 12),
            "swept_min_c1j_layer": swept["min_c1j_layer"],
            "oscillating_term_falls_strictly": swept["oscillating_term_falls"],
            "fprime_falls_strictly": swept["fprime_falls"],
        },
        "rows": rows,
    }
    (HERE / "layer_coefficients.json").write_text(json.dumps(out, indent=1) + "\n")
    bad = []
    if not out["both_positive_for_j_at_least_one"]:
        bad.append(f"a contour coefficient is not positive, smallest c2j "
                   f"{out['smallest_c2j']} and smallest c1j {out['smallest_c1j']}")
    if not bound > 0:
        bad.append(f"the lower bound on c1j is not positive, {mp.nstr(bound, 8)}")
    if not bound <= minimum:
        bad.append("the bound on c1j is above the minimum, so one of the two is wrong")
    if not abs(swept["min_c1j"] - minimum) < mpf(10) ** -20:
        bad.append(f"the swept minimum of c1j is {mp.nstr(swept['min_c1j'], 12)} and "
                   f"not the first layer")
    if not abs(swept["min_c2j"] - as_mpf(Q(157, 210))) < mpf(10) ** -20:
        bad.append(f"the swept minimum of c2j is {mp.nstr(swept['min_c2j'], 12)} and "
                   f"not 157/210")
    if not (swept["oscillating_term_falls"] and swept["fprime_falls"]):
        bad.append("a term the sup and the inf rest on does not fall strictly")
    if bad:
        for b in bad:
            print(b, file=sys.stderr)
        return 1
    print(f"{NLAYERS} layers, smallest c2j {out['smallest_c2j']} at layer "
          f"{out['smallest_c2j_layer']}, smallest c1j {out['smallest_c1j']} at layer "
          f"{out['smallest_c1j_layer']}, both positive for j>=1: "
          f"{out['both_positive_for_j_at_least_one']}")
    print(f"closed forms agree with the contour integrals to "
          f"{mp.nstr(max(worst2, worst1), 3)} over {NLAYERS} layers; "
          f"inf c2j = 157/210 = {mp.nstr(as_mpf(Q(157, 210)), 12)} at layer 2; "
          f"c1j >= {mp.nstr(bound, 14)} at every layer, proved, against the "
          f"minimum {mp.nstr(minimum, 12)} at layer 1; swept to {SWEEP} layers")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/make_figures_root.py <==
#!/usr/bin/env python3
"""Regenerate the four figures in the ROOT visual idiom, with framed axes,
   inward ticks on all four sides, minor ticks where the axis range admits
   them, no grid, serif labels, no in-figure title, and the black / blue / red
   palette with green only as a fourth line.  Each of the four is saved twice,
   once as a PDF and once as a PNG, so one run writes eight files into
   ../figures.
   The document includes two of the four PDFs, lo_radial_projections and
   fixed_nlo_roots.  The other two, rgi_characteristic_violation and
   rgi_semigroup_defect, draw the positivity and semigroup diagnostics of the
   improved Green function and appear on no page of the document.  The checksum
   list of the sealed tree covers the four PDFs and none of the four PNG files,
   and the list in the arXiv package covers only the two PDFs the document
   includes.  In that package this program sits under anc/, so a run started in
   place writes its eight files into anc/figures and leaves the two PDFs at the
   upload root untouched.
   The fixed-order density is recomputed here from laurent.py beside this file,
   and the scan behind that figure is written as fixed_nlo_density_scan.csv in
   the same directory.  The improved-Green-function profiles are read from the
   archived table."""
from __future__ import annotations
import csv, sys
from pathlib import Path
# Nothing is placed on sys.path ahead of this file's own directory, so "import
# laurent" below, and laurent's own "import core", bind to the copies that sit
# beside this file.
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from mpmath import mp, mpf
# core.py raises this to 60 through the import of laurent below.
mp.dps = 25
import laurent

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
ANALYSIS = HERE
FIGURES = ROOT / "figures"

# --- the palette, set once ---
BLACK, BLUE, RED, GREEN = "#000000", "#0000cc", "#cc0000", "#008000"
PALETTE = (BLACK, BLUE, RED, GREEN)

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],   # the family matplotlib bundles, so the
                                  # figure bytes do not depend on what fonts
                                  # the reader happens to have installed
    "mathtext.fontset": "cm",
    "axes.linewidth": 1.0,
    "xtick.direction": "in", "ytick.direction": "in",
    "xtick.top": True, "ytick.right": True,
    "xtick.minor.visible": True, "ytick.minor.visible": True,
    "xtick.major.size": 6, "ytick.major.size": 6,
    "xtick.minor.size": 3, "ytick.minor.size": 3,
    "axes.grid": False,
    "legend.frameon": False,
    "savefig.facecolor": "white", "figure.facecolor": "white",
})

def frame(axis):
    for side in ("top", "bottom", "left", "right"):
        axis.spines[side].set_visible(True)
        axis.spines[side].set_linewidth(1.0)
    axis.tick_params(which="both", top=True, right=True, direction="in")

# CreationDate, Creator and Producer are pinned in the PDF save below, so that
# the PDF is reproducible byte for byte: CreationDate otherwise differs between
# two runs, and matplotlib otherwise writes its own version into Creator and
# Producer, which moves those two strings and every cross-reference offset after
# them while the content streams stay identical.  The PNG save takes no metadata
# and is not byte-reproducible: a PNG carries the library version in a text chunk
# and its raster moves between library builds.
# Type 3 fonts are the matplotlib default in PDF and are poor for text
# extraction and for some journal pipelines.  42 selects TrueType.
plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42

STAMP = "D:20260827000000Z"
CREATOR = "levy-bfkl repro/make_figures_root.py"
# a dash pattern beside each colour, so the panels read in greyscale
DASHES = ["-", "--", "-.", ":"]

def save(figure, stem):
    figure.savefig(FIGURES / f"{stem}.pdf", bbox_inches="tight",
                   metadata={"CreationDate": STAMP,
                             "Creator": CREATOR, "Producer": CREATOR})
    figure.savefig(FIGURES / f"{stem}.png", dpi=220, bbox_inches="tight")
    plt.close(figure)

def lo_projections():
    x = np.linspace(0.025, 8.0, 900)
    figure, axis = plt.subplots(figsize=(6.4, 4.2))
    for k, (colour, n) in enumerate(zip(PALETTE, (0, 1, 2, 5))):
        a_n = (1 + abs(n)) / 2
        axis.semilogy(x, np.exp(-a_n * x) / (-np.expm1(-x)),
                      color=colour, linewidth=1.3, linestyle=DASHES[k],
                      label=rf"$n={n}$")
    axis.set_xlabel(r"$|\delta|$")
    axis.set_ylabel(r"$\pi_n(\delta)$")
    axis.set_xlim(0.0, 8.0)
    frame(axis)
    axis.legend(loc="upper right")
    save(figure, "lo_radial_projections")

def fixed_nlo_roots():
    xs = np.arange(0.5, 9.0001, 0.05)
    couplings = (0.05, 0.10, 0.20, 0.30)
    rows = {a: [] for a in couplings}
    for xv in xs:
        # mpf(str(...)) and not mpf(float(...)): a numpy double entering an
        # arbitrary-precision routine caps the result at double precision
        p0 = laurent.pi0(mpf(f"{xv:.10f}"))
        p1 = laurent.pi1_layers(mpf(f"{xv:.10f}"))
        for a in couplings:
            ab = mpf(str(a))
            rows[a].append(float(np.exp(xv / 2) * float(ab * p0 + ab**2 * p1) / a))
    with (ANALYSIS / "fixed_nlo_density_scan.csv").open("w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["x"] + [f"scaled_alpha_{int(a*1000):03d}" for a in couplings])
        for i, xv in enumerate(xs):
            w.writerow([f"{xv:.4f}"] + [f"{rows[a][i]:.12e}" for a in couplings])
    figure, axis = plt.subplots(figsize=(6.4, 4.2))
    for k, (colour, a) in enumerate(zip(PALETTE, couplings)):
        axis.plot(xs, rows[a], color=colour, linewidth=1.3, linestyle=DASHES[k],
                  label=rf"$\bar\alpha={a:.2f}$")
    axis.axhline(0.0, color=BLACK, linewidth=0.8)
    axis.set_xlim(0.5, 9.0)
    axis.set_xlabel(r"$x=|\ln(k'^2/k^2)|$")
    axis.set_ylabel(r"$e^{x/2}\pi_{\rm NLO}(x)/\bar\alpha$")
    frame(axis)
    axis.legend(loc="upper right")
    save(figure, "fixed_nlo_roots")

def load_profiles():
    grouped = {}
    with (ANALYSIS / "rgi_green_profiles.csv").open(encoding="utf-8") as stream:
        for row in csv.DictReader(stream):
            key = (row["scheme"], float(row["alpha_bar"]), float(row["t"]))
            grouped.setdefault(key, []).append((float(row["nu"]), float(row["P_t_nu"])))
    out = {}
    for key, rows in grouped.items():
        rows.sort()
        out[key] = (np.asarray([r[0] for r in rows]), np.asarray([r[1] for r in rows]))
    return out

# "zV" is this archive's label for the merged zVnB/zVnM/zVzM prescription of
# Colferai, Li and Stasto: those three set the double-pole coefficient V of X_1
# to zero and share one U, so they share a Green function.  It is not a scheme
# name of theirs.  The manuscript uses the same label, in the third row of
# Eq. (49) and in the prose below it.
def rgi_characteristic(profiles):
    figure, axis = plt.subplots(figsize=(6.4, 4.2))
    for k, (colour, scheme) in enumerate(zip((BLACK, BLUE, RED),
                                             ("collA", "collB", "zV"))):
        nu, values = profiles[(scheme, 0.20, 0.25)]
        mask = nu <= 5.0
        axis.plot(nu[mask], values[mask], color=colour, linewidth=1.3,
                  linestyle=DASHES[k], label=scheme)
    axis.axhline(1.0, color=BLACK, linewidth=0.8, linestyle="--")
    axis.set_xlim(0.0, 5.0)
    axis.set_xlabel(r"$\nu$")
    axis.set_ylabel(r"$P_t(\nu)=G_t(\nu)/G_t(0)$")
    frame(axis)
    axis.legend(loc="lower left")
    save(figure, "rgi_characteristic_violation")

def rgi_semigroup(profiles):
    figure, axis = plt.subplots(figsize=(6.4, 4.2))
    for k, (colour, scheme) in enumerate(zip((BLACK, BLUE, RED),
                                             ("collA", "collB", "zV"))):
        nu, p_q = profiles[(scheme, 0.20, 0.25)]
        nu_h, p_h = profiles[(scheme, 0.20, 0.50)]
        if not np.array_equal(nu, nu_h):
            raise RuntimeError("grids differ")
        mask = nu <= 5.0
        axis.plot(nu[mask], (p_h - p_q**2)[mask], color=colour, linewidth=1.3,
                  linestyle=DASHES[k], label=scheme)
    axis.axhline(0.0, color=BLACK, linewidth=0.8)
    axis.set_xlim(0.0, 5.0)
    axis.set_xlabel(r"$\nu$")
    axis.set_ylabel(r"$P_{0.50}(\nu)-P_{0.25}(\nu)^2$")
    frame(axis)
    axis.legend(loc="lower right")
    save(figure, "rgi_semigroup_defect")

def main():
    FIGURES.mkdir(exist_ok=True)
    lo_projections()
    fixed_nlo_roots()
    profiles = load_profiles()
    rgi_characteristic(profiles)
    rgi_semigroup(profiles)
    for stem in ("lo_radial_projections", "fixed_nlo_roots",
                 "rgi_characteristic_violation", "rgi_semigroup_defect"):
        print(FIGURES / f"{stem}.pdf")

if __name__ == "__main__":
    main()


==> anc/repro/make_macros_v3b.py <==
#!/usr/bin/env python3
"""Writes macros-v3b.tex from the RGI result files that sit beside it.
Every value is read or recomputed from those files except the two layer counts
at the end, 48000 and 96000, which are the settings of the reconstruction and
are typed as such.
The sixty minimum eigenvalues of the finite-rapidity Bochner test are computed
here from the tabulated profiles, on the five frequencies that carry the printed
witness vector and on the twenty-one frequencies out to nu = 5 that the archive
declares as the scope of its positivity conclusions."""
import csv, json, os
import numpy as np

from pathlib import Path
HERE = Path(__file__).resolve().parent
BASE = str(HERE.parent)
A = str(HERE)

prof = list(csv.DictReader(open(os.path.join(A, 'rgi_green_profiles.csv'))))
P = {}
G = {}
for x in prof:
    key = (x['scheme'], float(x['alpha_bar']), float(x['t']), round(float(x['nu']), 4))
    P[key] = float(x['P_t_nu']); G[key] = float(x['G_t_nu'])

DNU = 0.25
def toeplitz_min(s, a, t, m=5):
    row = [P[(s, a, t, round(k*DNU, 4))] for k in range(m)]
    T = np.array([[row[abs(i-j)] for j in range(m)] for i in range(m)])
    return float(np.linalg.eigvalsh(T)[0])

SCH = [('collA','A'), ('collB','B'), ('zV','Z')]
ABAR = [(0.05,'a'), (0.1,'b'), (0.2,'c'), (0.3,'d')]
TIME = [(0.25,'A'), (0.5,'B'), (1.0,'C'), (2.0,'D'), (4.0,'E')]

def fmt(v, sig=6):
    return ('%.*g' % (sig, v))

L = []
L.append('% macros-v3b.tex : the rapidity scan, the minimum eigenvalues of the')
L.append('% five-point Bochner matrix, the witness row, the scheme spread and the')
L.append('% inversion-protocol constants, generated by repro/make_macros_v3b.py from')
L.append('% the files beside it.  The document prints the four rapidities and the three')
L.append('% short-time eigenvalue rows, all in Section 4, and none of the rest.')
L.append('% Do not hand-edit.')
L.append('')
L.append('% --- rapidity of each column of the t = 0.25 tables, Y = t/abar ---')
for a, ca in ABAR:
    L.append(r'\newcommand{\rgiY%s}{%s}' % (ca, fmt(0.25/a, 3)))
L.append('')
L.append('% --- minimum eigenvalue of the 5x5 Bochner matrix, scheme/coupling/time ---')
for s, cs in SCH:
    for a, ca in ABAR:
        for t, ct in TIME:
            L.append(r'\newcommand{\rgime%s%s%s}{%s}' % (cs, ca, ct, fmt(toeplitz_min(s, a, t))))
L.append('')
L.append('% --- the same test on the twenty-one frequencies out to nu = 5, which is the')
L.append('% scope rgi_green_check_results.json declares for positivity conclusions.  The')
L.append('% five-point matrix is a principal submatrix of this one, so every cell negative')
L.append('% there is negative here.  Counted per time, then over all sixty cells. ---')
WIDE = 21
wide = {(cs, ca, ct): toeplitz_min(s, a, t, WIDE)
        for s, cs in SCH for a, ca in ABAR for t, ct in TIME}
five = {(cs, ca, ct): toeplitz_min(s, a, t)
        for s, cs in SCH for a, ca in ABAR for t, ct in TIME}
count = lambda d, ct: sum(1 for s, cs in SCH for a, ca in ABAR if d[(cs, ca, ct)] < 0)
# Interlacing gives the first of these and the manuscript states the second, that
# the two grids agree at the three shortest times.  Both are checked here, so a
# change in the profiles that broke either would stop this file being written.
for ct in "ABCDE":
    assert count(wide, ct) >= count(five, ct), ct
for ct in "ABC":
    assert count(wide, ct) == count(five, ct), ct
for ct in "DE":
    L.append(r'\newcommand{\cellswide%s}{%d}' % (ct, count(wide, ct)))
# The manuscript states that the two cells negative at the longest time are the
# two negative at every time, and names them.  Both halves are checked here.
always = sorted((cs, ca) for s, cs in SCH for a, ca in ABAR
                if all(wide[(cs, ca, ct)] < 0 for ct in "ABCDE"))
assert always == [('B', 'd'), ('Z', 'd')], always
assert always == sorted((cs, ca) for s, cs in SCH for a, ca in ABAR
                        if wide[(cs, ca, 'E')] < 0), "longest-time set differs"

L.append(r'\newcommand{\cellswidetotal}{%d}'
         % sum(1 for v in wide.values() if v >= 0))
for cs, ca in (('B', 'd'), ('Z', 'd')):
    L.append(r'\newcommand{\rgiwide%s%sE}{%s}' % (cs, ca, fmt(wide[(cs, ca, 'E')])))

L.append('')
L.append('% --- the Bochner witness row P_t(k dnu), k = 0..4, at abar = 0.05, t = 0.25 ---')
for s, cs in [('collA','A'), ('collB','B'), ('zV','Z')]:
    for k, kn in enumerate(['zero','one','two','three','four']):
        L.append(r'\newcommand{\rgiP%s%s}{%s}' % (cs, kn, fmt(P[(s, 0.05, 0.25, round(k*DNU,4))], 9)))
    L.append(r'\newcommand{\rgiGzero%s}{%s}' % (cs, fmt(G[(s, 0.05, 0.25, 0.0)], 6)))
L.append('')
L.append('% --- scheme spread in P_t on the validated window, abar = 0.05, t = 0.25 ---')
nus = sorted({round(float(x['nu']),4) for x in prof if float(x['nu']) <= 5.0})
spread = max(abs(P[('collA',0.05,0.25,n)] - P[('collB',0.05,0.25,n)]) for n in nus)
L.append(r'\newcommand{\rgispread}{%s}' % fmt(spread, 3))
L.append('')

gc = json.load(open(os.path.join(A, 'rgi_green_check_results.json')))
wc = json.load(open(os.path.join(A, 'rgi_witness_crosscheck.json')))
cc = json.load(open(os.path.join(A, 'rgi_chi1_crosscheck.json')))

def sci(v, sig=4):
    s = '%.*e' % (sig-1, v)
    m, ex = s.split('e')
    return r'%s\times10^{%d}' % (m, int(ex))

L.append('% --- inversion protocol, from rgi_green_check_results.json ---')
L.append(r'\newcommand{\rgilayers}{48{,}000}')
L.append(r'\newcommand{\rgilayershi}{96{,}000}')
L.append(r'\newcommand{\rgichionehalf}{%s}' % repr(gc['chi1_reconstruction']['chi1_half']))
L.append(r'\newcommand{\rgichilayermax}{%s}' % sci(gc['chi1_reconstruction']['N_to_2N_layer_difference_at_nu_max']))
L.append(r'\newcommand{\rgichilayerone}{%s}' % sci(wc['parameters']['chi1_N_to_2N_difference_at_nu_1']))
L.append(r'\newcommand{\rgivalidabs}{%s}' % sci(gc['validated_window_maximum_primary_secondary_absolute_error']))
L.append(r'\newcommand{\rgivaliddeg}{%s}' % sci(gc['validated_window_maximum_dehoog_degree_36_40_absolute_error']))
L.append(r'\newcommand{\rgifullabs}{%s}' % sci(gc['maximum_primary_secondary_absolute_error']))
L.append(r'\newcommand{\rgifullrel}{%s}' % fmt(100*gc['maximum_primary_secondary_relative_error_above_1e-12'], 4))
L.append(r'\newcommand{\rgifullat}{%s}' % fmt(max(gc['cross_method_checks'], key=lambda x: x['absolute_error'])['primary_dehoog_degree_36'], 7))
L.append(r'\newcommand{\rgidepthdiff}{%s}' % sci(wc['maximum_higher_depth_minus_baseline_eigenvalue_difference']))
L.append(r'\newcommand{\rgichisamplemax}{%s}' % sci(max(s['absolute_difference'] for s in cc['samples'])))
L.append('')

open(os.path.join(BASE, 'macros-v3b.tex'), 'w').write('\n'.join(L) + '\n')
print('\n'.join(L[:8]))
print('...')
print('wrote macros-v3b.tex with', len([l for l in L if l.startswith(r'\newcommand')]), 'macros')


==> anc/repro/make_macros_v3d.py <==
#!/usr/bin/env python3
"""Generate macros-v3d.tex (the grid, witness and inversion-error numbers).

Values are read from four files, all of which sit beside this one.
v3d_numbers.json and v3d_numbers_b.json hold results of the RGI kernel
evaluation and are stored inputs to this program, which reformats them for
printing.  Of the thirteen values from those two files that the document prints,
remainder_constant.py recomputes the four positivity gaps, ablation_stages.py the
five staged Bochner eigenvalues, rgi_eigen_bound.py the two Weyl estimates rgieigbound and rgieigboundwide,
and the wide-grid maximum with the two wide-grid counts follow from the profile
grid rgi_green_checks.py writes, where the same maximum is also defined as
maxPgridA.  The witness vector, its quadratic form and the two semigroup defects
are read from rgi_finite_witnesses.json, and the declared-grid diagnostics G_t(0)
and max|P_t| come from rgi_green_profiles.csv.  Those two files have producers
here as well.  What this program does with all four is select, reduce and round.
Do not hand-edit the output file."""
import json, csv, collections
from pathlib import Path
from mpmath import mp, mpf, ceil, floor, log10, nstr
mp.dps = 30
# The eight numbers Appendix D prints, the five components of the witness vector,
# its quadratic form and the two estimates of the eigenvalue error, are generated
# here and not typed as literals.  The paths below are relative to this file: the
# inputs sit beside it, and the output belongs one level up with the other macro
# files, which is where the document reads it from.
HERE = Path(__file__).resolve().parent
ROOT = HERE
N = json.load(open(ROOT/'v3d_numbers.json'))
W = json.load(open(ROOT/'rgi_finite_witnesses.json'))

L = []
def M(name, val): L.append("\\newcommand{\\%s}{%s}" % (name, val))
def up(x, nd):
    s = mpf(10)**nd
    return ("%%.%df" % nd) % (float(ceil(mpf(x)*s))/float(s))
def dn(x, nd):
    s = mpf(10)**nd
    return ("%%.%df" % nd) % (float(floor(mpf(x)*s))/float(s))
def sci(x, nd=2):
    x = mpf(x); e = int(floor(log10(abs(x))))
    m = float(mpf(x)/mpf(10)**e)
    m = float(("%%.%df" % (nd-1)) % m)
    if abs(m) >= 10: m, e = m/10, e+1
    return "%s\\times10^{%d}" % (("%%.%df" % (nd-1)) % m, e)
def rd(x, nd): return mp.nstr(mpf(x), nd)
def sciup(x, nd=2):
    # Two significant figures rounded outward, so that a printed bound is never
    # below the value it is printed for.  sci() rounds to nearest, which for a
    # bound can print a number the computation exceeds.
    x = mpf(x); e = int(floor(log10(abs(x))))
    s = mpf(10)**(nd - 1 - e)
    m = mpf(ceil(x * s)) / s / mpf(10)**e
    if m >= 10: m, e = m/10, e+1
    return "%s\\times10^{%d}" % (("%%.%df" % (nd-1)) % float(m), e)

L.append("% macros-v3d.tex : grid, witness and inversion-error numbers.")
L.append("% Generated by repro/make_macros_v3d.py .  Do not hand-edit.")
L.append("")

L.append("% --- the grid argument for sup C' on [2.35, 42.35] ---")
g = N['Cprime_grid']
M("CprimeLipD",    up(g['D']['L'], 4))
M("CprimeallowD",  up(g['D']['allow'], 4))
M("CprimegapD",    dn(g['D']['gap'], 4))
# the printed factor must be verifiable from the printed operands, so it is
# the floor of the smallest quotient of the outward-rounded gap and allowance
M("Cprimeratiomin", dn(min(mpf(dn(g[k]['gap'],4))/mpf(up(g[k]['allow'],4)) for k in 'ABCD'), 2))
L.append("")

L.append("% --- how far the single leading Regge pole is from the full inversion ---")
lead = N['leading_pole_rel_error_t025']
M("leadpoleerrA", sci(max(v for k, v in lead.items() if k.endswith('0.05')), 2))
M("leadpoleerrD", "%d" % int(ceil(100*max(v for k, v in lead.items() if k.endswith('0.30')))))
L.append("")

L.append("% --- the checkable Bochner witness vector, collB, abar=0.05, t=0.25 ---")
wit = [w for w in W['explicit_short_time_5x5_witnesses']
       if w['scheme'] == 'collB' and abs(w['t']-0.25) < 1e-9 and abs(w['alpha_bar']-0.05) < 1e-9][0]
for nm, v in zip(('zero','one','two','three','four'), wit['unit_coefficient_vector']):
    M("rgiwitB%s" % nm, rd(v, 6))
M("rgiwitBform", rd(wit['quadratic_form'], 6))
M("rgieigbound", sciup(N['eigen_error_bound'], 2))
M("rgieigboundwide", sciup(N['eigen_error_bound_wide'], 2))
# Three numbers Section 4 prints are generated here.  The two semigroup defects
# come from the stored witnesses and the largest characteristic value from the
# grid the same file carries.
sg = {(w['scheme'], w['alpha_bar']): w['P_t_total_minus_product']
      for w in W['fixed_nu_semigroup_witnesses']}
M("semidefBa", rd(sg[('collB', 0.05)], 6))
M("semidefAc", rd(sg[('collA', 0.20)], 6))
M("maxPwideAd", rd(N['maxP_nule5']['collA|0.30|0.25'], 6))
# The location of that maximum is printed beside it, so the two come from one
# maximum.  bochner_tests carries the argmax over the whole profile, which reaches
# nu = 30, while the value printed is the maximum over nu <= 5, so the location is
# used only while the stored maximum is the windowed one and sits inside the window.
_wa = [b for b in W['bochner_tests'] if b['scheme'] == 'collA'
       and abs(b['alpha_bar'] - 0.30) < 1e-9 and abs(b['t'] - 0.25) < 1e-9][0]
assert abs(_wa['maximum_P'] - N['maxP_nule5']['collA|0.30|0.25']) < 1e-12, _wa['maximum_P']
assert _wa['nu_at_maximum_P'] <= 5.0, _wa['nu_at_maximum_P']
M("maxPwideAdnu", rd(_wa['nu_at_maximum_P'], 3))
# The twelve t = 0.25 cells of the wide-nu grid, and how many of them have
# max|P_t| above one.  Both are taken from the same grid the twelve values
# themselves are read from.
_wide025 = {k: v for k, v in N['maxP_nule5'].items() if k.endswith('|0.25')}
assert len(_wide025) == 12, len(_wide025)
M("widecells", str(len(_wide025)))
M("wideoverone", str(sum(1 for v in _wide025.values() if v > 1.0)))
L.append("")

L.append("% --- leading Regge pole in the rescaled variable lambda = omega/abar ---")
pl = N['leading_pole_locations_t025']
M("rgipolezeroB", rd(pl['collB|0.05|nu=0.00'], 6))
M("rgipoleoneB",  rd(pl['collB|0.05|nu=1.00'], 6))
L.append("")

L.append("% --- declared-grid diagnostics: G_t(0) and max|P_t| over nu <= 5 ---")
g0 = {}
prof = collections.defaultdict(dict)
for r in csv.DictReader(open(ROOT/'rgi_green_profiles.csv')):
    k = (r['scheme'], float(r['alpha_bar']), float(r['t']))
    prof[k][float(r['nu'])] = float(r['P_t_nu'])
    if float(r['nu']) == 0.0: g0[k] = float(r['G_t_nu'])
# The normalization to P_t(0) = 1 divides by G_t(0), so the sixty cells of the
# declared grid are all present and all positive before any of them is printed.
assert len(g0) == 60, len(g0)
_nonpositive = sorted(k for k, v in g0.items() if not v > 0.0)
assert not _nonpositive, _nonpositive
M("rgiGzeromin", rd(min(g0.values()), 4))
M("rgiGzeromax", rd(max(g0.values()), 5))
for nm, t in zip(('A','B','C','D','E'), (0.25, 0.5, 1.0, 2.0, 4.0)):
    v = max(max(abs(prof[(s,a,t)][n]) for n in prof[(s,a,t)] if n <= 5.0)
            for s in ('collA','collB','zV') for a in (0.05,0.1,0.2,0.3))
    M("maxPgrid%s" % nm, rd(v, 6))
L.append("")

# The macro names below carry the word "total" where the key of the input JSON
# carries "mass", since that file is data and not prose.
L.append("% --- unnormalized total-composition defect at t = s = 0.25 ---")
defect = N['mass_relative_defect_t025']
M("rgitotalAa", rd(defect['collA|0.05'], 4))
M("rgitotalmin", rd(min(defect.values()), 4))
M("rgitotalmax", rd(max(defect.values()), 4))
L.append("")

L.append("% --- quadrature, positivity-gap and monotonicity numbers ---")
B = json.load(open(ROOT/'v3d_numbers_b.json'))
M("Mquadval",    rd(B['quad_zero_sixty'], 7))
M("Mquadspread", sci(B['quad_zero_sixty_spread'], 2))
for tag in 'ABCD':
    M("posgap%s" % tag, sci(B['pos_gap'][tag], 2) if abs(B['pos_gap'][tag]) < 1e-2
                        else rd(B['pos_gap'][tag], 3))
M("monodriftA", rd(B['mono']['driftA'], 5))
M("monocurvA",  rd(B['mono']['curvA'], 3))
M("monodriftB", rd(B['mono']['driftB'], 4))
M("monocurvB",  rd(B['mono']['curvB'], 4))
L.append("")

L.append("% --- four-stage ablation of the t = 0.25 Bochner eigenvalue, abar = 0.05 ---")
abl = N['ablation_mineig_t025']
M("ablstageone", rd(abl['collA|0.05'][0], 5))
M("ablstagetwo", rd(abl['collA|0.05'][1], 5))
M("ablstagethreeA", rd(abl['collA|0.05'][2], 6))
M("ablstagethreeB", rd(abl['collB|0.05'][2], 6))
M("ablstagethreeZ", rd(abl['zV|0.05'][2], 6))

open(HERE.parent/'macros-v3d.tex', 'w').write("\n".join(L) + "\n")
print("\n".join(L))


==> anc/repro/plus_scheme_convexity.json <==
{
 "couplings": [
  {
   "abar": "0.30",
   "gamma_to_1": "at the symmetric point",
   "gamma_to_1_ratio": "-1.99932",
   "gamma_to_0": "at the symmetric point",
   "gamma_to_0_ratio": "-1.99932",
   "sqrt3ab": "0.948683298",
   "sqrt6ab": "1.34164079"
  },
  {
   "abar": "0.20",
   "gamma_to_1": "at the symmetric point",
   "gamma_to_1_ratio": "-1.33288",
   "gamma_to_0": "at the symmetric point",
   "gamma_to_0_ratio": "-1.33288",
   "sqrt3ab": "0.774596669",
   "sqrt6ab": "1.09544512"
  },
  {
   "abar": "0.10",
   "gamma_to_1": "at the symmetric point",
   "gamma_to_1_ratio": "-0.666438",
   "gamma_to_0": "at the symmetric point",
   "gamma_to_0_ratio": "-0.666438",
   "sqrt3ab": "0.547722558",
   "sqrt6ab": "0.774596669"
  },
  {
   "abar": "0.05",
   "gamma_to_1": "0.195137943",
   "gamma_to_1_ratio": "-0.375769",
   "gamma_to_0": "0.492308947",
   "gamma_to_0_ratio": "-0.339917",
   "sqrt3ab": "0.387298335",
   "sqrt6ab": "0.547722558"
  },
  {
   "abar": "0.01",
   "gamma_to_1": "0.0388167112",
   "gamma_to_1_ratio": "-0.336869",
   "gamma_to_0": "0.257937031",
   "gamma_to_0_ratio": "-0.198356",
   "sqrt3ab": "0.173205081",
   "sqrt6ab": "0.244948974"
  },
  {
   "abar": "0.001",
   "gamma_to_1": "0.00386737946",
   "gamma_to_1_ratio": "-0.333622",
   "gamma_to_0": "0.0793834544",
   "gamma_to_0_ratio": "-0.175104",
   "sqrt3ab": "0.0547722558",
   "sqrt6ab": "0.0774596669"
  },
  {
   "abar": "0.0001",
   "gamma_to_1": "0.00038659046",
   "gamma_to_1_ratio": "-0.333362",
   "gamma_to_0": "0.0246890229",
   "gamma_to_0_ratio": "-0.16931",
   "sqrt3ab": "0.0173205081",
   "sqrt6ab": "0.0244948974"
  }
 ],
 "nc": 3,
 "nf": 4,
 "cubic": {
  "1e-4": {
   "sym_hi": "-0.5001288623",
   "sym_lo": "-0.5001288623",
   "plus_hi": "-0.000128862265",
   "plus_lo": "-1.000128862"
  },
  "1e-5": {
   "sym_hi": "-0.5000128858",
   "sym_lo": "-0.5000128858",
   "plus_hi": "-1.288584486e-5",
   "plus_lo": "-1.000012886"
  }
 },
 "chi1pp_sym": "-642.526422652",
 "shift_pp_at_half": "-5.52715e-76"
}


==> anc/repro/plus_scheme_convexity.py <==
#!/usr/bin/env python3
"""Convexity of the next-to-leading exponent in the (+) scheme of rapidity factorization.

The change of rapidity factorization shifts the next-to-leading eigenvalue by
+chi_0 chi_0'/2, which cancels the cubic collinear pole at one edge and doubles it at
the other.  Section 4 of the manuscript states the shift and quotes the onsets
computed here.

Only the convexity condition is available there.  chi is not even about the symmetric
point in the (+) scheme, so the strip-edge inequality has no hypothesis, while convexity
needs no evenness.

Needs repro/core.py.  Deterministic.  Writes plus_scheme_convexity.json beside itself.
"""
from __future__ import annotations
import json, sys
from pathlib import Path

import mpmath as mp

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))
import core

mp.mp.dps = 30
NC, NF = mp.mpf(3), mp.mpf(4)
COUPLINGS = ["0.30", "0.20", "0.10", "0.05", "0.01", "0.001", "0.0001"]


def chi1_plus(g):
    """chi_1 shifted into the (+) scheme: chi_1 + chi_0 chi_0' / 2."""
    return core.chi1(g, NC, NF) + core.chi0(g) * core.chi0p(g) / 2


def second_derivative(ab, g):
    """d^2/dgamma^2 of abar chi_0 + abar^2 chi_1^(+), the exponent whose convexity is tested."""
    return ab * core.chi0pp(g) + ab**2 * mp.diff(lambda z: chi1_plus(z).real, g, 2)


def first_failure(ab, side, lo, hi, it=200):
    """Distance from the SYMMETRIC POINT at which convexity first fails.

    The manuscript measures epsilon from the collinear edge, so the caller converts.
    Returning the symmetric-point variable here keeps the bisection interval simple.
    """
    f = lambda e: second_derivative(ab, mp.mpf(1) / 2 + (e if side == "hi" else -e))
    a, b = mp.mpf(lo), mp.mpf(hi)
    if f(b) > 0:
        return None
    if f(a) < 0:
        return mp.mpf(0)
    for _ in range(it):
        m = (a + b) / 2
        if f(m) > 0:
            a = m
        else:
            b = m
    return (a + b) / 2


def ratio_at(ab, eps, side):
    """next-to-leading over leading in the eigenvalue at the onset, the same
    quantity gen_v8.strip_first_failure and gen_v9.onsets take at the two
    symmetric-scheme onsets.  The form with chi(1/2) subtracted from each
    order has the same small-coupling limits, -1/3 and -1/6, and differs at
    finite coupling by chi_0(1/2)/chi_0(gamma); this one is what Section 3
    names."""
    g = mp.mpf(1) / 2 + (eps if side == "hi" else -eps)
    return ab * chi1_plus(g).real / core.chi0(g).real


def main():
    out = {"couplings": [], "nc": 3, "nf": 4}
    for s in COUPLINGS:
        ab = mp.mpf(s)
        row = {"abar": s}
        for side, lab in (("hi", "gamma_to_1"), ("lo", "gamma_to_0")):
            e = first_failure(ab, side, "1e-8", "0.4999999")
            if e is None:
                row[lab] = row[lab + "_ratio"] = None
                continue
            # epsilon in the manuscript's variable: the distance from the collinear edge
            edge = mp.mpf(1) / 2 - e
            row[lab] = "at the symmetric point" if edge >= mp.mpf("0.49999") else mp.nstr(edge, 9)
            row[lab + "_ratio"] = mp.nstr(ratio_at(ab, e, side), 6)
        row["sqrt3ab"] = mp.nstr(mp.sqrt(3 * ab), 9)
        row["sqrt6ab"] = mp.nstr(mp.sqrt(6 * ab), 9)
        out["couplings"].append(row)
        f1 = row["gamma_to_1"] or "no failure"
        f0 = row["gamma_to_0"] or "no failure"
        print(f"  abar={s:>8}  eps(g->1)={f1:>22}  eps(g->0)={f0:>22}  "
              f"sqrt(6ab)={row['sqrt6ab']}")

    # the cubic Laurent coefficient at each edge, symmetric and (+)
    out["cubic"] = {}
    for e in ("1e-4", "1e-5"):
        eps = mp.mpf(e)
        out["cubic"][e] = {
            "sym_hi": mp.nstr(eps**3 * core.chi1(1 - eps, NC, NF).real, 10),
            "sym_lo": mp.nstr(eps**3 * core.chi1(eps, NC, NF).real, 10),
            "plus_hi": mp.nstr(eps**3 * chi1_plus(1 - eps).real, 10),
            "plus_lo": mp.nstr(eps**3 * chi1_plus(eps).real, 10),
        }
    print("\n  cubic coefficient eps^3 chi_1 at eps=1e-5:")
    c = out["cubic"]["1e-5"]
    print(f"    symmetric  gamma->1 {c['sym_hi']:>16}   gamma->0 {c['sym_lo']:>16}")
    print(f"    (+) scheme gamma->1 {c['plus_hi']:>16}   gamma->0 {c['plus_lo']:>16}")

    # abar_c is unchanged, because chi_0' and chi_0''' vanish at the symmetric point
    half = mp.mpf(1) / 2
    out["chi1pp_sym"] = mp.nstr(core.chi1pp(half, NC, NF).real, 12)
    out["shift_pp_at_half"] = mp.nstr(
        mp.diff(lambda z: (core.chi0(z) * core.chi0p(z) / 2).real, half, 2), 6)
    print(f"\n  second derivative of the shift at the symmetric point: {out['shift_pp_at_half']}")

    (Path(__file__).resolve().parent / "plus_scheme_convexity.json").write_text(
        json.dumps(out, indent=1) + "\n")
    print("\nwrote plus_scheme_convexity.json")


if __name__ == "__main__":
    main()


==> anc/repro/remainder_constant.py <==
#!/usr/bin/env python3
"""The contour constant M of eq:remainder and the four positivity gaps.

What it computes.  The constant M = int |chi_1''(-3/2 + i tau)| dtau over the
whole line, in pieces.  First the quadrature over the window tau in [0, 60].
Then a closed-form majorant for the tail beyond tau = 60, obtained by splitting
the Mittag-Leffler representation of chi_1'' into pole pairs placed
symmetrically about the line and integrating each pair in closed form, which is
the split Appendix C names.  Then the assembled upper estimate of M, its ratio
to 2 pi and that ratio rounded up to one decimal.  With the rounded ratio the
program solves for the interval in x on which the leading-order layer sum
together with the two next-to-leading layers of eq:assembled stays above the
second term of eq:remainder, and subtracts each upper endpoint from the
crossing of the fully inverted density.  The four differences are posgapA to
posgapD.

What it reads.  repro/core.py for chi_1'' and repro/laurent.py for the Laurent
coefficients at every pole and for the layer sum.  macros-v2.tex for the eight
stored endpoints, the four crossings and Mvalue, macros-v3c.tex for the
redefined Mvalue, macros-v3d.tex for Mquadval and the four printed gaps, and
repro/v3d_numbers_b.json for the stored window quadrature and the four stored
gaps.  Every stored number is parsed as a string, so no double reaches mpmath.

What it writes.  Nothing.  It prints a report and compares each result with the
stored one.  It emits no macro file: posgapA to posgapD are written by
make_macros_v3d.py out of v3d_numbers_b.json, and this program's part is to
make them reproducible.

Precision.  mp.dps = 30 throughout.  Runtime about three minutes, of which the
window quadrature takes most and the pole-pair sum about half a minute.
"""
import json
from pathlib import Path

from mpmath import (mp, mpf, mpc, pi, exp, atan, tan, log, euler, zeta,
                    quad, findroot, inf, nstr, ceil, floor, log10)

import laurent
from core import chi1pp, bbar, Kconst, tconst

ROOT = Path(__file__).resolve().parent.parent
mp.dps = 30

BB = bbar()
KK = Kconst()
TT = tconst()

TAG = ('A', 'B', 'C', 'D')
ABAR = {'A': mpf(5) / 100, 'B': mpf(1) / 10, 'C': mpf(1) / 5, 'D': mpf(3) / 10}
WINDOW = mpf(60)                    # the right edge of the quadrature window
KPAIR = 40000                       # pole pairs summed one at a time


# ---------------- stored values, all parsed as strings ----------------
def macro_file(name):
    """The definitions of one macro file, name to the string it expands to."""
    text = (ROOT / name).read_text(encoding='utf-8')
    out = {}
    for head in ('\\newcommand{\\', '\\renewcommand{\\'):
        i = text.find(head)
        while i >= 0:
            j = text.index('}', i)
            key = text[i + len(head):j]
            k = text.index('{', j)
            depth, m = 1, k + 1
            while depth:
                if text[m] == '{':
                    depth += 1
                elif text[m] == '}':
                    depth -= 1
                m += 1
            out[key] = text[k + 1:m - 1]
            i = text.find(head, m)
    return out

V2 = macro_file('macros-v2.tex')
V3C = macro_file('macros-v3c.tex')
V3D = macro_file('macros-v3d.tex')
STORED = json.load(open(ROOT / 'repro' / 'v3d_numbers_b.json'), parse_float=str)


def agree(a, b):
    """The largest number of significant digits to which the two values print the same.

    Taken from the printed forms, as agreeing_digits() of repro/ablation_stages.py
    does, and not from the logarithm of the relative difference, which rounds either
    way and disagreed with the printed forms on four of the lines below.  The mpf
    coercion stays: the stored values arrive here as the strings v3d_numbers_b.json is
    parsed into, and nstr hands a string back unchanged, so dropping it reports zero
    digits on every line."""
    a, b = mpf(a), mpf(b)
    n = 0
    while n < 20 and nstr(a, n + 1) == nstr(b, n + 1):
        n += 1
    return n


def show(label, got, stored, digits):
    print("    %-16s %-21s stored %-21s %2d digits"
          % (label, nstr(mpf(got), digits), nstr(mpf(stored), digits),
             agree(got, stored)))


def sci(x, nd=2):
    """The two-figure scientific form make_macros_v3d.py prints a gap in."""
    x = mpf(x)
    e = int(floor(log10(abs(x))))
    s = ('%.' + str(nd - 1) + 'f') % float(mpf(x) / mpf(10) ** e)
    if abs(mpf(s)) >= 10:
        s = ('%.' + str(nd - 1) + 'f') % float(mpf(s) / 10)
        e += 1
    return "%s\\times10^{%d}" % (s, e)


# ---------------- the Laurent coefficients of every pole ----------------
def coefficients(jmax):
    """(a3, a2, a1) of chi_1 at gamma = j+1 for j = 0..jmax, by the closed form
    of laurent.py with the two harmonic sums stepped instead of resummed."""
    out = []
    s1 = mpf(0)
    alt = mpf(0)
    a3 = mpf(-1) / 2
    for j in range(jmax + 1):
        if j >= 1:
            s1 += mpf(1) / j
            alt += mpf(-1) ** j / mpf(j) ** 2
        g = mpf(j + 1)
        num = 2 + 3 * g - 3 * g ** 2
        den = 3 + 4 * g - 4 * g ** 2
        b = 3 + TT * num / den
        bp = TT * ((3 - 6 * g) * den - num * (4 - 8 * g)) / den ** 2
        a2 = -BB / 2 + mpf(-1) ** (j + 1) * b / (4 * (2 * j + 1))
        nprime = ((2 * j + 1) * bp - 2 * b) / mpf(2 * j + 1) ** 2
        a1 = (2 * BB * s1 + KK / 4 + mpf(-1) ** j * pi ** 2 / 4
              - mpf(-1) ** j * (zeta(2) - alt) + mpf(-1) ** j / 4 * nprime)
        out.append((a3, a2, a1))
    return out


def pole_sum(g, coef, jmax):
    """chi_1''(g) from the principal parts alone.  chi_1 has a third-order pole
    at every gamma = j+1 and, since chi_1(g) = chi_1(1-g), at every gamma = -j,
    and the two towers carry the same triples."""
    g = mpc(g)
    s = mpc(0)
    for j, (a3, a2, a1) in enumerate(coef[:jmax + 1]):
        e = g + j                              # the pole at gamma = -j
        s += 12 * a3 / e ** 5 + 6 * a2 / e ** 4 + 2 * a1 / e ** 3
        e = mpf(j + 1) - g                     # the pole at gamma = j+1
        s += 12 * a3 / e ** 5 + 6 * a2 / e ** 4 + 2 * a1 / e ** 3
    return s


# ---------------- the tail integrals of one pole, in closed form ----------
def _prim(b, t, n):
    """An antiderivative in t of (b + i t)^{-n}, for n > 1."""
    return (b + mpc(0, 1) * t) ** (1 - n) / (mpc(0, 1) * (n - 1))


def _turns(b, n, t0):
    """Where the real and imaginary parts of (b + i t)^{-n} change sign above
    t0.  With b + i t = r e^{i th} the two parts are cos(n th)/r^n and
    -sin(n th)/r^n, so every sign change sits at th a multiple of pi/(2n)."""
    th0 = atan(t0 / b)
    pts = [t0]
    m = 1
    while mpf(m) * pi / (2 * n) < pi / 2:
        th = mpf(m) * pi / (2 * n)
        if th > th0:
            pts.append(b * tan(th))
        m += 1
    return sorted(set(pts))


def abs_part(b, n, t0, part):
    """int_{t0}^{infinity} |Re (b + i t)^{-n}| dt, or the same with Im."""
    pts = _turns(b, n, t0)
    vals = [_prim(b, t, n) for t in pts] + [mpc(0)]
    tot = mpf(0)
    for i in range(len(vals) - 1):
        d = vals[i + 1] - vals[i]
        tot += abs(mp.re(d)) if part == 're' else abs(mp.im(d))
    return tot


def pair_tail(am, ap, b, t0, conj):
    """The tail integral of one pole pair, bounded after the two poles are
    combined.

    Two poles sit at the same distance |b| from the line, one at b + i tau and
    one at its mirror.  Writing z for (b + i tau)^{-n}, the pair contributes
    c_m conj(z) + c_p z when the mirror is the conjugate point, which is the
    case for a pole of the left tower against one of the right tower, and
    (-1)^n c_m conj(z) + c_p z when the two poles both belong to the left tower
    and sit at -b and +b.  Either way the combination is
    (c_p + s c_m) Re z + i (c_p - s c_m) Im z with s the sign above, so the sum
    of the two coefficients multiplies whichever of Re z and Im z is the small
    part.  Keeping that cancellation between the towers is what makes this
    bound worth having over the term-by-term one, which is looser by half."""
    a3m, a2m, a1m = am
    a3p, a2p, a1p = ap
    s5, s4, s3 = (mpf(1), mpf(1), mpf(1)) if conj else (mpf(-1), mpf(1), mpf(-1))
    c5re, c5im = 12 * (a3p + s5 * a3m), 12 * (a3p - s5 * a3m)
    c4re, c4im = 6 * (a2p + s4 * a2m), 6 * (a2p - s4 * a2m)
    c3re, c3im = 2 * (a1p + s3 * a1m), 2 * (a1p - s3 * a1m)
    return (abs(c5re) * abs_part(b, 5, t0, 're') + abs(c5im) * abs_part(b, 5, t0, 'im')
            + abs(c4re) * abs_part(b, 4, t0, 're') + abs(c4im) * abs_part(b, 4, t0, 'im')
            + abs(c3re) * abs_part(b, 3, t0, 're') + abs(c3im) * abs_part(b, 3, t0, 'im'))


def a2_majorant(j):
    # 3.92 and not the 3.87 the earlier majorant work used.  B(j+1) falls to
    # 3 + 3 t/4 = 3.8611 from above, and B(3) = 3.8748 sits over 3.87, so the
    # smaller constant fails at j = 2 by 2.4e-4.  The sup is B(2) = 3.9185.
    return BB / 2 + mpf(392) / 100 / (4 * (2 * j + 1))


def a1_majorant(j):
    return (2 * BB * (log(mpf(j)) + euler + mpf(1) / (2 * j)) + KK / 4
            + mpf(1) / mpf(j + 1) ** 2 + mpf(1) / (2 * j + 1))


def bracket(f, lo, hi, rising):
    """The sign change of f on [lo, hi], bisected and then polished."""
    for _ in range(300):
        m = (lo + hi) / 2
        if (f(m) < 0) == rising:
            lo = m
        else:
            hi = m
        if hi - lo < mpf(10) ** (-mp.dps + 8):
            break
    return findroot(f, (lo + hi) / 2)


# ---------------- the report ----------------
def main():
    print("remainder_constant.py")
    print("the contour constant M of eq:remainder and the four positivity gaps")
    print("mp.dps = %d" % mp.dps)

    # The printed form of each of the six macros this program obtains again,
    # against the body its macro file holds.  Any disagreement is a failure and
    # the status at the end of the run says so.
    compared = []

    coef = coefficients(KPAIR + 8)

    print("\n[1] chi_1'' as a sum over its poles")
    print("  the two towers of third-order poles against core.chi1pp on")
    print("  Re gamma = -3/2, the sum truncated at j = %d" % (KPAIR + 8))
    for s in ('1', '7', '60'):
        g = mpc(mpf(-3) / 2, mpf(s))
        got, ref = pole_sum(g, coef, KPAIR + 8), chi1pp(g)
        print("  tau = %-3s |pole sum - chi_1''| = %-12s |chi_1''| = %s"
              % (s, nstr(abs(got - ref), 4), nstr(abs(ref), 10)))
    g = mpc(mpf(-3) / 2, mpf(7))
    ref = chi1pp(g)
    d1 = abs(pole_sum(g, coef, (KPAIR + 8) // 4) - ref)
    d2 = abs(pole_sum(g, coef, (KPAIR + 8) // 2) - ref)
    print("  at tau = 7 the residual is %s at j = %d and %s at j = %d,"
          % (nstr(d1, 4), (KPAIR + 8) // 4, nstr(d2, 4), (KPAIR + 8) // 2))
    print("  falling by %s when the truncation is doubled, so what is left is"
          % nstr(d1 / d2, 4))
    print("  the truncation of the sum and the principal parts carry all of")
    print("  chi_1'' on this line")

    print("\n[2] the window, tau in [0, 60]")
    f = lambda t: abs(chi1pp(mpc(mpf(-3) / 2, t)))
    nodes = [mpf(k) for k in (0, 1, 2, 4, 8, 16, 32, 60)]
    q6 = quad(f, nodes, maxdegree=6)
    q7 = quad(f, nodes, maxdegree=7)
    spread = abs(q7 - q6)
    print("  degree 6                    %s" % nstr(q6, 18))
    print("  degree 7                    %s" % nstr(q7, 18))
    print("  spread of the two degrees   %s" % nstr(spread, 6))
    show("quad_zero_sixty", q7, STORED['quad_zero_sixty'], 18)
    print("    stored spread    %-21s" % nstr(mpf(STORED['quad_zero_sixty_spread']), 6))
    print("    Mquadval here    %-21s stored %s" % (nstr(q7, 7), V3D['Mquadval']))
    qup = q7 + spread

    print("\n[3] the tail, tau > 60")
    print("  a) by quadrature, for comparison and not as a bound")
    tail_quad = quad(f, [WINDOW, mpf(200), mpf(1000), mpf(10000), inf], maxdegree=5)
    print("     int_60^inf |chi_1''| dtau  %s" % nstr(tail_quad, 12))
    print("  b) by the pole pairs, in closed form")
    ok2 = all(abs(coef[j][1]) <= a2_majorant(j) for j in range(1, KPAIR))
    ok1 = all(abs(coef[j][2]) <= a1_majorant(j) for j in range(1, KPAIR))
    print("     |a_2(j)| <= bar b/2 + 3.92/(4(2j+1)) on j = 1..%d: %s" % (KPAIR - 1, ok2))
    print("     |a_1(j)| <= 2 bar b (ln j + gamma_E + 1/2j) + K/4 + 1/(j+1)^2")
    print("                 + 1/(2j+1) on the same range: %s" % ok1)
    near = mpf(0)
    for jm, jp, b in ((0, 3, mpf(3) / 2), (1, 2, mpf(1) / 2)):
        near += pair_tail(coef[jm], coef[jp], b, WINDOW, False)
    far = mpf(0)
    for k in range(KPAIR + 1):
        far += pair_tail(coef[k], coef[4 + k], mpf(5) / 2 + k, WINDOW, True)
    # Beyond the pairs summed one by one the two parts are bounded apart, with
    # |Re z| and |Im z| both at most |z|, the moduli by 1/b^2, pi/(4b^3) and
    # 2/(3b^4), the coefficients by the two majorants checked above, and the
    # sums over k by their integrals.
    kk = mpf(KPAIR)
    cst = (4 * BB * (euler + mpf(4) / kk + mpf(1) / (2 * kk)) + KK / 2
           + 2 / (kk + 1) ** 2 + 2 / (2 * kk + 1))
    rem = (2 * (4 * BB * (log(kk) + 1) + cst) / kk
           + 6 * (BB + 1) * pi / (8 * kk ** 2)
           + 8 / (3 * kk ** 3))
    tail_bound = near + far + rem
    loose = mpf(0)
    for j in range(KPAIR + 1):
        a3, a2, a1 = coef[j]
        for b in (mpf(j) - mpf(3) / 2, mpf(j) + mpf(5) / 2):
            b = abs(b)
            r = mp.sqrt(b ** 2 + WINDOW ** 2)
            i3 = (1 - WINDOW / r) / b ** 2
            i4 = (pi / 2 - atan(WINDOW / b)) / (2 * b ** 3) - WINDOW / (2 * b ** 2 * r ** 2)
            i5 = 2 / (3 * b ** 4) - WINDOW * (3 * b ** 2 + 2 * WINDOW ** 2) / (3 * b ** 4 * r ** 3)
            loose += 12 * abs(a3) * i5 + 6 * abs(a2) * i4 + 2 * abs(a1) * i3
    print("     pairs at |b| = 3/2 and 1/2          %s" % nstr(near, 10))
    print("     pairs at |b| = 5/2 to %-14s%s"
          % (nstr(mpf(5) / 2 + KPAIR, 8), nstr(far, 10)))
    print("     everything beyond, by comparison    %s" % nstr(rem, 10))
    print("     tail bound                          %s" % nstr(tail_bound, 10))
    print("     it exceeds the tail itself by       %s" % nstr(tail_bound - tail_quad, 10))
    print("     the same poles bounded one at a time %s" % nstr(loose, 10))
    print("     which is what the pairing buys, and it would carry M past the")
    print("     constant the intervals below are solved with")

    print("\n[4] the constant M")
    m_line = 2 * (q7 + tail_quad)
    m_bound = 2 * (qup + tail_bound)
    ratio = m_bound / (2 * pi)
    used = ceil(ratio * 10) / 10
    print("  whole line, 2 (window + tail)          %s" % nstr(m_line, 12))
    print("    Mvalue of macros-v2.tex              %s" % V2['Mvalue'])
    print("    Mvalue of macros-v3c.tex             %s" % V3C['Mvalue'])
    print("    whole line over 2 pi                 %s" % nstr(m_line / (2 * pi), 12))
    print("  upper estimate, 2 (window + bound)     %s" % nstr(m_bound, 12))
    print("    over 2 pi                            %s" % nstr(ratio, 12))
    print("    rounded up to one decimal            %s" % nstr(used, 6))
    print("    Motwopi of macros-v2.tex             %s" % V2['Motwopi'])
    print("    Motwopiup of macros-v2.tex           %s" % V2['Motwopiup'])
    compared.append(('Motwopi', nstr(m_line / (2 * pi), 6) == V2['Motwopi']))
    compared.append(('Motwopiup', nstr(used, 6) == V2['Motwopiup']))
    print("    which stands for M =                 %s" % nstr(2 * pi * used, 12))
    print("  the intervals below are solved with M/(2 pi) = %s" % nstr(used, 6))

    print("\n[5] the positivity intervals and the four gaps")
    a3, d12, d11 = laurent.laurent(0)
    e13, e12, e11 = laurent.laurent(1)

    def lower(x, ab):
        """The leading-order layer sum in closed form plus the two
        next-to-leading layers of eq:assembled, less the second term of
        eq:remainder."""
        return (ab * laurent.pi0(x)
                + ab ** 2 * (exp(-x / 2) * (-x ** 2 / 4 + d12 * x + d11)
                             + exp(-3 * x / 2) * (-x ** 2 / 4 + e12 * x + e11))
                - ab ** 2 * used * exp(-2 * x) / x ** 2)

    def backwards(x, ab):
        """The M/(2 pi) that puts the endpoint of the interval at x."""
        return ((ab * laurent.pi0(x)
                 + ab ** 2 * (exp(-x / 2) * (-x ** 2 / 4 + d12 * x + d11)
                              + exp(-3 * x / 2) * (-x ** 2 / 4 + e12 * x + e11)))
                / (ab ** 2 * exp(-2 * x) / x ** 2))

    for t in TAG:
        ab = ABAR[t]
        split = mpf(2) if ab < mpf(1) / 4 else mpf(3) / 2
        xlo = bracket(lambda z: lower(z, ab), mpf(1) / 20, split, True)
        xhi = bracket(lambda z: lower(z, ab), split, mpf(9), False)
        root = bracket(lambda z: laurent.pi0(z) + ab * laurent.pi1_layers(z),
                       mpf(3) / 2, mpf(9), False)
        gap = root - xhi
        stored_gap = mpf(V2['root%sfull' % t]) - mpf(V2['poshi%sexact' % t])
        printed = sci(gap) if abs(gap) < mpf(1) / 100 else nstr(gap, 3)
        print("  abar = %s" % nstr(ab, 3))
        show('poslo%sexact' % t, xlo, V2['poslo%sexact' % t], 12)
        show('poshi%sexact' % t, xhi, V2['poshi%sexact' % t], 12)
        show('root%sfull' % t, root, V2['root%sfull' % t], 17)
        show('pos_gap %s' % t, gap, STORED['pos_gap'][t], 10)
        print("    the stored gap is the same difference taken between the two")
        print("    rounded macros, %s, which differs by %s because"
              % (nstr(stored_gap, 12), nstr(abs(stored_gap - gap), 3)))
        print("    poshi%sexact is stored to nine figures.  Both give" % t)
        print("    posgap%s = %s, printed as %s"
              % (t, printed, V3D['posgap%s' % t]))
        compared.append(('posgap%s' % t, printed == V3D['posgap%s' % t]))
        for lab in ('poslo%sexact' % t, 'poshi%sexact' % t):
            back = backwards(mpf(V2[lab]), ab)
            print("    %-14s was solved with M/(2 pi) = %-16s M = %s"
                  % (lab, nstr(back, 12), nstr(2 * pi * back, 12)))

    off = [name for name, same in compared if not same]
    print("\n[6] the printed forms against the macro files")
    print("  %d of %d agree" % (len(compared) - len(off), len(compared)))
    if off:
        print("  what differs: %s" % ", ".join(off))
        return 1
    if not (ok1 and ok2):
        print("  a majorant of [3] does not hold on j = 1 to %d" % (KPAIR - 1))
        return 1
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/repro/rgi_chi1_crosscheck.json <==
{
  "parameters": {
    "Nc": 3,
    "nf": 4,
    "mpmath_dps": 50
  },
  "formula_repairs_relative_to_the_2024_display": [
    "bar b is used in the chi0-squared term",
    "pi^3/(4 sin(pi gamma)) is used in the reflection term",
    "zeta(3) is used",
    "the second Phi denominator is (n+1-gamma)^2"
  ],
  "samples": [
    {
      "nu": 0.0,
      "primary_formula": -18.477594365252703,
      "residue_layers_48000": -18.477594365252703,
      "absolute_difference": 7.389317986457778e-16,
      "primary_formula_imaginary_part": 0.0
    },
    {
      "nu": 0.25,
      "primary_formula": -5.879170452153246,
      "residue_layers_48000": -5.879170451688424,
      "absolute_difference": 4.648222631759309e-10,
      "primary_formula_imaginary_part": 3.5785144797666274e-51
    },
    {
      "nu": 1.0,
      "primary_formula": 1.9090499673005599,
      "residue_layers_48000": 1.909049974737691,
      "absolute_difference": 7.437131106787999e-09,
      "primary_formula_imaginary_part": 1.927091941325165e-51
    },
    {
      "nu": 5.0,
      "primary_formula": -7.638404664365753,
      "residue_layers_48000": -7.6384044784373195,
      "absolute_difference": 1.8592843360543838e-07,
      "primary_formula_imaginary_part": 4.6027690175314886e-52
    },
    {
      "nu": 15.0,
      "primary_formula": -17.5592637982018,
      "residue_layers_48000": -17.559262124845954,
      "absolute_difference": 1.673355846691477e-06,
      "primary_formula_imaginary_part": 1.8159487002090594e-51
    },
    {
      "nu": 30.0,
      "primary_formula": -25.49171391547421,
      "residue_layers_48000": -25.491707222051765,
      "absolute_difference": 6.693422445596462e-06,
      "primary_formula_imaginary_part": 3.1302913733357987e-51
    }
  ],
  "N_to_2N_layer_difference_at_nu_30": 4.92605178692429e-06,
  "working_envelope_twice_N_to_2N_difference": 9.85210357384858e-06,
  "maximum_direct_residue_absolute_difference": 6.693422445596462e-06,
  "verdict": "PASS"
}


==> anc/repro/rgi_dehoog_ladder.py <==
#!/usr/bin/env python3
"""Measure the error of the primary de Hoog inversion by a degree ladder.

The error that enters the Weyl estimate of the five-point Bochner eigenvalue is the
error of the primary inversion of the RGI Green function, de Hoog at degree 36.  The
disagreement between de Hoog and the fixed Talbot contour does not measure it, because
the two algorithms agree wherever they miss the same singularity: at collB,
alpha_bar=0.10, nu=5, t=1 they differ by 2.3e-11 while de Hoog at degree 36 differs
from the converged value by 3.0e-8.  The disagreement between de Hoog at degree 36 and
degree 40 does not measure it either, for the same reason.

What measures it is a ladder in the de Hoog degree against a converged reference.  The
mpmath driver ties the working precision to the degree, dps_goal = int(1.38*degree), so
one ladder moves both together.  A plateau over a few degrees is not convergence, and
this one is not: the window maximum falls only from 4.6e-7 at degree 24 to 2.5e-7
at degree 40, and then to 1.3e-12 by degree 64, which is why the primary order and
the second order the
archive checks it with agree with each other far more closely than either agrees with
the truth.  This program evaluates the same integrand at degrees 24, 28, 32, 36, 40, 48, 64 and 80,
takes degree 96 as the reference, and repeats the reference at degree 120 so that the
reference has an error statement of its own.  The transform is constructed exactly as
rgi_green_checks.invert_task constructs it, with its constants at seventy digits, sixty
decades below the errors reported, so every ladder member inverts one and the same function and the
difference between two of them is the inversion error alone and not a difference of
integrands.  The transcription error of chi_1 is a separate quantity, checked in
rgi_green_check_results.json against the closed form.

The cells are the twenty-one frequencies of the wider grid, nu = 0 to 5 at the spacing
rgi_green_checks sets, together with nu=15 and nu=30, at the five times
rgi_green_checks.TIMES, for three schemes and four couplings, 1380 in all.  The
frequencies at nu<=5 are the validated window, which is the scope of every positivity
and semigroup statement in the manuscript.  nu=15 and nu=30 are evaluated as well and
reported apart, since at those two frequencies the de Hoog inversion and the Talbot
cross-check differ by more than the error this ladder measures, and that is why the
window ends at 5.

Reads nothing but rgi_green_checks.py.  Writes rgi_dehoog_ladder.json beside itself,
and under --worker one shard file per worker.  Deterministic: mpmath throughout, the
working precision declared by each ladder degree, and every reduction taken in a fixed
order, so a rerun on the same machine is byte-identical, the float64 reconstruction of
chi_1 in rgi_green_checks.py being the one input whose last bits can move.

  python3 rgi_dehoog_ladder.py --worker INDEX COUNT   one shard, about 25 minutes at COUNT=10
  python3 rgi_dehoog_ladder.py --finalize COUNT       reduces the shards, seconds
  python3 rgi_dehoog_ladder.py                        one process, about four hours

Run from anywhere.
"""
from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))
import rgi_green_checks as green

# The data files sit either beside the programs or in a sibling analysis
# directory. Resolve to whichever exists so that a cold unzip of the archive
# runs without being rearranged first.
_HERE = Path(__file__).resolve().parent
DATA = ROOT / "analysis" if (ROOT / "analysis").is_dir() else _HERE
OUT = DATA / "rgi_dehoog_ladder.json"
SHARD_TEMPLATE = "rgi_ladder_shard_{index:02d}_of_{count:02d}.json"

# Degrees below the reference.  36 is the primary order and 40 the second order the
# archive already compares against it; the rest bracket both and show the plateau.
LADDER = (24, 28, 32, 36, 40, 48, 64, 80)
REFERENCE_DEGREE = 96
CONFIRMATION_DEGREE = 120
# mpmath sets its own working precision from the degree, dps_goal = int(1.38*degree),
# which is 49 digits at the primary order and 165 at the confirmation degree.  The
# precision at which the integrand's constants are evaluated is the 70 digits
# rgi_green_checks.invert_task declares, and it is the same for every degree here.
DPS_GOAL = {d: int(1.38 * d) for d in LADDER + (REFERENCE_DEGREE, CONFIRMATION_DEGREE)}
WINDOW_MAX_NU = 5.0
# Every frequency of the wider grid inside the window, and the two diagnostic
# frequencies above it.  CHECK_NUS stays what rgi_green_checks uses for the Talbot
# and second-order cross-checks, so widening the ladder moves no other stored result.
LADDER_NUS = tuple(float(x) for x in green.NU_GRID if x <= WINDOW_MAX_NU + 1e-9) + (15.0, 30.0)
WITNESS_TIME = 0.25
WITNESS_MAX_NU = 1.0
# The reference is accepted only if repeating it at the confirmation degree moves it
# by less than this fraction of the error being measured.  A fixed absolute tolerance
# would be met by any cell whose value is small, and would say nothing there.
REFERENCE_MARGIN = 1.0e-3
# The ladder establishes convergence if its highest degree below the reference is
# at least this much better than the primary order.  Monotonicity is not required
# and is not obtained: the window maximum sits on a plateau from degree 28 to
# degree 40 and falls by four orders at degree 48.
LADDER_MARGIN = 1.0e-3


def ladder_tasks() -> list[tuple[str, float, float, float]]:
    """Return (scheme, alpha_bar, nu, chi1) for every cell of the subset."""
    chi1_values, _ = green.chi1_critical_grid(green.NU_GRID)
    out = []
    for scheme in green.SCHEMES:
        for alpha in green.ALPHAS:
            for nu in LADDER_NUS:
                index = int(round(nu / green.NU_STEP))
                out.append((scheme, float(alpha), float(nu), float(chi1_values[index])))
    return out


def run_one(task: tuple[str, float, float, float]) -> dict[str, object]:
    scheme, alpha, nu, chi1 = task
    values: dict[str, list[float]] = {}
    for degree in LADDER + (REFERENCE_DEGREE, CONFIRMATION_DEGREE):
        row = green.invert_task(
            green.InversionTask(
                scheme, alpha, nu, chi1,
                method="dehoog", degree=degree, times=green.TIMES,
            )
        )
        values[str(degree)] = [float(v) for v in row["values"]]
    return {
        "scheme": scheme,
        "alpha_bar": alpha,
        "nu": nu,
        "times": list(green.TIMES),
        "values_by_degree": values,
    }


def run_shard(index: int, count: int) -> None:
    if count < 1 or index < 0 or index >= count:
        raise ValueError(f"invalid shard {index}/{count}")
    tasks = ladder_tasks()
    mine = tasks[index::count]
    rows = [run_one(task) for task in mine]
    payload = {
        "shard_index": index,
        "shard_count": count,
        "task_count": len(mine),
        "total_task_count": len(tasks),
        "rows": rows,
    }
    path = DATA / SHARD_TEMPLATE.format(index=index, count=count)
    path.write_text(json.dumps(payload) + "\n", encoding="utf-8")
    print(f"wrote {path} ({len(rows)} tasks)")


def load_shards(count: int) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    seen: set[tuple[str, float, float]] = set()
    for index in range(count):
        path = DATA / SHARD_TEMPLATE.format(index=index, count=count)
        payload = json.loads(path.read_text(encoding="utf-8"))
        if payload["shard_index"] != index or payload["shard_count"] != count:
            raise ValueError(f"shard metadata mismatch in {path}")
        for row in payload["rows"]:
            key = (str(row["scheme"]), float(row["alpha_bar"]), float(row["nu"]))
            if key in seen:
                raise ValueError(f"duplicate ladder cell {key}")
            seen.add(key)
            rows.append(row)
    expected = len(green.SCHEMES) * len(green.ALPHAS) * len(LADDER_NUS)
    if len(rows) != expected:
        raise ValueError(f"loaded {len(rows)} ladder cells; expected {expected}")
    return rows


def cell_records(rows: list[dict[str, object]]) -> list[dict[str, object]]:
    """One record per (scheme, alpha_bar, nu, t), with the error at every degree."""
    ordered = sorted(
        rows,
        key=lambda row: (
            green.SCHEMES.index(str(row["scheme"])),
            float(row["alpha_bar"]),
            float(row["nu"]),
        ),
    )
    cells = []
    for row in ordered:
        values = row["values_by_degree"]  # type: ignore[index]
        for time_index, time in enumerate(green.TIMES):
            reference = float(values[str(REFERENCE_DEGREE)][time_index])
            confirmation = float(values[str(CONFIRMATION_DEGREE)][time_index])
            magnitude = max(abs(reference), abs(confirmation), 1e-300)
            cells.append(
                {
                    "scheme": str(row["scheme"]),
                    "alpha_bar": float(row["alpha_bar"]),
                    "nu": float(row["nu"]),
                    "t": float(time),
                    "in_validated_window": float(row["nu"]) <= WINDOW_MAX_NU,
                    "reference_dehoog_degree_96": reference,
                    "confirmation_dehoog_degree_120": confirmation,
                    "reference_confirmation_absolute_error": abs(confirmation - reference),
                    "absolute_error_by_degree": {
                        str(degree): abs(float(values[str(degree)][time_index]) - reference)
                        for degree in LADDER
                    },
                    "relative_error_by_degree_if_magnitude_ge_1e-12": {
                        str(degree): (
                            abs(float(values[str(degree)][time_index]) - reference) / magnitude
                            if magnitude >= 1e-12 else None
                        )
                        for degree in LADDER
                    },
                }
            )
    return cells


def worst(cells: list[dict[str, object]], degree: int) -> dict[str, object]:
    best = max(cells, key=lambda c: c["absolute_error_by_degree"][str(degree)])  # type: ignore[index]
    return {
        "scheme": best["scheme"],
        "alpha_bar": best["alpha_bar"],
        "nu": best["nu"],
        "t": best["t"],
        "absolute_error": best["absolute_error_by_degree"][str(degree)],  # type: ignore[index]
    }


def finalize(count: int) -> int:
    cells = cell_records(load_shards(count))
    window = [c for c in cells if c["in_validated_window"]]
    outside = [c for c in cells if not c["in_validated_window"]]
    witness = [
        c for c in window
        if abs(float(c["t"]) - WITNESS_TIME) < 1e-12 and float(c["nu"]) <= WITNESS_MAX_NU
    ]

    def peak(group, degree):
        return max(c["absolute_error_by_degree"][str(degree)] for c in group)

    reference_spread = max(c["reference_confirmation_absolute_error"] for c in window)
    ladder = [
        {
            "degree": degree,
            "dps_goal": DPS_GOAL[degree],
            "validated_window_maximum_absolute_error": peak(window, degree),
            "validated_window_worst_cell": worst(window, degree),
            "witness_cells_maximum_absolute_error": peak(witness, degree),
            "outside_window_maximum_absolute_error": peak(outside, degree),
        }
        for degree in LADDER
    ]
    primary = peak(window, green.PRIMARY_DEGREE)
    top = peak(window, LADDER[-1])
    converged = top <= LADDER_MARGIN * primary
    plateau = [d for d in LADDER
               if 0.5 * primary <= peak(window, d) <= 2.0 * primary]

    payload = {
        "parameters": {
            "schemes": list(green.SCHEMES),
            "alpha_bar": list(green.ALPHAS),
            "nu": list(LADDER_NUS),
            "t_equals_alpha_bar_Y": list(green.TIMES),
            "validated_nu_window": [0.0, WINDOW_MAX_NU],
            "ladder_degrees": list(LADDER),
            "reference_degree": REFERENCE_DEGREE,
            "confirmation_degree": CONFIRMATION_DEGREE,
            "dps_goal_by_degree": {str(k): v for k, v in sorted(DPS_GOAL.items())},
            "integrand_constant_precision_dps": 70,
            "cell_count": len(cells),
            "validated_window_cell_count": len(window),
            "witness_cell_count": len(witness),
            "workers": count,
        },
        "reference": {
            "method": "dehoog",
            "degree": REFERENCE_DEGREE,
            "validated_window_maximum_reference_confirmation_absolute_error": reference_spread,
            "outside_window_maximum_reference_confirmation_absolute_error": max(
                c["reference_confirmation_absolute_error"] for c in outside
            ),
            "reference_spread_over_measured_error": reference_spread / primary,
            "accepted": reference_spread <= REFERENCE_MARGIN * primary,
            "acceptance_margin": REFERENCE_MARGIN,
        },
        "ladder": ladder,
        "validated_window_maximum_primary_reference_absolute_error": primary,
        "validated_window_primary_worst_cell": worst(window, green.PRIMARY_DEGREE),
        "witness_cells_maximum_primary_reference_absolute_error": peak(
            witness, green.PRIMARY_DEGREE
        ),
        "validated_window_maximum_at_top_of_ladder": top,
        "validated_window_error_falls_by_the_top_of_the_ladder": converged,
        "ladder_margin": LADDER_MARGIN,
        "plateau_degrees": plateau,
        "scope": {
            "what_is_measured": "The error of one inversion of one integrand, de Hoog at degree 36 against de Hoog at degree 96, over every frequency of the wider grid at nu<=5.",
            "what_is_not_measured": "The transcription error of chi_1 and the contour assumption of the removal section. Both are treated elsewhere in the archive.",
            "why_not_the_method_spread": "Two algorithms that miss the same singularity agree while both are wrong, so their disagreement bounds the sum of the two errors from below and is not an estimate of either.",
            "outside_the_window": "At nu=15 and nu=30 the de Hoog inversion and the Talbot cross-check differ by more than the error this ladder measures, so no error statement is made there. The two inversions and their difference are in rgi_green_check_results.json, whose high_frequency_warning names the same two frequencies. That is the reason the validated window ends at nu=5.",
            "precision_of_the_comparison": "Values are compared at the double precision the archive stores its profiles in, so a difference below about 1e-16 of the value reads as zero. The five frequencies of the witness matrix report zero on that account and not because the difference has been shown to vanish.",
            "shape_of_the_ladder": "The window maximum does not fall monotonically. It sits on a plateau from degree 28 to degree 40 and falls by four orders at degree 48, which is why the primary order and the second order used as its check agree with each other far more closely than either agrees with the reference.",
        },
        "cells": cells,
    }
    OUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {OUT}")
    for entry in ladder:
        print(
            f"degree {entry['degree']:3d} (dps {entry['dps_goal']:3d})  window max "
            f"{entry['validated_window_maximum_absolute_error']:.6e}  witness cells "
            f"{entry['witness_cells_maximum_absolute_error']:.6e}  outside "
            f"{entry['outside_window_maximum_absolute_error']:.6e}"
        )
    print(f"reference confirmation spread in window  {reference_spread:.6e}"
          f"  ({reference_spread / primary:.3e} of the error it measures)")
    print(f"primary degree {green.PRIMARY_DEGREE} window maximum error  {primary:.6e}")
    print(f"worst cell  {json.dumps(payload['validated_window_primary_worst_cell'])}")
    print(f"plateau degrees  {plateau}")
    print(f"top of the ladder, degree {LADDER[-1]}  {top:.6e}")
    if not payload["reference"]["accepted"]:
        print("the reference is not converged over the window", file=sys.stderr)
        return 1
    if not converged:
        print("the error at the top of the ladder is not below the margin", file=sys.stderr)
        return 1
    print("ok")
    return 0


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--worker", nargs=2, type=int, metavar=("INDEX", "COUNT"))
    parser.add_argument("--finalize", type=int, metavar="COUNT")
    args = parser.parse_args()
    if args.worker is not None:
        run_shard(*args.worker)
        return 0
    if args.finalize is not None:
        return finalize(args.finalize)
    # One-process fallback.  Parallel execution is performed by independent --worker
    # invocations so no POSIX semaphore is required.
    run_shard(0, 1)
    return finalize(1)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/rgi_eigen_bound.py <==
#!/usr/bin/env python3
"""Recompute eigen_error_bound and eigen_error_bound_wide of v3d_numbers.json
from the archived inputs.

The numbers are estimates of the error in the smallest eigenvalue of the Toeplitz
matrix, obtained from the Weyl inequality, on the five frequencies that carry the
printed witness vector and on the twenty-one out to nu = 5.  Agreement between two de Hoog
orders is evidence of convergence and does not enclose the distance to the inverse
transform itself, so what comes out is an estimate and not a bound.  A symmetric perturbation of the matrix by at most dP in every entry
moves every eigenvalue by at most m dP on an m-point grid, and dP is the error
induced in P = G(nu)/G(0) by the error of the inversion of G, carried through
both the numerator and the denominator.  The allowance of one for |P| holds at the
coupling the inputs below are taken at, abar = 0.05, where on both grids all three
prescriptions attain their maximum at nu = 0 and normalization fixes it at one.  At
the larger couplings the maximum of |P| exceeds one, as the maxPfive and maxPwide
macros of macros-v3.tex show, and an estimate for those cells would use one plus
that maximum in place of the two here.

dG is the measured error of the primary inversion, de Hoog at degree 36 against
de Hoog at degree 96, taken at its largest over every frequency and time of the
validated window.  It is read from rgi_dehoog_ladder.json, which also states the
error of the reference itself.  Two earlier choices for dG are printed here for
contrast and neither is used.  The de Hoog to Talbot disagreement is smaller than
the error by more than an order of magnitude, and so is the degree 36 to degree
40 disagreement, because two inversions that miss the same singularity agree
while both are wrong.

Reads rgi_dehoog_ladder.json and rgi_green_check_results.json.  Compares the
value with the one v3d_numbers.json carries and with the figure macros-v3d.tex
prints.  Runs in a second.

Run from anywhere.
"""
from __future__ import annotations
import json, re, sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
HERE = ROOT / "repro"
GRID = 5           # the five frequencies that carry the printed witness vector
WIDE = 21          # the frequencies out to nu = 5, the scope of the conclusions
PMAX = 1.0 + 1.0   # |P| <= 1 at abar = 0.05, in the numerator and the same allowance below


def main() -> int:
    ladder = json.loads((HERE / "rgi_dehoog_ladder.json").read_text())
    checks = json.loads((HERE / "rgi_green_check_results.json").read_text())
    dG = ladder["validated_window_maximum_primary_reference_absolute_error"]
    if not ladder["reference"]["accepted"]:
        print("the reference of the degree ladder is not converged", file=sys.stderr)
        return 1
    if not ladder["validated_window_error_falls_by_the_top_of_the_ladder"]:
        print("the degree ladder does not reach the margin it declares", file=sys.stderr)
        return 1
    # G(0) at the shortest time and the smallest coupling, one per prescription;
    # the smallest of the three is the worst case for the induced error in P.
    g0 = [c["primary_dehoog_degree_36"] for c in checks["cross_method_checks"]
          if c["nu"] == 0.0 and c["t"] == 0.25 and c["alpha_bar"] == 0.05]
    if len(g0) != 3:
        print(f"expected three G(0) values, found {len(g0)}", file=sys.stderr)
        return 1
    bound = GRID * dG * PMAX / min(g0)
    bound_wide = WIDE * dG * PMAX / min(g0)

    numbers = json.loads((HERE / "v3d_numbers.json").read_text())
    stored = numbers["eigen_error_bound"]
    stored_wide = numbers["eigen_error_bound_wide"]
    v3d = (ROOT / "macros-v3d.tex").read_text()
    printed = re.search(r"\\rgieigbound\}\{([^}]*)\}", v3d).group(1)
    printed_wide = re.search(r"\\rgieigboundwide\}\{([^}]*)\}", v3d).group(1)

    print(f"dG measured        {dG:.12e}  at "
          f"{json.dumps(ladder['validated_window_primary_worst_cell'])}")
    print(f"  reference error  "
          f"{ladder['reference']['validated_window_maximum_reference_confirmation_absolute_error']:.12e}")
    print(f"  not used, de Hoog to Talbot   "
          f"{checks['validated_window_maximum_primary_secondary_absolute_error']:.12e}")
    print(f"  not used, degree 36 to 40     "
          f"{checks['validated_window_maximum_dehoog_degree_36_40_absolute_error']:.12e}")
    print(f"min G(0)           {min(g0):.12f}")
    print(f"Weyl estimate      {bound:.12e}   on {GRID} frequencies")
    print(f"v3d_numbers.json   {stored:.12e}")
    print(f"macros-v3d.tex     {printed}")
    print(f"Weyl estimate      {bound_wide:.12e}   on {WIDE} frequencies")
    print(f"v3d_numbers.json   {stored_wide:.12e}")
    print(f"macros-v3d.tex     {printed_wide}")

    # The stored value is this computation, so the two agree in every figure.  The
    # tolerance is kept at one part in a hundred thousand, which is what the
    # earlier stored value needed and what a rounded input would need again.
    for name, got, kept, shown in (("five-point", bound, stored, printed),
                                   ("wide", bound_wide, stored_wide, printed_wide)):
        if abs(got - kept) > 1e-5 * kept:
            print(f"the recomputed {name} estimate and the stored one disagree",
                  file=sys.stderr)
            return 1
        if float(shown.replace(r"\times10^{", "e").rstrip("}")) < got:
            print(f"the printed {name} estimate is smaller than the recomputed one",
                  file=sys.stderr)
            return 1
    print("ok")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/rgi_finite_witnesses.json <==
{
  "frequency_spacing": 0.25,
  "bochner_tests": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.25,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.0011898043918717191,
      "minimum_eigenvalue_size_5": -0.0026559323953444965,
      "minimum_eigenvalue_size_7": -0.006239908358606153,
      "minimum_eigenvalue_size_9": -0.00854055959938894,
      "minimum_eigenvalue_size_31": -0.01131451248133001
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.049951774574801294,
      "minimum_eigenvalue_size_5": 0.015210634718389819,
      "minimum_eigenvalue_size_7": 0.008403392471837662,
      "minimum_eigenvalue_size_9": 0.006049613504105773,
      "minimum_eigenvalue_size_31": 0.0032781599935191533
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.17639515830978889,
      "minimum_eigenvalue_size_5": 0.0985587807002205,
      "minimum_eigenvalue_size_7": 0.07735101813279482,
      "minimum_eigenvalue_size_9": 0.06866806994010431,
      "minimum_eigenvalue_size_31": 0.056472527078886316
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.43850325760869224,
      "minimum_eigenvalue_size_5": 0.3433996645096926,
      "minimum_eigenvalue_size_7": 0.31206462406835955,
      "minimum_eigenvalue_size_9": 0.2980333063306397,
      "minimum_eigenvalue_size_31": 0.2763982946615548
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.7736445475309921,
      "minimum_eigenvalue_size_5": 0.724630043724923,
      "minimum_eigenvalue_size_7": 0.7070351720451697,
      "minimum_eigenvalue_size_9": 0.6988266374522495,
      "minimum_eigenvalue_size_31": 0.6855984509608288
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.25,
      "maximum_P": 1.0539891676957354,
      "nu_at_maximum_P": 0.75,
      "minimum_eigenvalue_size_3": -0.05244609939322207,
      "minimum_eigenvalue_size_5": -0.08515937246592775,
      "minimum_eigenvalue_size_7": -0.19962634992323638,
      "minimum_eigenvalue_size_9": -0.2320629305424045,
      "minimum_eigenvalue_size_31": -0.37906431837766763
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.0006668247666794773,
      "minimum_eigenvalue_size_5": -0.005487834385045112,
      "minimum_eigenvalue_size_7": -0.010341822239756826,
      "minimum_eigenvalue_size_9": -0.01360699650158975,
      "minimum_eigenvalue_size_31": -0.02125080492149921
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06443136715327556,
      "minimum_eigenvalue_size_5": 0.01788981218290722,
      "minimum_eigenvalue_size_7": 0.008956724046235558,
      "minimum_eigenvalue_size_9": 0.0059628492842489856,
      "minimum_eigenvalue_size_31": 0.002592955721225546
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.24277009820675544,
      "minimum_eigenvalue_size_5": 0.14465547011424604,
      "minimum_eigenvalue_size_7": 0.11581704804345651,
      "minimum_eigenvalue_size_9": 0.10362115459528093,
      "minimum_eigenvalue_size_31": 0.08593839988131206
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.570627569979266,
      "minimum_eigenvalue_size_5": 0.4837931746390681,
      "minimum_eigenvalue_size_7": 0.45344817649563973,
      "minimum_eigenvalue_size_9": 0.4394777885322353,
      "minimum_eigenvalue_size_31": 0.41728945676495716
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.25,
      "maximum_P": 1.5432975833625495,
      "nu_at_maximum_P": 1.5,
      "minimum_eigenvalue_size_3": -0.1279179739856095,
      "minimum_eigenvalue_size_5": -0.5198952655589703,
      "minimum_eigenvalue_size_7": -1.0636301885928947,
      "minimum_eigenvalue_size_9": -1.499954050346815,
      "minimum_eigenvalue_size_31": -3.7715327461977877
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.5,
      "maximum_P": 1.0910263202758121,
      "nu_at_maximum_P": 0.75,
      "minimum_eigenvalue_size_3": -0.07891535506351732,
      "minimum_eigenvalue_size_5": -0.12241603778366532,
      "minimum_eigenvalue_size_7": -0.33986432383574644,
      "minimum_eigenvalue_size_9": -0.46837432861156947,
      "minimum_eigenvalue_size_31": -0.862308877119502
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": -0.0015296540070506449,
      "minimum_eigenvalue_size_5": -0.011798314137435583,
      "minimum_eigenvalue_size_7": -0.021386715714323164,
      "minimum_eigenvalue_size_9": -0.029008783313865586,
      "minimum_eigenvalue_size_31": -0.054109227179249444
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06815589712349227,
      "minimum_eigenvalue_size_5": 0.015912705357476267,
      "minimum_eigenvalue_size_7": 0.006919241853492199,
      "minimum_eigenvalue_size_9": 0.004181388493685743,
      "minimum_eigenvalue_size_31": 0.0014687120493788255
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.2784583714706908,
      "minimum_eigenvalue_size_5": 0.16862772403336146,
      "minimum_eigenvalue_size_7": 0.13491910290749343,
      "minimum_eigenvalue_size_9": 0.12040244419045322,
      "minimum_eigenvalue_size_31": 0.09898029199657687
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.25,
      "maximum_P": 2.119211693805515,
      "nu_at_maximum_P": 2.25,
      "minimum_eigenvalue_size_3": -0.12176500363211593,
      "minimum_eigenvalue_size_5": -0.5548816676430334,
      "minimum_eigenvalue_size_7": -1.3538476004027236,
      "minimum_eigenvalue_size_9": -2.416793119729619,
      "minimum_eigenvalue_size_31": -9.34058528079064
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.5,
      "maximum_P": 1.4518305189664005,
      "nu_at_maximum_P": 1.25,
      "minimum_eigenvalue_size_3": -0.16470462127460755,
      "minimum_eigenvalue_size_5": -0.5904454032375708,
      "minimum_eigenvalue_size_7": -0.9735197039859564,
      "minimum_eigenvalue_size_9": -1.0554040158748692,
      "minimum_eigenvalue_size_31": -3.8448997726433816
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 1.0,
      "maximum_P": 1.0062844771304404,
      "nu_at_maximum_P": 0.25,
      "minimum_eigenvalue_size_3": -0.010907157035889382,
      "minimum_eigenvalue_size_5": -0.11123728391483684,
      "minimum_eigenvalue_size_7": -0.21444745350809283,
      "minimum_eigenvalue_size_9": -0.3045480717327058,
      "minimum_eigenvalue_size_31": -0.6555031080880219
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.013466500168290707,
      "minimum_eigenvalue_size_5": -0.0005517029314550115,
      "minimum_eigenvalue_size_7": -0.002107787757881484,
      "minimum_eigenvalue_size_9": -0.00411972316774168,
      "minimum_eigenvalue_size_31": -0.012553833340273143
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.13077102103428234,
      "minimum_eigenvalue_size_5": 0.047870783147140744,
      "minimum_eigenvalue_size_7": 0.028749162876503257,
      "minimum_eigenvalue_size_9": 0.021774178865298425,
      "minimum_eigenvalue_size_31": 0.013235565636642067
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.25,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.006471241170839313,
      "minimum_eigenvalue_size_5": -0.0012898689667254107,
      "minimum_eigenvalue_size_7": -0.002822278958517777,
      "minimum_eigenvalue_size_9": -0.0033857556901939275,
      "minimum_eigenvalue_size_31": -0.007049158733273184
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.05560746089062399,
      "minimum_eigenvalue_size_5": 0.017672817589497253,
      "minimum_eigenvalue_size_7": 0.010027531136233721,
      "minimum_eigenvalue_size_9": 0.007345641044397388,
      "minimum_eigenvalue_size_31": 0.004140728579400893
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.1814124318444137,
      "minimum_eigenvalue_size_5": 0.10178923474944632,
      "minimum_eigenvalue_size_7": 0.07994071517677048,
      "minimum_eigenvalue_size_9": 0.07096843950641463,
      "minimum_eigenvalue_size_31": 0.05832953666495479
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.4406531345878688,
      "minimum_eigenvalue_size_5": 0.34515415881420225,
      "minimum_eigenvalue_size_7": 0.31361567311171556,
      "minimum_eigenvalue_size_9": 0.2994784189936372,
      "minimum_eigenvalue_size_31": 0.27765622854427774
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.772584892469591,
      "minimum_eigenvalue_size_5": 0.723288884550346,
      "minimum_eigenvalue_size_7": 0.7055862917731786,
      "minimum_eigenvalue_size_9": 0.6973260028487616,
      "minimum_eigenvalue_size_31": 0.6840117845304178
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.25,
      "maximum_P": 1.0015934997447917,
      "nu_at_maximum_P": 0.25,
      "minimum_eigenvalue_size_3": -0.004543535742731642,
      "minimum_eigenvalue_size_5": -0.04323017609920715,
      "minimum_eigenvalue_size_7": -0.07014242116197253,
      "minimum_eigenvalue_size_9": -0.1160001185760661,
      "minimum_eigenvalue_size_31": -0.23198851627751232
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.005796008608069262,
      "minimum_eigenvalue_size_5": -0.0024591423118601927,
      "minimum_eigenvalue_size_7": -0.006273484313782859,
      "minimum_eigenvalue_size_9": -0.00916198780582687,
      "minimum_eigenvalue_size_31": -0.014273868262133236
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06847489206181094,
      "minimum_eigenvalue_size_5": 0.0182752277657932,
      "minimum_eigenvalue_size_7": 0.008510741475058842,
      "minimum_eigenvalue_size_9": 0.005238333317761771,
      "minimum_eigenvalue_size_31": 0.001578455069856391
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.24223290728179053,
      "minimum_eigenvalue_size_5": 0.14205316426119313,
      "minimum_eigenvalue_size_7": 0.1124897201630398,
      "minimum_eigenvalue_size_9": 0.0999712882014618,
      "minimum_eigenvalue_size_31": 0.08180320967162291
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.56326013239116,
      "minimum_eigenvalue_size_5": 0.4746407806211848,
      "minimum_eigenvalue_size_7": 0.44363868927214917,
      "minimum_eigenvalue_size_9": 0.42935870320690855,
      "minimum_eigenvalue_size_31": 0.4066667534960576
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.25,
      "maximum_P": 1.225041137359354,
      "nu_at_maximum_P": 1.25,
      "minimum_eigenvalue_size_3": -0.07059438415691689,
      "minimum_eigenvalue_size_5": -0.26654546042107885,
      "minimum_eigenvalue_size_7": -0.4806779609382466,
      "minimum_eigenvalue_size_9": -0.5624261764544283,
      "minimum_eigenvalue_size_31": -2.17709703170111
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.5,
      "maximum_P": 1.0064404284990163,
      "nu_at_maximum_P": 0.25,
      "minimum_eigenvalue_size_3": -0.007282641136208213,
      "minimum_eigenvalue_size_5": -0.08017073054623233,
      "minimum_eigenvalue_size_7": -0.1737464012541205,
      "minimum_eigenvalue_size_9": -0.22787028397866937,
      "minimum_eigenvalue_size_31": -0.5156006425421481
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": -0.00013426908792034186,
      "minimum_eigenvalue_size_5": -0.011590709770004953,
      "minimum_eigenvalue_size_7": -0.022167004191345905,
      "minimum_eigenvalue_size_9": -0.029964331065984326,
      "minimum_eigenvalue_size_31": -0.04944286934716247
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06228751450399773,
      "minimum_eigenvalue_size_5": 0.008331493455498284,
      "minimum_eigenvalue_size_7": -8.113363781950393e-05,
      "minimum_eigenvalue_size_9": -0.002269370811273969,
      "minimum_eigenvalue_size_31": -0.0037187991621430486
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.2560051727589021,
      "minimum_eigenvalue_size_5": 0.14289035895638055,
      "minimum_eigenvalue_size_7": 0.10841223114531773,
      "minimum_eigenvalue_size_9": 0.09363924769891857,
      "minimum_eigenvalue_size_31": 0.07197920108982984
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.25,
      "maximum_P": 1.534614580359405,
      "nu_at_maximum_P": 2.0,
      "minimum_eigenvalue_size_3": -0.07522594790301335,
      "minimum_eigenvalue_size_5": -0.3319534637684702,
      "minimum_eigenvalue_size_7": -0.7757888131636063,
      "minimum_eigenvalue_size_9": -1.3098125280606423,
      "minimum_eigenvalue_size_31": -5.617592214776793
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.5,
      "maximum_P": 1.1647485790906924,
      "nu_at_maximum_P": 1.0,
      "minimum_eigenvalue_size_3": -0.08802747298180472,
      "minimum_eigenvalue_size_5": -0.2559357555437265,
      "minimum_eigenvalue_size_7": -0.32024932987206295,
      "minimum_eigenvalue_size_9": -0.695095971766095,
      "minimum_eigenvalue_size_31": -2.249111456415398
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": -0.010381173419511926,
      "minimum_eigenvalue_size_5": -0.08088956317886209,
      "minimum_eigenvalue_size_7": -0.12448748979197202,
      "minimum_eigenvalue_size_9": -0.21139553967198796,
      "minimum_eigenvalue_size_31": -0.4298930066605275
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.006491165330306151,
      "minimum_eigenvalue_size_5": -0.0062043981327405415,
      "minimum_eigenvalue_size_7": -0.01606088798433012,
      "minimum_eigenvalue_size_9": -0.024734976208762898,
      "minimum_eigenvalue_size_31": -0.04608507096363824
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.1018863247880477,
      "minimum_eigenvalue_size_5": 0.020739988673107192,
      "minimum_eigenvalue_size_7": 0.004054788371636878,
      "minimum_eigenvalue_size_9": -0.0013375290439328312,
      "minimum_eigenvalue_size_31": -0.00666949899417289
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.25,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.005246254652105965,
      "minimum_eigenvalue_size_5": -0.0016084926943164513,
      "minimum_eigenvalue_size_7": -0.00362673350147149,
      "minimum_eigenvalue_size_9": -0.00455763867772182,
      "minimum_eigenvalue_size_31": -0.00776872959773149
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.05434572006809672,
      "minimum_eigenvalue_size_5": 0.017102495257417225,
      "minimum_eigenvalue_size_7": 0.009642533121898986,
      "minimum_eigenvalue_size_9": 0.007033960037362707,
      "minimum_eigenvalue_size_31": 0.003926926225817772
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.18042266579949312,
      "minimum_eigenvalue_size_5": 0.10116931927095661,
      "minimum_eigenvalue_size_7": 0.07945319983505779,
      "minimum_eigenvalue_size_9": 0.07054066208291868,
      "minimum_eigenvalue_size_31": 0.057993232751238966
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.4404630701415827,
      "minimum_eigenvalue_size_5": 0.345073865689041,
      "minimum_eigenvalue_size_7": 0.3135847862406301,
      "minimum_eigenvalue_size_9": 0.2994723099214012,
      "minimum_eigenvalue_size_31": 0.27769256736193704
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.7731033048388806,
      "minimum_eigenvalue_size_5": 0.7239277725298465,
      "minimum_eigenvalue_size_7": 0.70626945843495,
      "minimum_eigenvalue_size_9": 0.6980300572722213,
      "minimum_eigenvalue_size_31": 0.6847499028323445
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.25,
      "maximum_P": 1.005936848654034,
      "nu_at_maximum_P": 0.5,
      "minimum_eigenvalue_size_3": -0.005936848654034177,
      "minimum_eigenvalue_size_5": -0.052700830688405365,
      "minimum_eigenvalue_size_7": -0.09766827726872178,
      "minimum_eigenvalue_size_9": -0.13754123509136607,
      "minimum_eigenvalue_size_31": -0.2588317553708569
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.5,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.004528967346268146,
      "minimum_eigenvalue_size_5": -0.002670867076487793,
      "minimum_eigenvalue_size_7": -0.006865643516232125,
      "minimum_eigenvalue_size_9": -0.010174700448345338,
      "minimum_eigenvalue_size_31": -0.01569864755952496
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06768317695005435,
      "minimum_eigenvalue_size_5": 0.0182490051942021,
      "minimum_eigenvalue_size_7": 0.008660495558607689,
      "minimum_eigenvalue_size_9": 0.005447156219239392,
      "minimum_eigenvalue_size_31": 0.001848469036565329
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.24294501387499365,
      "minimum_eigenvalue_size_5": 0.14320068918616655,
      "minimum_eigenvalue_size_7": 0.11377947440688173,
      "minimum_eigenvalue_size_9": 0.10132213704933966,
      "minimum_eigenvalue_size_31": 0.08324248801103909
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.5658900816954987,
      "minimum_eigenvalue_size_5": 0.4778349374398045,
      "minimum_eigenvalue_size_7": 0.4470328043815058,
      "minimum_eigenvalue_size_9": 0.43284539857441195,
      "minimum_eigenvalue_size_31": 0.41030130305529144
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.25,
      "maximum_P": 1.2821834958497074,
      "nu_at_maximum_P": 1.25,
      "minimum_eigenvalue_size_3": -0.08299932682038114,
      "minimum_eigenvalue_size_5": -0.32072625302459173,
      "minimum_eigenvalue_size_7": -0.6029252506568397,
      "minimum_eigenvalue_size_9": -0.7495315828732252,
      "minimum_eigenvalue_size_31": -2.462461090951059
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.5,
      "maximum_P": 1.021141943860737,
      "nu_at_maximum_P": 0.5,
      "minimum_eigenvalue_size_3": -0.021141943860737186,
      "minimum_eigenvalue_size_5": -0.09062078338367698,
      "minimum_eigenvalue_size_7": -0.21230780280821157,
      "minimum_eigenvalue_size_9": -0.2546933413000967,
      "minimum_eigenvalue_size_31": -0.5760318466863169
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": -0.0005289105257298629,
      "minimum_eigenvalue_size_5": -0.011870282154977627,
      "minimum_eigenvalue_size_7": -0.022364025012537658,
      "minimum_eigenvalue_size_9": -0.03021097026210624,
      "minimum_eigenvalue_size_31": -0.050497914572244375
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.06428614831529907,
      "minimum_eigenvalue_size_5": 0.010550700077835708,
      "minimum_eigenvalue_size_7": 0.001942987313376738,
      "minimum_eigenvalue_size_9": -0.0004020661880483316,
      "minimum_eigenvalue_size_31": -0.002203706582010615
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.2631717213632441,
      "minimum_eigenvalue_size_5": 0.15085864896179169,
      "minimum_eigenvalue_size_7": 0.11652915541881809,
      "minimum_eigenvalue_size_9": 0.1017927071432671,
      "minimum_eigenvalue_size_31": 0.0801372453943097
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.25,
      "maximum_P": 1.6436407658328074,
      "nu_at_maximum_P": 2.0,
      "minimum_eigenvalue_size_3": -0.08526647870313456,
      "minimum_eigenvalue_size_5": -0.37963757935083947,
      "minimum_eigenvalue_size_7": -0.8980318174910166,
      "minimum_eigenvalue_size_9": -1.5406761523160573,
      "minimum_eigenvalue_size_31": -6.378798745696258
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.5,
      "maximum_P": 1.2224008749866917,
      "nu_at_maximum_P": 1.0,
      "minimum_eigenvalue_size_3": -0.10569308209599636,
      "minimum_eigenvalue_size_5": -0.33043743050960944,
      "minimum_eigenvalue_size_7": -0.4221227319177112,
      "minimum_eigenvalue_size_9": -0.779990897274566,
      "minimum_eigenvalue_size_31": -2.517699287018094
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 1.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": -0.01061939394081841,
      "minimum_eigenvalue_size_5": -0.08917766339249852,
      "minimum_eigenvalue_size_7": -0.12870822334646104,
      "minimum_eigenvalue_size_9": -0.23513051524145664,
      "minimum_eigenvalue_size_31": -0.47194660182644965
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 2.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.008573401382345601,
      "minimum_eigenvalue_size_5": -0.004566534050210427,
      "minimum_eigenvalue_size_7": -0.012203745229288746,
      "minimum_eigenvalue_size_9": -0.01927627267876256,
      "minimum_eigenvalue_size_31": -0.03784861777376102
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 4.0,
      "maximum_P": 1.0,
      "nu_at_maximum_P": 0.0,
      "minimum_eigenvalue_size_3": 0.11081194902239236,
      "minimum_eigenvalue_size_5": 0.028880489505155187,
      "minimum_eigenvalue_size_7": 0.011408739680663244,
      "minimum_eigenvalue_size_9": 0.0055257032290665035,
      "minimum_eigenvalue_size_31": -0.0007870463537650557
    }
  ],
  "explicit_short_time_5x5_witnesses": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.13708417759873764,
        0.48648532748102435,
        -0.699342483190641,
        0.48648532748125556,
        -0.13708417759888022
      ],
      "quadratic_form": -0.0026559323953447202,
      "minimum_eigenvalue": -0.002655932395344499
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.5233649064159263,
        0.22524187732837858,
        0.5922081921585338,
        0.22524187732840714,
        -0.5233649064159084
      ],
      "quadratic_form": -0.08515937246592802,
      "minimum_eigenvalue": -0.08515937246592815
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6139581540535882,
        -0.350792509998589,
        1.700323952191241e-16,
        0.35079250999858935,
        0.6139581540535879
      ],
      "quadratic_form": -0.5198952655589704,
      "minimum_eigenvalue": -0.5198952655589708
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6247659825198307,
        -0.33116078736171506,
        6.289615368631703e-16,
        0.33116078736171667,
        0.6247659825198288
      ],
      "quadratic_form": -0.5548816676430328,
      "minimum_eigenvalue": -0.5548816676430339
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.16046313116981584,
        0.49585418203390713,
        -0.6758405339940305,
        0.4958541820338989,
        -0.1604631311698103
      ],
      "quadratic_form": -0.0012898689667254094,
      "minimum_eigenvalue": -0.0012898689667254417
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.5243621651165443,
        0.2044704306221034,
        0.60536957768871,
        0.20447043062209855,
        -0.5243621651165429
      ],
      "quadratic_form": -0.043230176099207054,
      "minimum_eigenvalue": -0.04323017609920703
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6060730018437174,
        -0.3642465050431439,
        -1.098932736407286e-15,
        0.36424650504314476,
        0.6060730018437178
      ],
      "quadratic_form": -0.2665454604210791,
      "minimum_eigenvalue": -0.2665454604210785
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6220335171130119,
        -0.3362652280388457,
        2.8722322791365575e-16,
        0.3362652280388457,
        0.6220335171130116
      ],
      "quadratic_form": -0.33195346376847057,
      "minimum_eigenvalue": -0.3319534637684706
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.15641709981694185,
        0.49432793688222687,
        -0.6799611484528133,
        0.49432793688219934,
        -0.15641709981692395
      ],
      "quadratic_form": -0.001608492694316253,
      "minimum_eigenvalue": -0.0016084926943164578
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.524813210741413,
        0.21088454084655997,
        0.600164651180356,
        0.2108845408465735,
        -0.524813210741418
      ],
      "quadratic_form": -0.052700830688405524,
      "minimum_eigenvalue": -0.05270083068840533
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6086573457387197,
        -0.3599114272682875,
        -7.701738784360596e-16,
        0.35991142726828607,
        0.608657345738722
      ],
      "quadratic_form": -0.3207262530245919,
      "minimum_eigenvalue": -0.32072625302459135
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequency_points": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "unit_coefficient_vector": [
        -0.6228033265531148,
        -0.33483729845161264,
        -7.671039093760765e-18,
        0.33483729845161136,
        0.6228033265531158
      ],
      "quadratic_form": -0.3796375793508395,
      "minimum_eigenvalue": -0.37963757935083925
    }
  ],
  "fixed_nu_semigroup_witnesses": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.15017041282225546
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.4868329835089964
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.9216177259300107
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.6294523057034129
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.10445954300154386
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.3039754556067622
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.6098398930311028
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.41511938397677994
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.11377090947936308
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.3403608905855323
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.669400280824329
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t_left": 0.25,
      "t_right": 0.25,
      "P_t_total_minus_product": -0.4534614579225278
    }
  ],
  "logic": {
    "bochner": "A negative eigenvalue gives explicit coefficients c_j with sum c_i c_j P(nu_i-nu_j)<0, excluding a positive measure.",
    "semigroup": "A nonzero P_{t+s}(nu)-P_t(nu)P_s(nu) excludes a convolution semigroup for the normalized family."
  },
  "verdict": "PASS"
}


==> anc/repro/rgi_finite_witnesses.py <==
#!/usr/bin/env python3
"""Extract small explicit Bochner and semigroup witnesses from the RGI grid."""

from __future__ import annotations

import csv
import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
# The data files sit either beside the programs or in a sibling analysis
# directory. Resolve to whichever exists so that a cold unzip of the archive
# runs without being rearranged first.
_HERE = Path(__file__).resolve().parent
DATA = ROOT / "analysis" if (ROOT / "analysis").is_dir() else _HERE
PROFILE = DATA / "rgi_green_profiles.csv"
OUT = DATA / "rgi_finite_witnesses.json"
SCHEMES = ("collA", "collB", "zV")
ALPHAS = (0.05, 0.10, 0.20, 0.30)
TIMES = (0.25, 0.50, 1.00, 2.00, 4.00)


def load_profiles() -> dict[tuple[str, float, float], tuple[np.ndarray, np.ndarray]]:
    grouped: dict[tuple[str, float, float], list[tuple[float, float]]] = {}
    with PROFILE.open(encoding="utf-8") as stream:
        for row in csv.DictReader(stream):
            key = (row["scheme"], float(row["alpha_bar"]), float(row["t"]))
            grouped.setdefault(key, []).append((float(row["nu"]), float(row["P_t_nu"])))
    profiles = {}
    for key, rows in grouped.items():
        rows.sort()
        profiles[key] = (
            np.asarray([row[0] for row in rows]),
            np.asarray([row[1] for row in rows]),
        )
    return profiles


def main() -> None:
    profiles = load_profiles()
    bochner_rows = []
    explicit_short_time_witnesses = []
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            for time in TIMES:
                nu, values = profiles[(scheme, alpha, time)]
                row: dict[str, object] = {
                    "scheme": scheme,
                    "alpha_bar": alpha,
                    "t": time,
                    "maximum_P": float(values.max()),
                    "nu_at_maximum_P": float(nu[int(np.argmax(values))]),
                }
                for size in (3, 5, 7, 9, 31):
                    matrix = np.fromfunction(
                        lambda i, j: values[np.abs(i - j).astype(int)],
                        (size, size),
                    )
                    row[f"minimum_eigenvalue_size_{size}"] = float(
                        np.linalg.eigvalsh(matrix).min()
                    )
                bochner_rows.append(row)

            # A compact witness using only nu=0,0.25,0.5,0.75,1.0.
            _, short_values = profiles[(scheme, alpha, 0.25)]
            matrix = np.fromfunction(
                lambda i, j: short_values[np.abs(i - j).astype(int)],
                (5, 5),
            )
            eigenvalues, eigenvectors = np.linalg.eigh(matrix)
            vector = eigenvectors[:, 0]
            # LAPACK fixes an eigenvector only up to sign, and which sign it
            # returns depends on the driver.  scipy's evr driver returns the
            # opposite sign to numpy's eigh in 8 of these 12 cells.  Pinning the
            # sign keeps the five printed coefficients the same everywhere.  The
            # coefficient at zero frequency is negative in all twelve cells, by
            # at least 0.137, so this convention flips none of the stored vectors.
            if vector[0] > 0:
                vector = -vector
            quadratic_form = float(vector @ matrix @ vector)
            explicit_short_time_witnesses.append(
                {
                    "scheme": scheme,
                    "alpha_bar": alpha,
                    "t": 0.25,
                    "frequency_points": [0.0, 0.25, 0.50, 0.75, 1.00],
                    "unit_coefficient_vector": vector.tolist(),
                    "quadratic_form": quadratic_form,
                    "minimum_eigenvalue": float(eigenvalues[0]),
                }
            )

    semigroup_witnesses = []
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            nu, quarter = profiles[(scheme, alpha, 0.25)]
            _, half = profiles[(scheme, alpha, 0.50)]
            index = int(np.where(np.isclose(nu, 1.0))[0][0])
            defect = float(half[index] - quarter[index] ** 2)
            semigroup_witnesses.append(
                {
                    "scheme": scheme,
                    "alpha_bar": alpha,
                    "nu": 1.0,
                    "t_left": 0.25,
                    "t_right": 0.25,
                    "P_t_total_minus_product": defect,
                }
            )

    if max(row["minimum_eigenvalue"] for row in explicit_short_time_witnesses) >= 0:
        raise RuntimeError("not every short-time 5x5 Bochner witness is negative")
    if min(abs(row["P_t_total_minus_product"]) for row in semigroup_witnesses) <= 1e-3:
        raise RuntimeError("semigroup witness unexpectedly small")

    payload = {
        "frequency_spacing": 0.25,
        "bochner_tests": bochner_rows,
        "explicit_short_time_5x5_witnesses": explicit_short_time_witnesses,
        "fixed_nu_semigroup_witnesses": semigroup_witnesses,
        "logic": {
            "bochner": "A negative eigenvalue gives explicit coefficients c_j with sum c_i c_j P(nu_i-nu_j)<0, excluding a positive measure.",
            "semigroup": "A nonzero P_{t+s}(nu)-P_t(nu)P_s(nu) excludes a convolution semigroup for the normalized family.",
        },
        "verdict": "PASS",
    }
    OUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {OUT}")
    print(
        "least_negative_short_time_witness="
        f"{max(row['minimum_eigenvalue'] for row in explicit_short_time_witnesses):.3e}"
    )
    print(
        "smallest_absolute_semigroup_witness="
        f"{min(abs(row['P_t_total_minus_product']) for row in semigroup_witnesses):.3e}"
    )


if __name__ == "__main__":
    main()



==> anc/repro/rgi_green_check_results.json <==
{
  "parameters": {
    "Nc": 3,
    "nf": 4,
    "alpha_bar": [
      0.05,
      0.1,
      0.2,
      0.3
    ],
    "t_equals_alpha_bar_Y": [
      0.25,
      0.5,
      1.0,
      2.0,
      4.0
    ],
    "schemes": [
      "collA",
      "collB",
      "zV"
    ],
    "nu_step": 0.25,
    "nu_max": 30.0,
    "primary_method": "dehoog",
    "primary_degree": 36,
    "workers": 10
  },
  "kernel_definition": {
    "green_denominator": "lambda - X0(alpha_bar*lambda,gamma) - alpha_bar*X1(alpha_bar*lambda,gamma)",
    "matching": "chi1 = X1(0) + chi0*partial_omega X0(0)",
    "zV_note": "zVnB, zVnM and zVzM share U=A1-bbar/2, so their kernel-level Green functions coincide; their impact factors differ.",
    "z_scheme_kernel_identity_error": 0.0
  },
  "chi1_reconstruction": {
    "chi1_half": -18.477594365252703,
    "pole_layers": 48000,
    "N_to_2N_layer_difference_at_nu_max": 4.92605178692429e-06,
    "conservative_working_envelope_twice_difference": 9.85210357384858e-06
  },
  "cross_method_checks": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.070956902970312,
      "secondary_talbot_degree_80": 1.070956902970312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.8278645266211004,
      "secondary_talbot_degree_80": 1.8278645266211004,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 5.330705186734954,
      "secondary_talbot_degree_80": 5.330705186734954,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 45.338122675540646,
      "secondary_talbot_degree_80": 45.338122675540646,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3279.602965747632,
      "secondary_talbot_degree_80": 3279.602965747632,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.0374118372977907,
      "secondary_talbot_degree_80": 1.0374118372977907,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.572540862652348,
      "secondary_talbot_degree_80": 1.572540862652348,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 3.610515784036663,
      "secondary_talbot_degree_80": 3.610515784036663,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 19.032899628577983,
      "secondary_talbot_degree_80": 19.032899628577983,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 528.9034210218335,
      "secondary_talbot_degree_80": 528.9034210218335,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.9425464603397009,
      "secondary_talbot_degree_80": 0.9425464603397009,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.1114683155818834,
      "secondary_talbot_degree_80": 1.1114683155818834,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.5479437076567526,
      "secondary_talbot_degree_80": 1.5479437076567526,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.0024143742301126,
      "secondary_talbot_degree_80": 3.0024143742301126,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 11.295398714720397,
      "secondary_talbot_degree_80": 11.295398714720397,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8258041132929246,
      "secondary_talbot_degree_80": 0.8258041132929246,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7747923137246318,
      "secondary_talbot_degree_80": 0.7747923137246318,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.6810861559969082,
      "secondary_talbot_degree_80": 0.6810861559969082,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5262985968769277,
      "secondary_talbot_degree_80": 0.5262985968769277,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.31426247825368686,
      "secondary_talbot_degree_80": 0.31426247825368686,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7299403513589241,
      "secondary_talbot_degree_80": 0.7299403513589241,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5746399541900928,
      "secondary_talbot_degree_80": 0.5746399541900928,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3562490612201921,
      "secondary_talbot_degree_80": 0.3562490612201921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.13692090119893255,
      "secondary_talbot_degree_80": 0.13692090119893255,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.020225617499956633,
      "secondary_talbot_degree_80": 0.020225617499956633,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6557013801956831,
      "secondary_talbot_degree_80": 0.6557013801956831,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4514244012884645,
      "secondary_talbot_degree_80": 0.4514244012884645,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.21411977216658928,
      "secondary_talbot_degree_80": 0.21411977216658928,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.04817295452181587,
      "secondary_talbot_degree_80": 0.04817295452181587,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0024383514585965293,
      "secondary_talbot_degree_80": 0.0024383514585965293,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.597081830192253,
      "secondary_talbot_degree_80": 0.597081830192253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.369436415634129,
      "secondary_talbot_degree_80": 0.369436415634129,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.14124695041246219,
      "secondary_talbot_degree_80": 0.14124695041237523,
      "absolute_error": 8.695821840376539e-14,
      "relative_error": 6.156466964407685e-13,
      "relative_error_if_magnitude_ge_1e-12": 6.156466964407685e-13
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020647099797860235,
      "secondary_talbot_degree_80": 0.020647099797860235,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004411832451829119,
      "secondary_talbot_degree_80": 0.0004411832451829119,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5125730294496108,
      "secondary_talbot_degree_80": 0.5125730294496108,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.26792080314058225,
      "secondary_talbot_degree_80": 0.26792080314058225,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.07314003583971727,
      "secondary_talbot_degree_80": 0.07314003584376708,
      "absolute_error": 4.049802160288607e-12,
      "relative_error": 5.5370524686907535e-11,
      "relative_error_if_magnitude_ge_1e-12": 5.5370524686907535e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0054506793898893855,
      "secondary_talbot_degree_80": 0.0054506793898893855,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.027203206813819e-05,
      "secondary_talbot_degree_80": 3.027203206813819e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4807639560170742,
      "secondary_talbot_degree_80": 0.4807639560170742,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.23449192818811596,
      "secondary_talbot_degree_80": 0.23449192818811596,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.05579040950872658,
      "secondary_talbot_degree_80": 0.05579040950630933,
      "absolute_error": 2.417253897046834e-12,
      "relative_error": 4.332740910727199e-11,
      "relative_error_if_magnitude_ge_1e-12": 4.332740910727199e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0031580828855981634,
      "secondary_talbot_degree_80": 0.0031580828855981634,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.0119323362444578e-05,
      "secondary_talbot_degree_80": 1.0119323362444578e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3041509154092509,
      "secondary_talbot_degree_80": 0.30415091493562507,
      "absolute_error": 4.736258052417952e-10,
      "relative_error": 1.5572065749153083e-09,
      "relative_error_if_magnitude_ge_1e-12": 1.5572065749153083e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.09268626555852601,
      "secondary_talbot_degree_80": 0.09268626556532146,
      "absolute_error": 6.795453089125658e-12,
      "relative_error": 7.331672117414746e-11,
      "relative_error_if_magnitude_ge_1e-12": 7.331672117414746e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.008611236480591176,
      "secondary_talbot_degree_80": 0.008611236480591176,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.433028179288582e-05,
      "secondary_talbot_degree_80": 7.433028179288582e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.538170295393987e-09,
      "secondary_talbot_degree_80": 5.538170295393987e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.15531559440512502,
      "secondary_talbot_degree_80": 0.15531559440512502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.02412718524965654,
      "secondary_talbot_degree_80": 0.02412718524965654,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0005822237912842482,
      "secondary_talbot_degree_80": 0.0005822237912842482,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.3904436161212026e-07,
      "secondary_talbot_degree_80": 3.3904436161212026e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1497136383642437e-13,
      "secondary_talbot_degree_80": 1.1497136383642437e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.09946964305041006,
      "secondary_talbot_degree_80": 0.09946964305041006,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.009894531005374059,
      "secondary_talbot_degree_80": 0.009894531005374059,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 9.790493087826014e-05,
      "secondary_talbot_degree_80": 9.790493087826014e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 9.585687529946193e-09,
      "secondary_talbot_degree_80": 9.585687529946193e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.188839663390472e-17,
      "secondary_talbot_degree_80": 9.188839663390472e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7109187338313643,
      "secondary_talbot_degree_80": 0.7109187338313643,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.0942991609071953,
      "secondary_talbot_degree_80": 1.0942991609071953,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.6622597643517874,
      "secondary_talbot_degree_80": 2.6622597643517874,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 15.756607256000873,
      "secondary_talbot_degree_80": 15.756607256000873,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 551.933228855691,
      "secondary_talbot_degree_80": 551.933228855691,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.724337013940575,
      "secondary_talbot_degree_80": 0.724337013940575,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.0440843372283566,
      "secondary_talbot_degree_80": 1.0440843372283566,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.1638053577723144,
      "secondary_talbot_degree_80": 2.1638053577723144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 9.286997459560473,
      "secondary_talbot_degree_80": 9.286997459560473,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 171.07649126786325,
      "secondary_talbot_degree_80": 171.07649126786325,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7482036484063874,
      "secondary_talbot_degree_80": 0.7482036484063874,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.9001074862662958,
      "secondary_talbot_degree_80": 0.9001074862662958,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.2688616472604577,
      "secondary_talbot_degree_80": 1.2688616472604577,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.526025396928875,
      "secondary_talbot_degree_80": 2.526025396928875,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 10.011115673225378,
      "secondary_talbot_degree_80": 10.011115673225378,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7493006445702256,
      "secondary_talbot_degree_80": 0.7493006445702256,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7142273068363592,
      "secondary_talbot_degree_80": 0.7142273068363592,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.6623068675339712,
      "secondary_talbot_degree_80": 0.6623068675339712,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5691814839802938,
      "secondary_talbot_degree_80": 0.5691814839802938,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.4203725504985216,
      "secondary_talbot_degree_80": 0.4203725504985216,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.709375200611466,
      "secondary_talbot_degree_80": 0.709375200611466,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5568115510987184,
      "secondary_talbot_degree_80": 0.5568115510987184,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3615689679693594,
      "secondary_talbot_degree_80": 0.3615689679693594,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.15219252417413545,
      "secondary_talbot_degree_80": 0.15219252417413545,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.026965058157525524,
      "secondary_talbot_degree_80": 0.026965058157525524,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6411474841169881,
      "secondary_talbot_degree_80": 0.6411474841169881,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.44312045685307555,
      "secondary_talbot_degree_80": 0.44312045685307555,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.21513878414091972,
      "secondary_talbot_degree_80": 0.21513878414091972,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.05084110082345719,
      "secondary_talbot_degree_80": 0.05084110082345719,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0028392666744809546,
      "secondary_talbot_degree_80": 0.0028392666744809546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5742155219636921,
      "secondary_talbot_degree_80": 0.5742155219636921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.3600108603399559,
      "secondary_talbot_degree_80": 0.3600108603399559,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.13805706919757002,
      "secondary_talbot_degree_80": 0.13805706919757002,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020264551800729655,
      "secondary_talbot_degree_80": 0.020264551800642593,
      "absolute_error": 8.7062301812324e-14,
      "relative_error": 4.296285586202266e-12,
      "relative_error_if_magnitude_ge_1e-12": 4.296285586202266e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004366069466956085,
      "secondary_talbot_degree_80": 0.0004366069466956085,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4984179494008619,
      "secondary_talbot_degree_80": 0.4984179494008619,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.25503241545309924,
      "secondary_talbot_degree_80": 0.25503241545309924,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.06694967012547164,
      "secondary_talbot_degree_80": 0.06694967012547164,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.004617210695547285,
      "secondary_talbot_degree_80": 0.004617210695655983,
      "absolute_error": 1.0869864036644472e-13,
      "relative_error": 2.3542057647209345e-11,
      "relative_error_if_magnitude_ge_1e-12": 2.3542057647209345e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.196062227994666e-05,
      "secondary_talbot_degree_80": 2.196062227994666e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.47121410934094243,
      "secondary_talbot_degree_80": 0.47121410934094243,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.21982978133996117,
      "secondary_talbot_degree_80": 0.21982978133996117,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.04945942721931011,
      "secondary_talbot_degree_80": 0.04945942721931011,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.002499871785263396,
      "secondary_talbot_degree_80": 0.002499871785251669,
      "absolute_error": 1.1726730697603216e-14,
      "relative_error": 4.690932857729599e-12,
      "relative_error_if_magnitude_ge_1e-12": 4.690932857729599e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.386397893445314e-06,
      "secondary_talbot_degree_80": 6.386397893445314e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.277918323762467,
      "secondary_talbot_degree_80": 0.277918323762467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.07647332739412986,
      "secondary_talbot_degree_80": 0.07647332738962577,
      "absolute_error": 4.504091544177413e-12,
      "relative_error": 5.889754895800637e-11,
      "relative_error_if_magnitude_ge_1e-12": 5.889754895800637e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0058562404532837885,
      "secondary_talbot_degree_80": 0.005856240451092112,
      "absolute_error": 2.1916765277629757e-12,
      "relative_error": 3.742463352122145e-10,
      "relative_error_if_magnitude_ge_1e-12": 3.742463352122145e-10
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.437160924454328e-05,
      "secondary_talbot_degree_80": 3.437160924454328e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1840275287904937e-09,
      "secondary_talbot_degree_80": 1.1840275287904937e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.12509030067258053,
      "secondary_talbot_degree_80": 0.12466952837539298,
      "absolute_error": 0.00042077229718755216,
      "relative_error": 0.003363748387566106,
      "relative_error_if_magnitude_ge_1e-12": 0.003363748387566106
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.01554355875554511,
      "secondary_talbot_degree_80": 0.01554355875554511,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.00024165970492037673,
      "secondary_talbot_degree_80": 0.00024165970492037673,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.841388217539181e-08,
      "secondary_talbot_degree_80": 5.841388217539181e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.4130271393077003e-15,
      "secondary_talbot_degree_80": 3.4130271393077003e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.07231546037573588,
      "secondary_talbot_degree_80": 0.07231546037573588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.005229916467942272,
      "secondary_talbot_degree_80": 0.005229916467942272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.7356898192705945e-05,
      "secondary_talbot_degree_80": 2.7356898192705945e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.485414170892785e-10,
      "secondary_talbot_degree_80": 7.485414170892785e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.604202744960491e-19,
      "secondary_talbot_degree_80": 5.604202744960492e-19,
      "absolute_error": 9.62964972193618e-35,
      "relative_error": 1.718290747171044e-16,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4012385900169201,
      "secondary_talbot_degree_80": 0.4012385900169201,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5309176134012026,
      "secondary_talbot_degree_80": 0.5309176134012026,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.0302111092834536,
      "secondary_talbot_degree_80": 1.0302111092834536,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.9325239899529074,
      "secondary_talbot_degree_80": 3.9325239899529074,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 57.28139207721246,
      "secondary_talbot_degree_80": 57.28139207721246,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4149201906787894,
      "secondary_talbot_degree_80": 0.4149201906787894,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.545294094828977,
      "secondary_talbot_degree_80": 0.545294094828977,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.9749692803989538,
      "secondary_talbot_degree_80": 0.9749692803989538,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.09733066515405,
      "secondary_talbot_degree_80": 3.09733066515405,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 31.245223992350876,
      "secondary_talbot_degree_80": 31.245223992350876,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4525642175367272,
      "secondary_talbot_degree_80": 0.4525642175367272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5728151653722336,
      "secondary_talbot_degree_80": 0.5728151653722336,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.8107737852224095,
      "secondary_talbot_degree_80": 0.8107737852224095,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.5713905233204917,
      "secondary_talbot_degree_80": 1.5713905233204917,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.9104437467298485,
      "secondary_talbot_degree_80": 5.9104437467298485,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5047819968851799,
      "secondary_talbot_degree_80": 0.5047819968851799,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5792450901187303,
      "secondary_talbot_degree_80": 0.5792450901187303,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.5789896903461204,
      "secondary_talbot_degree_80": 0.5789896903461204,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5763025628090943,
      "secondary_talbot_degree_80": 0.5763025628090943,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.57262312259194,
      "secondary_talbot_degree_80": 0.57262312259194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.558496989880836,
      "secondary_talbot_degree_80": 0.558496989880836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5393369339078766,
      "secondary_talbot_degree_80": 0.5393369339078766,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3653140539860458,
      "secondary_talbot_degree_80": 0.3653140539860458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.18154968032568344,
      "secondary_talbot_degree_80": 0.18154968032568344,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.044648664930130796,
      "secondary_talbot_degree_80": 0.044648664930130796,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6001948671079772,
      "secondary_talbot_degree_80": 0.6001948671079772,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.45660657670449983,
      "secondary_talbot_degree_80": 0.45660657670449983,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.22080735582717712,
      "secondary_talbot_degree_80": 0.22080735582717712,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.05746035755440226,
      "secondary_talbot_degree_80": 0.05746035755440226,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0038778619761295824,
      "secondary_talbot_degree_80": 0.0038778619761295824,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6192305463249096,
      "secondary_talbot_degree_80": 0.6192305463249096,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.3592522779289899,
      "secondary_talbot_degree_80": 0.3592522779289899,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.1354783321272935,
      "secondary_talbot_degree_80": 0.1354783321272935,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.019858845447081143,
      "secondary_talbot_degree_80": 0.019858845447081143,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004293939276121289,
      "secondary_talbot_degree_80": 0.0004293939275518204,
      "absolute_error": 6.030847479396306e-14,
      "relative_error": 1.4045022743879985e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.4045022743879985e-10
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5743912972799098,
      "secondary_talbot_degree_80": 0.5743912972799098,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.22511933690548747,
      "secondary_talbot_degree_80": 0.22511933690548747,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.056420770908587825,
      "secondary_talbot_degree_80": 0.056420770908587825,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.003279873697286091,
      "secondary_talbot_degree_80": 0.003279873697286091,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.105863665054199e-05,
      "secondary_talbot_degree_80": 1.1058636735632836e-05,
      "absolute_error": 8.509084618011677e-14,
      "relative_error": 7.694514994415123e-09,
      "relative_error_if_magnitude_ge_1e-12": 7.694514994415123e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5182464704956494,
      "secondary_talbot_degree_80": 0.5182464704956494,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.19399441060124262,
      "secondary_talbot_degree_80": 0.19399441060124262,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.038887987106308294,
      "secondary_talbot_degree_80": 0.038887987106308294,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0015345964519717706,
      "secondary_talbot_degree_80": 0.0015345964519717704,
      "absolute_error": 2.168404344971009e-19,
      "relative_error": 1.4130127449368673e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.4130127449368673e-16
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.3997324844699442e-06,
      "secondary_talbot_degree_80": 2.399732426765531e-06,
      "absolute_error": 5.770441302861543e-14,
      "relative_error": 2.4046185731973893e-08,
      "relative_error_if_magnitude_ge_1e-12": 2.4046185731973893e-08
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.24437177952739145,
      "secondary_talbot_degree_80": 0.24437177952739145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.05164655994498605,
      "secondary_talbot_degree_80": 0.05164655994498605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.002672109563563376,
      "secondary_talbot_degree_80": 0.0026721095606439967,
      "absolute_error": 2.9193791481474385e-12,
      "relative_error": 1.0925372177682407e-09,
      "relative_error_if_magnitude_ge_1e-12": 1.0925372177682407e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.356483111007602e-06,
      "secondary_talbot_degree_80": 7.356483074728569e-06,
      "absolute_error": 3.627903353572255e-14,
      "relative_error": 4.9315730068676094e-09,
      "relative_error_if_magnitude_ge_1e-12": 4.9315730068676094e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.585505410287849e-11,
      "secondary_talbot_degree_80": 5.585505410287849e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.0825716157658089,
      "secondary_talbot_degree_80": 0.0825716157658089,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.006425022217970551,
      "secondary_talbot_degree_80": 0.006421019606067219,
      "absolute_error": 4.002611903332169e-06,
      "relative_error": 0.0006229724610347666,
      "relative_error_if_magnitude_ge_1e-12": 0.0006229724610347666
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 4.256020893593064e-05,
      "secondary_talbot_degree_80": 4.256020893593064e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.0732042917623336e-09,
      "secondary_talbot_degree_80": 2.0732042917623336e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.516127757110059e-18,
      "secondary_talbot_degree_80": 6.516127757110059e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.038975601535527135,
      "secondary_talbot_degree_80": 0.03814369381343424,
      "absolute_error": 0.0008319077220928922,
      "relative_error": 0.02134432027520062,
      "relative_error_if_magnitude_ge_1e-12": 0.02134432027520062
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.0014610178768677917,
      "secondary_talbot_degree_80": 0.0014610178768677917,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.240711153293583e-06,
      "secondary_talbot_degree_80": 2.240711153293583e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.2210217420355188e-11,
      "secondary_talbot_degree_80": 1.2210217420355188e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.6717953302656314e-20,
      "secondary_talbot_degree_80": 1.6717953302656324e-20,
      "absolute_error": 9.027796614315168e-36,
      "relative_error": 5.400060911092949e-16,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.26259609531643513,
      "secondary_talbot_degree_80": 0.26259609531643513,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.31575087137972835,
      "secondary_talbot_degree_80": 0.31575087137972835,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.5279338253551704,
      "secondary_talbot_degree_80": 0.5279338253551704,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.5452328143814715,
      "secondary_talbot_degree_80": 1.5452328143814715,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 13.243240493376959,
      "secondary_talbot_degree_80": 13.243240493376959,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.27082772767856217,
      "secondary_talbot_degree_80": 0.27082772767856217,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.3301121768369989,
      "secondary_talbot_degree_80": 0.3301121768369989,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.5312516134070009,
      "secondary_talbot_degree_80": 0.5312516134070009,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.376214482840636,
      "secondary_talbot_degree_80": 1.376214482840636,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.203328738004336,
      "secondary_talbot_degree_80": 9.203328738004336,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.2945711098164202,
      "secondary_talbot_degree_80": 0.2945711098164202,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.3677564990674539,
      "secondary_talbot_degree_80": 0.3677564990674539,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.5239525257211048,
      "secondary_talbot_degree_80": 0.5239525257211048,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.9604049323984997,
      "secondary_talbot_degree_80": 0.9604049323984997,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.2046466222614276,
      "secondary_talbot_degree_80": 3.2046466222614276,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3311134805643422,
      "secondary_talbot_degree_80": 0.3311134805643422,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4140156378320715,
      "secondary_talbot_degree_80": 0.4140156378320715,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.4736459501111695,
      "secondary_talbot_degree_80": 0.4736459501111695,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5109959193153564,
      "secondary_talbot_degree_80": 0.5109959193153564,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.6013119901759154,
      "secondary_talbot_degree_80": 0.6013119901759154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3763510460003481,
      "secondary_talbot_degree_80": 0.3763510460003481,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4498160453837113,
      "secondary_talbot_degree_80": 0.4498160453837113,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.37033258287090354,
      "secondary_talbot_degree_80": 0.37033258287090354,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.204613769020977,
      "secondary_talbot_degree_80": 0.204613769020977,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.06632755169327596,
      "secondary_talbot_degree_80": 0.06632755169327596,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4252795070187642,
      "secondary_talbot_degree_80": 0.4252795070187642,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.45841675145932415,
      "secondary_talbot_degree_80": 0.45841675145932415,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.2419852090830918,
      "secondary_talbot_degree_80": 0.2419852090830918,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0653650908987206,
      "secondary_talbot_degree_80": 0.0653650908987206,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0052072951385955775,
      "secondary_talbot_degree_80": 0.0052072951385955775,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.47253191778815884,
      "secondary_talbot_degree_80": 0.47253191778815884,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.43138393198921104,
      "secondary_talbot_degree_80": 0.43138393198921104,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.13247223195465171,
      "secondary_talbot_degree_80": 0.13247223195465171,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.01941673378288919,
      "secondary_talbot_degree_80": 0.01941673378288919,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.00040127193782623575,
      "secondary_talbot_degree_80": 0.00040127193782623575,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5420159391748585,
      "secondary_talbot_degree_80": 0.5420159391748585,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.29038628990818693,
      "secondary_talbot_degree_80": 0.29038628990818693,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.039722161887162946,
      "secondary_talbot_degree_80": 0.039722161887162946,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.002185125195670321,
      "secondary_talbot_degree_80": 0.002185125195670321,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.23544930752055e-06,
      "secondary_talbot_degree_80": 5.235449298997296e-06,
      "absolute_error": 8.523253785153347e-15,
      "relative_error": 1.6279889813678406e-09,
      "relative_error_if_magnitude_ge_1e-12": 1.6279889813678406e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.556496715942257,
      "secondary_talbot_degree_80": 0.556496715942257,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.20567503386358144,
      "secondary_talbot_degree_80": 0.20567503386358144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.029528790231260545,
      "secondary_talbot_degree_80": 0.029528790231260545,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0009148400734380109,
      "secondary_talbot_degree_80": 0.0009148400734380109,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.187960634882546e-07,
      "secondary_talbot_degree_80": 9.18827375846789e-07,
      "absolute_error": 3.1312358534411044e-11,
      "relative_error": 3.407860862390354e-05,
      "relative_error_if_magnitude_ge_1e-12": 3.407860862390354e-05
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.12519895959529728,
      "secondary_talbot_degree_80": 0.12519895959529728,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.028336287307532588,
      "secondary_talbot_degree_80": 0.028336287307532588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0012466674598094517,
      "secondary_talbot_degree_80": 0.0012466674598094517,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.927539639051327e-06,
      "secondary_talbot_degree_80": 2.9291313577704766e-06,
      "absolute_error": 1.5917187191495422e-09,
      "relative_error": 0.0005434098115562447,
      "relative_error_if_magnitude_ge_1e-12": 0.0005434098115562447
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.154310222045142e-11,
      "secondary_talbot_degree_80": 2.1543102220681242e-11,
      "absolute_error": 2.298237321447625e-22,
      "relative_error": 1.0668089014781406e-11,
      "relative_error_if_magnitude_ge_1e-12": 1.0668089014781406e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.05575007518900485,
      "secondary_talbot_degree_80": 0.05575007518900485,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.002572770328979131,
      "secondary_talbot_degree_80": 0.0025727749216794098,
      "absolute_error": 4.592700278676504e-09,
      "relative_error": 1.7851154564576382e-06,
      "relative_error_if_magnitude_ge_1e-12": 1.7851154564576382e-06
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.1788282472637152e-05,
      "secondary_talbot_degree_80": 1.1788280562453266e-05,
      "absolute_error": 1.910183886134659e-12,
      "relative_error": 1.6204089871179788e-07,
      "relative_error_if_magnitude_ge_1e-12": 1.6204089871179788e-07
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 6.929725787532183e-09,
      "secondary_talbot_degree_80": 6.929725787532183e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1638433829118066e-14,
      "secondary_talbot_degree_80": 1.1638433829118066e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.02118100590921777,
      "secondary_talbot_degree_80": 0.021181143676796698,
      "absolute_error": 1.3776757892824953e-07,
      "relative_error": 6.504255909428052e-06,
      "relative_error_if_magnitude_ge_1e-12": 6.504255909428052e-06
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.000414837341372291,
      "secondary_talbot_degree_80": 0.00041483730437687867,
      "absolute_error": 3.699541232171297e-11,
      "relative_error": 8.918052603300208e-08,
      "relative_error_if_magnitude_ge_1e-12": 8.918052603300208e-08
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 6.291605115714214e-07,
      "secondary_talbot_degree_80": 6.291605115714214e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.76017373833684e-10,
      "secondary_talbot_degree_80": 5.76017373833684e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.38734156677103e-16,
      "secondary_talbot_degree_80": 9.38734156677103e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.1963844310850504,
      "secondary_talbot_degree_80": 1.1963844310850504,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 2.0438076235579663,
      "secondary_talbot_degree_80": 2.0438076235579663,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 5.9761651143322565,
      "secondary_talbot_degree_80": 5.9761651143322565,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 51.095727699917724,
      "secondary_talbot_degree_80": 51.095727699917724,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3735.1546684805553,
      "secondary_talbot_degree_80": 3735.1546684805553,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.1426473056690276,
      "secondary_talbot_degree_80": 1.1426473056690276,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.7358937229064233,
      "secondary_talbot_degree_80": 1.7358937229064233,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 4.005948123182654,
      "secondary_talbot_degree_80": 4.005948123182654,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 21.333853363674507,
      "secondary_talbot_degree_80": 21.333853363674507,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 605.0583729760832,
      "secondary_talbot_degree_80": 605.0583729760832,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.0082218016850768,
      "secondary_talbot_degree_80": 1.0082218016850768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.1922085362819212,
      "secondary_talbot_degree_80": 1.1922085362819212,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.6687267037741502,
      "secondary_talbot_degree_80": 1.6687267037741502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.269278873409645,
      "secondary_talbot_degree_80": 3.269278873409645,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 12.548316738460173,
      "secondary_talbot_degree_80": 12.548316738460173,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8620564821535807,
      "secondary_talbot_degree_80": 0.8620564821535807,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.8097242747835772,
      "secondary_talbot_degree_80": 0.8097242747835772,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7132592575031355,
      "secondary_talbot_degree_80": 0.7132592575031355,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5534316370228967,
      "secondary_talbot_degree_80": 0.5534316370228967,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.33319395363933907,
      "secondary_talbot_degree_80": 0.33319395363933907,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7504551354869619,
      "secondary_talbot_degree_80": 0.7504551354869619,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.590674992433982,
      "secondary_talbot_degree_80": 0.590674992433982,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3662470225116798,
      "secondary_talbot_degree_80": 0.3662470225116798,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.14080682248479542,
      "secondary_talbot_degree_80": 0.14080682248479542,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.02081243473394773,
      "secondary_talbot_degree_80": 0.02081243473394773,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6675984637225714,
      "secondary_talbot_degree_80": 0.6675984637225714,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4595778512769606,
      "secondary_talbot_degree_80": 0.4595778512769606,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.2178552265532492,
      "secondary_talbot_degree_80": 0.2178552265532492,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.048954157375083414,
      "secondary_talbot_degree_80": 0.048954157375083414,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.002471910669017635,
      "secondary_talbot_degree_80": 0.002471910669017635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6047165351516347,
      "secondary_talbot_degree_80": 0.6047165351516347,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.37398267758997916,
      "secondary_talbot_degree_80": 0.37398267758997916,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.14286922760222176,
      "secondary_talbot_degree_80": 0.14286922760220933,
      "absolute_error": 1.2434497875801753e-14,
      "relative_error": 8.703412263431586e-14,
      "relative_error_if_magnitude_ge_1e-12": 8.703412263431586e-14
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020850481428515158,
      "secondary_talbot_degree_80": 0.020850481428515158,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004440898708565796,
      "secondary_talbot_degree_80": 0.0004440898708565796,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5160131048334314,
      "secondary_talbot_degree_80": 0.5160131048334314,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2696659239456562,
      "secondary_talbot_degree_80": 0.2696659239456562,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.07356511160250621,
      "secondary_talbot_degree_80": 0.07356511161534814,
      "absolute_error": 1.284192197026357e-11,
      "relative_error": 1.7456538416485345e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.7456538416485345e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.005474694367855729,
      "secondary_talbot_degree_80": 0.005474694367855729,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.0320463845176303e-05,
      "secondary_talbot_degree_80": 3.0320463845176303e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.48338187909823815,
      "secondary_talbot_degree_80": 0.48338187909823815,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.23566366457356938,
      "secondary_talbot_degree_80": 0.23566366457356938,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.05603620619828979,
      "secondary_talbot_degree_80": 0.05603620619226026,
      "absolute_error": 6.029531041118474e-12,
      "relative_error": 1.0760062913221441e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.0760062913221441e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0031682616288902263,
      "secondary_talbot_degree_80": 0.0031682616288902263,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.0128045960010127e-05,
      "secondary_talbot_degree_80": 1.0128045960010127e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.30441607887796324,
      "secondary_talbot_degree_80": 0.3044160800446451,
      "absolute_error": 1.1666818622302344e-09,
      "relative_error": 3.8325237683210785e-09,
      "relative_error_if_magnitude_ge_1e-12": 3.8325237683210785e-09
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.09276699695187786,
      "secondary_talbot_degree_80": 0.09276699695674627,
      "absolute_error": 4.868411229708158e-12,
      "relative_error": 5.247999169336174e-11,
      "relative_error_if_magnitude_ge_1e-12": 5.247999169336174e-11
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.008618669757720139,
      "secondary_talbot_degree_80": 0.008618669757720139,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.439328299668046e-05,
      "secondary_talbot_degree_80": 7.439328299668046e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.5426913318312306e-09,
      "secondary_talbot_degree_80": 5.5426913318312306e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.15532858666069324,
      "secondary_talbot_degree_80": 0.15532858666069324,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.024130032409056278,
      "secondary_talbot_degree_80": 0.024130032409056278,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.000582332500685655,
      "secondary_talbot_degree_80": 0.000582332500685655,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.391542607906549e-07,
      "secondary_talbot_degree_80": 3.391542607906549e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1504023861236796e-13,
      "secondary_talbot_degree_80": 1.1504023861236796e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.09947188645801217,
      "secondary_talbot_degree_80": 0.09947188645801217,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.009894934859975541,
      "secondary_talbot_degree_80": 0.009894934859975541,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 9.791250269470943e-05,
      "secondary_talbot_degree_80": 9.791250269470943e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 9.587129097458856e-09,
      "secondary_talbot_degree_80": 9.587129097458856e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.191564168760376e-17,
      "secondary_talbot_degree_80": 9.191564168760376e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8644465632608554,
      "secondary_talbot_degree_80": 0.8644465632608554,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.3319475242010694,
      "secondary_talbot_degree_80": 1.3319475242010694,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 3.267740835551,
      "secondary_talbot_degree_80": 3.267740835551,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 19.681987323852443,
      "secondary_talbot_degree_80": 19.681987323852443,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 714.0187632422187,
      "secondary_talbot_degree_80": 714.0187632422187,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8658240586387976,
      "secondary_talbot_degree_80": 0.8658240586387976,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.248801466223704,
      "secondary_talbot_degree_80": 1.248801466223704,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.6227444503281374,
      "secondary_talbot_degree_80": 2.6227444503281374,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 11.56659165545693,
      "secondary_talbot_degree_80": 11.56659165545693,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 224.95939875443537,
      "secondary_talbot_degree_80": 224.95939875443537,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8581885912055767,
      "secondary_talbot_degree_80": 0.8581885912055767,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.0311155501377618,
      "secondary_talbot_degree_80": 1.0311155501377618,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.4756150619995447,
      "secondary_talbot_degree_80": 1.4756150619995447,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.0262025883020933,
      "secondary_talbot_degree_80": 3.0262025883020933,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 12.727628740152635,
      "secondary_talbot_degree_80": 12.727628740152635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8200576689051431,
      "secondary_talbot_degree_80": 0.8200576689051431,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.780200238979066,
      "secondary_talbot_degree_80": 0.780200238979066,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.729299195695378,
      "secondary_talbot_degree_80": 0.729299195695378,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.6360511073060388,
      "secondary_talbot_degree_80": 0.6360511073060388,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.48379463020107516,
      "secondary_talbot_degree_80": 0.48379463020107516,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7463460854632971,
      "secondary_talbot_degree_80": 0.7463460854632971,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5879882233984974,
      "secondary_talbot_degree_80": 0.5879882233984974,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3820072108984094,
      "secondary_talbot_degree_80": 0.3820072108984094,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.16113708738360125,
      "secondary_talbot_degree_80": 0.16113708738360125,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.028671546267357767,
      "secondary_talbot_degree_80": 0.028671546267357767,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6578166713846441,
      "secondary_talbot_degree_80": 0.6578166713846441,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4578880060650525,
      "secondary_talbot_degree_80": 0.4578880060650525,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.22191300465121327,
      "secondary_talbot_degree_80": 0.22191300465121327,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.05227432244239993,
      "secondary_talbot_degree_80": 0.05227432244239993,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.002900702418502769,
      "secondary_talbot_degree_80": 0.002900702418502769,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5836682963860201,
      "secondary_talbot_degree_80": 0.5836682963860201,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.3671378920188095,
      "secondary_talbot_degree_80": 0.3671378920188095,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.14058497275733597,
      "secondary_talbot_degree_80": 0.14058497275733597,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020544922973184696,
      "secondary_talbot_degree_80": 0.020544922973164313,
      "absolute_error": 2.0383000842727483e-14,
      "relative_error": 9.921186304437084e-13,
      "relative_error_if_magnitude_ge_1e-12": 9.921186304437084e-13
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.00043876043837150387,
      "secondary_talbot_degree_80": 0.00043876043837150387,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5062648947756312,
      "secondary_talbot_degree_80": 0.5062648947756312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2572433244193981,
      "secondary_talbot_degree_80": 0.2572433244193981,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.06745661994085339,
      "secondary_talbot_degree_80": 0.06745661994085339,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.004638156972396168,
      "secondary_talbot_degree_80": 0.004638156970595618,
      "absolute_error": 1.800550160357961e-12,
      "relative_error": 3.8820379971481634e-10,
      "relative_error_if_magnitude_ge_1e-12": 3.8820379971481634e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.1927702286178767e-05,
      "secondary_talbot_degree_80": 2.1927702286178767e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4756811254042823,
      "secondary_talbot_degree_80": 0.4756811254042823,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.22121689197423514,
      "secondary_talbot_degree_80": 0.22121689197423514,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.04972924801188602,
      "secondary_talbot_degree_80": 0.04972924801188602,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0025084538015779563,
      "secondary_talbot_degree_80": 0.002508453802756455,
      "absolute_error": 1.1784987048735207e-12,
      "relative_error": 4.6981080679202e-10,
      "relative_error_if_magnitude_ge_1e-12": 4.6981080679202e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.382668200439794e-06,
      "secondary_talbot_degree_80": 6.382668200439794e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.2779569244657124,
      "secondary_talbot_degree_80": 0.2779569244657124,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.07659553715707472,
      "secondary_talbot_degree_80": 0.07659553714825115,
      "absolute_error": 8.82356687714747e-12,
      "relative_error": 1.1519687967006424e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.1519687967006424e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.005868732701460717,
      "secondary_talbot_degree_80": 0.005868732678792558,
      "absolute_error": 2.2668159016525635e-11,
      "relative_error": 3.862530493318186e-09,
      "relative_error_if_magnitude_ge_1e-12": 3.862530493318186e-09
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.4517844680670585e-05,
      "secondary_talbot_degree_80": 3.4517844680670585e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.194104561719996e-09,
      "secondary_talbot_degree_80": 1.194104561719996e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.12519956574038724,
      "secondary_talbot_degree_80": 0.12467940309786633,
      "absolute_error": 0.0005201626425209022,
      "relative_error": 0.004154668104835979,
      "relative_error_if_magnitude_ge_1e-12": 0.004154668104835979
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.015549911596889185,
      "secondary_talbot_degree_80": 0.015549911596889185,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.00024191557052044647,
      "secondary_talbot_degree_80": 0.00024191557052044647,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.8551718985709674e-08,
      "secondary_talbot_degree_80": 5.8551718985709674e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.429977863470261e-15,
      "secondary_talbot_degree_80": 3.429977863470261e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.07231925246662768,
      "secondary_talbot_degree_80": 0.07231925246662768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.005230993371965986,
      "secondary_talbot_degree_80": 0.005230993371965986,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.7370778488407385e-05,
      "secondary_talbot_degree_80": 2.7370778488407385e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.49372291325474e-10,
      "secondary_talbot_degree_80": 7.49372291325474e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.617183761707072e-19,
      "secondary_talbot_degree_80": 5.617183761707072e-19,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5488124122279037,
      "secondary_talbot_degree_80": 0.5488124122279037,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7351962713136366,
      "secondary_talbot_degree_80": 0.7351962713136366,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.4470495011457827,
      "secondary_talbot_degree_80": 1.4470495011457827,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.741048901795691,
      "secondary_talbot_degree_80": 5.741048901795691,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 90.3613684671974,
      "secondary_talbot_degree_80": 90.3613684671974,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5593692471686608,
      "secondary_talbot_degree_80": 0.5593692471686608,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7399312503317755,
      "secondary_talbot_degree_80": 0.7399312503317755,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.3491488058567738,
      "secondary_talbot_degree_80": 1.3491488058567738,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 4.52191457049186,
      "secondary_talbot_degree_80": 4.52191457049186,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 50.78917893379489,
      "secondary_talbot_degree_80": 50.78917893379489,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5875554864868043,
      "secondary_talbot_degree_80": 0.5875554864868043,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7380747110014447,
      "secondary_talbot_degree_80": 0.7380747110014447,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.0681617037989626,
      "secondary_talbot_degree_80": 1.0681617037989626,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.213050529356408,
      "secondary_talbot_degree_80": 2.213050529356408,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.511232793138962,
      "secondary_talbot_degree_80": 9.511232793138962,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6240004194572659,
      "secondary_talbot_degree_80": 0.6240004194572659,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6974734584762782,
      "secondary_talbot_degree_80": 0.6974734584762782,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7021961836308059,
      "secondary_talbot_degree_80": 0.7021961836308059,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.7315291695500964,
      "secondary_talbot_degree_80": 0.7315291695500964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.7941729332161238,
      "secondary_talbot_degree_80": 0.7941729332161238,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6562528940591096,
      "secondary_talbot_degree_80": 0.6562528940591096,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6028783783712065,
      "secondary_talbot_degree_80": 0.6028783783712065,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.40597529739836113,
      "secondary_talbot_degree_80": 0.40597529739836113,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.20449990832101478,
      "secondary_talbot_degree_80": 0.20449990832101478,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.051480570974438464,
      "secondary_talbot_degree_80": 0.051480570974438464,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6723177816726017,
      "secondary_talbot_degree_80": 0.6723177816726017,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.474262139556259,
      "secondary_talbot_degree_80": 0.474262139556259,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.23260104057744216,
      "secondary_talbot_degree_80": 0.23260104057744216,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.060054470121510356,
      "secondary_talbot_degree_80": 0.060054470121510356,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.004026074211364106,
      "secondary_talbot_degree_80": 0.004026074211364106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6639023435697574,
      "secondary_talbot_degree_80": 0.6639023435697574,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.35298476852924426,
      "secondary_talbot_degree_80": 0.35298476852924426,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.1379452339277416,
      "secondary_talbot_degree_80": 0.1379452339277416,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.02016240007557141,
      "secondary_talbot_degree_80": 0.02016240007557141,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.00043340458871042603,
      "secondary_talbot_degree_80": 0.0004334045886844551,
      "absolute_error": 2.597092462960915e-14,
      "relative_error": 5.992304951566007e-11,
      "relative_error_if_magnitude_ge_1e-12": 5.992304951566007e-11
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.570202996700125,
      "secondary_talbot_degree_80": 0.570202996700125,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.22634532829828682,
      "secondary_talbot_degree_80": 0.22634532829828682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0570682787539221,
      "secondary_talbot_degree_80": 0.0570682787539221,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0033314022329558914,
      "secondary_talbot_degree_80": 0.0033314022329558914,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1475491434948287e-05,
      "secondary_talbot_degree_80": 1.1475491463642716e-05,
      "absolute_error": 2.8694428628431475e-14,
      "relative_error": 2.500496708079366e-09,
      "relative_error_if_magnitude_ge_1e-12": 2.500496708079366e-09
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.49792961568569377,
      "secondary_talbot_degree_80": 0.49792961568569377,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.20101121484056128,
      "secondary_talbot_degree_80": 0.20101121484056128,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.03905431295803909,
      "secondary_talbot_degree_80": 0.03905431295803909,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0015703611398298334,
      "secondary_talbot_degree_80": 0.0015703611398298332,
      "absolute_error": 2.168404344971009e-19,
      "relative_error": 1.3808316380052426e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.3808316380052426e-16
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.5386668112828437e-06,
      "secondary_talbot_degree_80": 2.538666796793434e-06,
      "absolute_error": 1.448940954671958e-14,
      "relative_error": 5.7074876790931715e-09,
      "relative_error_if_magnitude_ge_1e-12": 5.7074876790931715e-09
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.2414638317793391,
      "secondary_talbot_degree_80": 0.2414638317793391,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.05330260476934538,
      "secondary_talbot_degree_80": 0.05330260476934538,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0027116046012696277,
      "secondary_talbot_degree_80": 0.0027116046002794458,
      "absolute_error": 9.901818948110375e-13,
      "relative_error": 3.651645576746014e-10,
      "relative_error_if_magnitude_ge_1e-12": 3.651645576746014e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.695533370243874e-06,
      "secondary_talbot_degree_80": 7.695500184669448e-06,
      "absolute_error": 3.3185574425974914e-11,
      "relative_error": 4.312316356692409e-06,
      "relative_error_if_magnitude_ge_1e-12": 4.312316356692409e-06
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.156433863831941e-11,
      "secondary_talbot_degree_80": 6.156433863831941e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.0837364059124526,
      "secondary_talbot_degree_80": 0.08373640591245259,
      "absolute_error": 1.3877787807814457e-17,
      "relative_error": 1.6573183021879215e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.6573183021879215e-16
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.006516037827364555,
      "secondary_talbot_degree_80": 0.006447405366139535,
      "absolute_error": 6.863246122501988e-05,
      "relative_error": 0.010532851871545785,
      "relative_error_if_magnitude_ge_1e-12": 0.010532851871545785
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 4.2899702212891124e-05,
      "secondary_talbot_degree_80": 4.2899702212891124e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.086287397018228e-09,
      "secondary_talbot_degree_80": 2.086287397018228e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.4146614789821845e-18,
      "secondary_talbot_degree_80": 6.4146614789821845e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.03959545192202014,
      "secondary_talbot_degree_80": 0.03817054349950494,
      "absolute_error": 0.001424908422515199,
      "relative_error": 0.03598666900737576,
      "relative_error_if_magnitude_ge_1e-12": 0.03598666900737576
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.001463932041000493,
      "secondary_talbot_degree_80": 0.001463932041000493,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.242196109929732e-06,
      "secondary_talbot_degree_80": 2.242196109929732e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.1610829042943005e-11,
      "secondary_talbot_degree_80": 1.1610829042943005e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.5278522417466344e-20,
      "secondary_talbot_degree_80": 1.5278522417466368e-20,
      "absolute_error": 2.407412430484045e-35,
      "relative_error": 1.575684064665767e-15,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.38608331087369585,
      "secondary_talbot_degree_80": 0.38608331087369585,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.47726981692775605,
      "secondary_talbot_degree_80": 0.47726981692775605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.8126735301369477,
      "secondary_talbot_degree_80": 0.8126735301369477,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.4952625102585055,
      "secondary_talbot_degree_80": 2.4952625102585055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 23.620077420236253,
      "secondary_talbot_degree_80": 23.620077420236253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3936460267643359,
      "secondary_talbot_degree_80": 0.3936460267643359,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4895113672897331,
      "secondary_talbot_degree_80": 0.4895113672897331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.8043162657742721,
      "secondary_talbot_degree_80": 0.8043162657742721,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.222331503591178,
      "secondary_talbot_degree_80": 2.222331503591178,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 16.989310856303696,
      "secondary_talbot_degree_80": 16.989310856303696,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4151267939037033,
      "secondary_talbot_degree_80": 0.4151267939037033,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5192826728423948,
      "secondary_talbot_degree_80": 0.5192826728423948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7546219079300438,
      "secondary_talbot_degree_80": 0.7546219079300438,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.505305062708165,
      "secondary_talbot_degree_80": 1.505305062708165,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.999013851881682,
      "secondary_talbot_degree_80": 5.999013851881682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4472283600985829,
      "secondary_talbot_degree_80": 0.4472283600985829,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5485677597354827,
      "secondary_talbot_degree_80": 0.5485677597354827,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.6264988020765984,
      "secondary_talbot_degree_80": 0.6264988020765984,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.7216560557787493,
      "secondary_talbot_degree_80": 0.7216560557787493,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.9808397791866682,
      "secondary_talbot_degree_80": 0.9808397791866682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4852789185301644,
      "secondary_talbot_degree_80": 0.4852789185301644,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5558993411094788,
      "secondary_talbot_degree_80": 0.5558993411094788,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.4330682748156504,
      "secondary_talbot_degree_80": 0.4330682748156504,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.24553776318324397,
      "secondary_talbot_degree_80": 0.24553776318324397,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.08393969312277465,
      "secondary_talbot_degree_80": 0.08393969312277465,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5239412697477004,
      "secondary_talbot_degree_80": 0.5239412697477004,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5257046867696253,
      "secondary_talbot_degree_80": 0.5257046867696253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.2430933116918653,
      "secondary_talbot_degree_80": 0.2430933116918653,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.06936723805000145,
      "secondary_talbot_degree_80": 0.06936723805000145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.005563250690031867,
      "secondary_talbot_degree_80": 0.005563250690031867,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5578102106373615,
      "secondary_talbot_degree_80": 0.5578102106373615,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4551637623379437,
      "secondary_talbot_degree_80": 0.4551637623379437,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.1196864439197681,
      "secondary_talbot_degree_80": 0.1196864439197681,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.01952082240229987,
      "secondary_talbot_degree_80": 0.01952082240229987,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004312672579337616,
      "secondary_talbot_degree_80": 0.0004312672579337616,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5924890781002065,
      "secondary_talbot_degree_80": 0.5924890781002065,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2477556487483617,
      "secondary_talbot_degree_80": 0.2477556487483617,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.050920956760355525,
      "secondary_talbot_degree_80": 0.050920956760355525,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.002451382165359091,
      "secondary_talbot_degree_80": 0.002451382165359091,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.637201114412756e-06,
      "secondary_talbot_degree_80": 6.637201110774922e-06,
      "absolute_error": 3.63783371373598e-15,
      "relative_error": 5.480975566397082e-10,
      "relative_error_if_magnitude_ge_1e-12": 5.480975566397082e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5869098037622836,
      "secondary_talbot_degree_80": 0.5869098037622836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.15413145661012406,
      "secondary_talbot_degree_80": 0.15413145661012406,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.035621954863993055,
      "secondary_talbot_degree_80": 0.035621954863993055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.000978547627460979,
      "secondary_talbot_degree_80": 0.000978547627460979,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.2213398720868337e-06,
      "secondary_talbot_degree_80": 1.221344686284683e-06,
      "absolute_error": 4.814197849419124e-12,
      "relative_error": 3.941719240670593e-06,
      "relative_error_if_magnitude_ge_1e-12": 3.941719240670593e-06
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.10323517195654605,
      "secondary_talbot_degree_80": 0.10323517195654605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.022902952941347577,
      "secondary_talbot_degree_80": 0.022902952941347577,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0012228098010897922,
      "secondary_talbot_degree_80": 0.0012228098010897922,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.181752207572499e-06,
      "secondary_talbot_degree_80": 3.182147198178701e-06,
      "absolute_error": 3.9499060620185435e-10,
      "relative_error": 0.00012412706942907195,
      "relative_error_if_magnitude_ge_1e-12": 0.00012412706942907195
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.3150018796402e-11,
      "secondary_talbot_degree_80": 2.315001845188745e-11,
      "absolute_error": 3.445145503543103e-19,
      "relative_error": 1.488182594511997e-08,
      "relative_error_if_magnitude_ge_1e-12": 1.488182594511997e-08
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.05985602748910896,
      "secondary_talbot_degree_80": 0.05985602748910896,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.0026878726500161295,
      "secondary_talbot_degree_80": 0.0026878785172592774,
      "absolute_error": 5.867243147925083e-09,
      "relative_error": 2.1828528001733044e-06,
      "relative_error_if_magnitude_ge_1e-12": 2.1828528001733044e-06
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.1601697023127536e-05,
      "secondary_talbot_degree_80": 1.1601686335356091e-05,
      "absolute_error": 1.068777144490698e-11,
      "relative_error": 9.212248366425462e-07,
      "relative_error_if_magnitude_ge_1e-12": 9.212248366425462e-07
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 6.2199914031676875e-09,
      "secondary_talbot_degree_80": 6.2199914031676875e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.0383273048685507e-14,
      "secondary_talbot_degree_80": 1.0383273048685507e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.022687020870781255,
      "secondary_talbot_degree_80": 0.02268748510316866,
      "absolute_error": 4.6423238740656014e-07,
      "relative_error": 2.0462047040274326e-05,
      "relative_error_if_magnitude_ge_1e-12": 2.0462047040274326e-05
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.00041768844453899697,
      "secondary_talbot_degree_80": 0.0004176884061102763,
      "absolute_error": 3.84287206548449e-11,
      "relative_error": 9.200331289331863e-08,
      "relative_error_if_magnitude_ge_1e-12": 9.200331289331863e-08
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 5.828371613938215e-07,
      "secondary_talbot_degree_80": 5.828371613938215e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.138054576079869e-10,
      "secondary_talbot_degree_80": 5.138054576079869e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 8.367668404677516e-16,
      "secondary_talbot_degree_80": 8.367668404677516e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.1678098476078544,
      "secondary_talbot_degree_80": 1.1678098476078544,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.9951052118110377,
      "secondary_talbot_degree_80": 1.9951052118110377,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 5.833304017789775,
      "secondary_talbot_degree_80": 5.833304017789775,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 49.8665340993424,
      "secondary_talbot_degree_80": 49.8665340993424,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3644.167495160106,
      "secondary_talbot_degree_80": 3644.167495160106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 1.118902897092661,
      "secondary_talbot_degree_80": 1.118902897092661,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.699295690342331,
      "secondary_talbot_degree_80": 1.699295690342331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 3.9183521817789924,
      "secondary_talbot_degree_80": 3.9183521817789924,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 20.83399629369986,
      "secondary_talbot_degree_80": 20.83399629369986,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 588.9939204027532,
      "secondary_talbot_degree_80": 588.9939204027532,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.9937127984033173,
      "secondary_talbot_degree_80": 0.9937127984033173,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.1743652025476232,
      "secondary_talbot_degree_80": 1.1743652025476232,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.6420742899986898,
      "secondary_talbot_degree_80": 1.6420742899986898,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.2104981905221304,
      "secondary_talbot_degree_80": 3.2104981905221304,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 12.2724617069268,
      "secondary_talbot_degree_80": 12.2724617069268,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8541491790380578,
      "secondary_talbot_degree_80": 0.8541491790380578,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.8020882853050084,
      "secondary_talbot_degree_80": 0.8020882853050084,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7061888950559859,
      "secondary_talbot_degree_80": 0.7061888950559859,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.5474120750888776,
      "secondary_talbot_degree_80": 0.5474120750888776,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.32892838393745194,
      "secondary_talbot_degree_80": 0.32892838393745194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7460144776212241,
      "secondary_talbot_degree_80": 0.7460144776212241,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.587186851386726,
      "secondary_talbot_degree_80": 0.587186851386726,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.3640456004711498,
      "secondary_talbot_degree_80": 0.3640456004711498,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.1399309364881948,
      "secondary_talbot_degree_80": 0.1399309364881948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.020674244503675544,
      "secondary_talbot_degree_80": 0.020674244503675544,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.665044747715037,
      "secondary_talbot_degree_80": 0.665044747715037,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.45780499465855584,
      "secondary_talbot_degree_80": 0.45780499465855584,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.21702692961060052,
      "secondary_talbot_degree_80": 0.21702692961060052,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.04877345778664334,
      "secondary_talbot_degree_80": 0.04877345778664334,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0024633344767358554,
      "secondary_talbot_degree_80": 0.0024633344767358554,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.603066623558445,
      "secondary_talbot_degree_80": 0.603066623558445,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.37299213197217435,
      "secondary_talbot_degree_80": 0.37299213197217435,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.14250594595477276,
      "secondary_talbot_degree_80": 0.1425059459547747,
      "absolute_error": 1.942890293094024e-15,
      "relative_error": 1.3633748964486116e-14,
      "relative_error_if_magnitude_ge_1e-12": 1.3633748964486116e-14
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020801858055996363,
      "secondary_talbot_degree_80": 0.020801858055996363,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.00044324149905265454,
      "secondary_talbot_degree_80": 0.00044324149905265454,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5152725585716005,
      "secondary_talbot_degree_80": 0.5152725585716005,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2692830642967841,
      "secondary_talbot_degree_80": 0.2692830642967841,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.07346778284624068,
      "secondary_talbot_degree_80": 0.07346778285650066,
      "absolute_error": 1.0259973426407498e-11,
      "relative_error": 1.3965268894050563e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.3965268894050563e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.00546851556846353,
      "secondary_talbot_degree_80": 0.00546851556846353,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.0298036967654683e-05,
      "secondary_talbot_degree_80": 3.0298036967654683e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.48281466096392145,
      "secondary_talbot_degree_80": 0.48281466096392145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.23540559588063034,
      "secondary_talbot_degree_80": 0.23540559588063031,
      "absolute_error": 2.7755575615628914e-17,
      "relative_error": 1.179053348829619e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.179053348829619e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.055979319697935334,
      "secondary_talbot_degree_80": 0.05597931969267747,
      "absolute_error": 5.2578635889588554e-12,
      "relative_error": 9.392510693824633e-11,
      "relative_error_if_magnitude_ge_1e-12": 9.392510693824633e-11
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0031655531053969795,
      "secondary_talbot_degree_80": 0.0031655531053969795,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.0122635023955274e-05,
      "secondary_talbot_degree_80": 1.0122635023955274e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.30435901800047643,
      "secondary_talbot_degree_80": 0.3043590186313351,
      "absolute_error": 6.308586431025276e-10,
      "relative_error": 2.072745029667335e-09,
      "relative_error_if_magnitude_ge_1e-12": 2.072745029667335e-09
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.09274861964855116,
      "secondary_talbot_degree_80": 0.09274861965639311,
      "absolute_error": 7.84194931213733e-12,
      "relative_error": 8.455057704566916e-11,
      "relative_error_if_magnitude_ge_1e-12": 8.455057704566916e-11
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.008616850548902018,
      "secondary_talbot_degree_80": 0.008616850548902018,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.437564962210586e-05,
      "secondary_talbot_degree_80": 7.437564962210586e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.541089882103053e-09,
      "secondary_talbot_degree_80": 5.541089882103053e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.1553256574503188,
      "secondary_talbot_degree_80": 0.1553256574503188,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.024129373146246146,
      "secondary_talbot_degree_80": 0.024129373146246146,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0005823067349405944,
      "secondary_talbot_degree_80": 0.0005823067349405944,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.391277749076864e-07,
      "secondary_talbot_degree_80": 3.391277749076864e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1502346726697064e-13,
      "secondary_talbot_degree_80": 1.1502346726697064e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.0994713766061588,
      "secondary_talbot_degree_80": 0.0994713766061588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.00989484240750886,
      "secondary_talbot_degree_80": 0.00989484240750886,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 9.791076197015013e-05,
      "secondary_talbot_degree_80": 9.791076197015013e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 9.586796921984907e-09,
      "secondary_talbot_degree_80": 9.586796921984907e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 9.190935588895152e-17,
      "secondary_talbot_degree_80": 9.190935588895152e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8279534255322454,
      "secondary_talbot_degree_80": 0.8279534255322454,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.275888570524655,
      "secondary_talbot_degree_80": 1.275888570524655,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 3.1277613865311467,
      "secondary_talbot_degree_80": 3.1277613865311467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 18.805342857741664,
      "secondary_talbot_degree_80": 18.805342857741664,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 679.7902200289348,
      "secondary_talbot_degree_80": 679.7902200289348,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8324585960790352,
      "secondary_talbot_degree_80": 0.8324585960790352,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.2010372456785097,
      "secondary_talbot_degree_80": 1.2010372456785097,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.516820647307392,
      "secondary_talbot_degree_80": 2.516820647307392,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 11.048284709093133,
      "secondary_talbot_degree_80": 11.048284709093133,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 212.90226730222042,
      "secondary_talbot_degree_80": 212.90226730222042,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8328688597122194,
      "secondary_talbot_degree_80": 0.8328688597122194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 1.0013314746324635,
      "secondary_talbot_degree_80": 1.0013314746324635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.4284113893268,
      "secondary_talbot_degree_80": 1.4284113893268,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.9112248984990616,
      "secondary_talbot_degree_80": 2.9112248984990616,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 12.09260004452533,
      "secondary_talbot_degree_80": 12.09260004452533,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.8044202997017411,
      "secondary_talbot_degree_80": 0.8044202997017411,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.7655308853404763,
      "secondary_talbot_degree_80": 0.7655308853404763,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.714237037836589,
      "secondary_talbot_degree_80": 0.714237037836589,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.6207399181713906,
      "secondary_talbot_degree_80": 0.6207399181713906,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.46885856134520054,
      "secondary_talbot_degree_80": 0.46885856134520054,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.7386063981341154,
      "secondary_talbot_degree_80": 0.7386063981341154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5811138254280573,
      "secondary_talbot_degree_80": 0.5811138254280573,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.37742622081397204,
      "secondary_talbot_degree_80": 0.37742622081397204,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.15905297111947228,
      "secondary_talbot_degree_80": 0.15905297111947228,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.02824673485027753,
      "secondary_talbot_degree_80": 0.02824673485027753,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6544241044400956,
      "secondary_talbot_degree_80": 0.6544241044400956,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4546745358861902,
      "secondary_talbot_degree_80": 0.4546745358861902,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.2203717768101822,
      "secondary_talbot_degree_80": 0.2203717768101822,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.051920066312608225,
      "secondary_talbot_degree_80": 0.051920066312608225,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0028820098607594824,
      "secondary_talbot_degree_80": 0.0028820098607594824,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5815598583714912,
      "secondary_talbot_degree_80": 0.5815598583714912,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.36556264850310916,
      "secondary_talbot_degree_80": 0.36556264850310916,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.13999255160933302,
      "secondary_talbot_degree_80": 0.13999255160933302,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020467838168856133,
      "secondary_talbot_degree_80": 0.020467838168856133,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.000437521044038154,
      "secondary_talbot_degree_80": 0.000437521044038154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5045003518430502,
      "secondary_talbot_degree_80": 0.5045003518430502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2567526132205546,
      "secondary_talbot_degree_80": 0.2567526132205546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0673278040690354,
      "secondary_talbot_degree_80": 0.0673278040690354,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.004630583217768984,
      "secondary_talbot_degree_80": 0.004630583216954763,
      "absolute_error": 8.14221086387068e-13,
      "relative_error": 1.7583553692818848e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.7583553692818848e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.190400211465663e-05,
      "secondary_talbot_degree_80": 2.190400211465663e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4747980169193316,
      "secondary_talbot_degree_80": 0.4747980169193316,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2208878068124222,
      "secondary_talbot_degree_80": 0.2208878068124222,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.04965802147678147,
      "secondary_talbot_degree_80": 0.04965802147678148,
      "absolute_error": 6.938893903907228e-18,
      "relative_error": 1.3973359585322254e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.3973359585322254e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0025051449223707388,
      "secondary_talbot_degree_80": 0.0025051449229692743,
      "absolute_error": 5.985355440440987e-13,
      "relative_error": 2.389225224282323e-10,
      "relative_error_if_magnitude_ge_1e-12": 2.389225224282323e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.375659395265236e-06,
      "secondary_talbot_degree_80": 6.375659395265236e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.2779792085001948,
      "secondary_talbot_degree_80": 0.2779792085001948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.07656423909260697,
      "secondary_talbot_degree_80": 0.07656423908218646,
      "absolute_error": 1.0420511675768296e-11,
      "relative_error": 1.3610155079271857e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.3610155079271857e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.005865555683012741,
      "secondary_talbot_degree_80": 0.005865555664504039,
      "absolute_error": 1.8508701515873582e-11,
      "relative_error": 3.1554898659434276e-09,
      "relative_error_if_magnitude_ge_1e-12": 3.1554898659434276e-09
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.4480639531610444e-05,
      "secondary_talbot_degree_80": 3.4480639531610444e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.1915372343320874e-09,
      "secondary_talbot_degree_80": 1.1915372343320874e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.12517686917195045,
      "secondary_talbot_degree_80": 0.12467681543151057,
      "absolute_error": 0.0005000537404398764,
      "relative_error": 0.003994777499611151,
      "relative_error_if_magnitude_ge_1e-12": 0.003994777499611151
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.015548465356038793,
      "secondary_talbot_degree_80": 0.015548465356038793,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.00024185859841648944,
      "secondary_talbot_degree_80": 0.00024185859841648944,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.8521253181818444e-08,
      "secondary_talbot_degree_80": 5.8521253181818444e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 3.426240158312112e-15,
      "secondary_talbot_degree_80": 3.426240158312112e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.07231837160198056,
      "secondary_talbot_degree_80": 0.07231837160198056,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.005230757276159317,
      "secondary_talbot_degree_80": 0.005230757276159317,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.7367772001817237e-05,
      "secondary_talbot_degree_80": 2.7367772001817237e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.491931007781984e-10,
      "secondary_talbot_degree_80": 7.491931007781984e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.614388508076953e-19,
      "secondary_talbot_degree_80": 5.614388508076953e-19,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5119315705629368,
      "secondary_talbot_degree_80": 0.5119315705629368,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6833679137385442,
      "secondary_talbot_degree_80": 0.6833679137385442,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.3427816991902088,
      "secondary_talbot_degree_80": 1.3427816991902088,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.29747011011779,
      "secondary_talbot_degree_80": 5.29747011011779,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 82.43586664280423,
      "secondary_talbot_degree_80": 82.43586664280423,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5234317578985271,
      "secondary_talbot_degree_80": 0.5234317578985271,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6910638821823836,
      "secondary_talbot_degree_80": 0.6910638821823836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.256157133810248,
      "secondary_talbot_degree_80": 1.256157133810248,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 4.16814835029617,
      "secondary_talbot_degree_80": 4.16814835029617,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 45.88003651972606,
      "secondary_talbot_degree_80": 45.88003651972606,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5544215462977611,
      "secondary_talbot_degree_80": 0.5544215462977611,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6978156398070335,
      "secondary_talbot_degree_80": 0.6978156398070335,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.0055073389494964,
      "secondary_talbot_degree_80": 1.0055073389494964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.052869805213774,
      "secondary_talbot_degree_80": 2.052869805213774,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 8.568780790984661,
      "secondary_talbot_degree_80": 8.568780790984661,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5953953869309611,
      "secondary_talbot_degree_80": 0.5953953869309611,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.6700484508885921,
      "secondary_talbot_degree_80": 0.6700484508885921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.6731843590870046,
      "secondary_talbot_degree_80": 0.6731843590870046,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.6936235198155467,
      "secondary_talbot_degree_80": 0.6936235198155467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.7371465157100511,
      "secondary_talbot_degree_80": 0.7371465157100511,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6335679122973192,
      "secondary_talbot_degree_80": 0.6335679122973192,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5892409887996961,
      "secondary_talbot_degree_80": 0.5892409887996961,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.39653456937117776,
      "secondary_talbot_degree_80": 0.39653456937117776,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.19889930099128278,
      "secondary_talbot_degree_80": 0.19889930099128278,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.049670104399561904,
      "secondary_talbot_degree_80": 0.049670104399561904,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6563902107802174,
      "secondary_talbot_degree_80": 0.6563902107802174,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.47118059718860356,
      "secondary_talbot_degree_80": 0.47118059718860356,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.22971856986490835,
      "secondary_talbot_degree_80": 0.22971856986490835,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.05933402772007207,
      "secondary_talbot_degree_80": 0.05933402772007207,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.003970288121033228,
      "secondary_talbot_degree_80": 0.003970288121033228,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.6548612044364893,
      "secondary_talbot_degree_80": 0.6548612044364893,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.354596258187245,
      "secondary_talbot_degree_80": 0.354596258187245,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.13734122232070625,
      "secondary_talbot_degree_80": 0.13734122232070625,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.020042178248100707,
      "secondary_talbot_degree_80": 0.020042178248100707,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.0004300600386205804,
      "secondary_talbot_degree_80": 0.0004300600386205804,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5724054097143543,
      "secondary_talbot_degree_80": 0.5724054097143543,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.2252790449038258,
      "secondary_talbot_degree_80": 0.2252790449038258,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.056820157299449024,
      "secondary_talbot_degree_80": 0.056820157299449024,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.003313604197555272,
      "secondary_talbot_degree_80": 0.003313604197555272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.13397190331294e-05,
      "secondary_talbot_degree_80": 1.1339719033555266e-05,
      "absolute_error": 4.258661430228336e-16,
      "relative_error": 3.75552640909935e-11,
      "relative_error_if_magnitude_ge_1e-12": 3.75552640909935e-11
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5033643241362653,
      "secondary_talbot_degree_80": 0.5033643241362653,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.1990448703375448,
      "secondary_talbot_degree_80": 0.1990448703375448,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0390223220637859,
      "secondary_talbot_degree_80": 0.0390223220637859,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0015600620479384773,
      "secondary_talbot_degree_80": 0.0015600620479384773,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.5006035511900425e-06,
      "secondary_talbot_degree_80": 2.5006035610517774e-06,
      "absolute_error": 9.861734824888118e-15,
      "relative_error": 3.943741814372279e-09,
      "relative_error_if_magnitude_ge_1e-12": 3.943741814372279e-09
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.2425501463552905,
      "secondary_talbot_degree_80": 0.2425501463552905,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.05285599450343312,
      "secondary_talbot_degree_80": 0.05285599450343312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.0027049540144726083,
      "secondary_talbot_degree_80": 0.002704954014479238,
      "absolute_error": 6.6296794443143625e-15,
      "relative_error": 2.450939797433384e-12,
      "relative_error_if_magnitude_ge_1e-12": 2.450939797433384e-12
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 7.6223082667657576e-06,
      "secondary_talbot_degree_80": 7.622309614870825e-06,
      "absolute_error": 1.3481050670449907e-12,
      "relative_error": 1.768630684346502e-07,
      "relative_error_if_magnitude_ge_1e-12": 1.768630684346502e-07
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.03152254506417e-11,
      "secondary_talbot_degree_80": 6.03152254506417e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.08351249751510645,
      "secondary_talbot_degree_80": 0.08351249751510643,
      "absolute_error": 1.3877787807814457e-17,
      "relative_error": 1.661761798622311e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.661761798622311e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.006484971226469115,
      "secondary_talbot_degree_80": 0.006441917454942762,
      "absolute_error": 4.3053771526352716e-05,
      "relative_error": 0.006639007332927565,
      "relative_error_if_magnitude_ge_1e-12": 0.006639007332927565
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 4.2830661887673e-05,
      "secondary_talbot_degree_80": 4.2830661887673e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.0839095491285482e-09,
      "secondary_talbot_degree_80": 2.0839095491285482e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.43926263066382e-18,
      "secondary_talbot_degree_80": 6.43926263066382e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.03945571166218,
      "secondary_talbot_degree_80": 0.038164905253517616,
      "absolute_error": 0.0012908064086623872,
      "relative_error": 0.0327153244557918,
      "relative_error_if_magnitude_ge_1e-12": 0.0327153244557918
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.001463337045558337,
      "secondary_talbot_degree_80": 0.001463337045558337,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 2.2420044033250344e-06,
      "secondary_talbot_degree_80": 2.2420044033250344e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.1740932699173787e-11,
      "secondary_talbot_degree_80": 1.1740932699173787e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.5589171966222848e-20,
      "secondary_talbot_degree_80": 1.5589171966222812e-20,
      "absolute_error": 3.611118645726067e-35,
      "relative_error": 2.3164274879706886e-15,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3542362526890039,
      "secondary_talbot_degree_80": 0.3542362526890039,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4343873576271571,
      "secondary_talbot_degree_80": 0.4343873576271571,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7372173283938703,
      "secondary_talbot_degree_80": 0.7372173283938703,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 2.2462161192772845,
      "secondary_talbot_degree_80": 2.2462161192772845,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 20.913677117137432,
      "secondary_talbot_degree_80": 20.913677117137432,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.36207642590859196,
      "secondary_talbot_degree_80": 0.36207642590859196,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4475329863887502,
      "secondary_talbot_degree_80": 0.4475329863887502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.7325552647620376,
      "secondary_talbot_degree_80": 0.7325552647620376,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.9987926219585703,
      "secondary_talbot_degree_80": 1.9987926219585703,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 14.877964082673396,
      "secondary_talbot_degree_80": 14.877964082673396,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.3844407305847889,
      "secondary_talbot_degree_80": 0.3844407305847889,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.4802990962783072,
      "secondary_talbot_degree_80": 0.4802990962783072,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.6955014944575099,
      "secondary_talbot_degree_80": 0.6955014944575099,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 1.3610492839767316,
      "secondary_talbot_degree_80": 1.3610492839767316,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 5.210167882803768,
      "secondary_talbot_degree_80": 5.210167882803768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4181387480246196,
      "secondary_talbot_degree_80": 0.4181387480246196,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5152202459841888,
      "secondary_talbot_degree_80": 0.5152202459841888,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.5890549120556526,
      "secondary_talbot_degree_80": 0.5890549120556526,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.6673246405383458,
      "secondary_talbot_degree_80": 0.6673246405383458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.8756728479054651,
      "secondary_talbot_degree_80": 0.8756728479054651,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.4585769008065185,
      "secondary_talbot_degree_80": 0.4585769008065185,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5309954860465937,
      "secondary_talbot_degree_80": 0.5309954860465937,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.4189672103958795,
      "secondary_talbot_degree_80": 0.4189672103958795,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.2351665729862231,
      "secondary_talbot_degree_80": 0.2351665729862231,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.07908318553055564,
      "secondary_talbot_degree_80": 0.07908318553055564,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5004219254579206,
      "secondary_talbot_degree_80": 0.5004219254579206,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.5113109481218602,
      "secondary_talbot_degree_80": 0.5113109481218602,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.2432555350483176,
      "secondary_talbot_degree_80": 0.2432555350483176,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.06817890875656858,
      "secondary_talbot_degree_80": 0.06817890875656858,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.005425232797233883,
      "secondary_talbot_degree_80": 0.005425232797233883,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5381955561425684,
      "secondary_talbot_degree_80": 0.5381955561425684,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.451644974464516,
      "secondary_talbot_degree_80": 0.451644974464516,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.12167016094338529,
      "secondary_talbot_degree_80": 0.12167016094338529,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.01944153606921458,
      "secondary_talbot_degree_80": 0.01944153606921458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "primary_dehoog_degree_36": 0.00042051797427318055,
      "secondary_talbot_degree_80": 0.00042051797427318055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.5822371456554982,
      "secondary_talbot_degree_80": 0.5822371456554982,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.25859257315292106,
      "secondary_talbot_degree_80": 0.25859257315292106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.047940503358540144,
      "secondary_talbot_degree_80": 0.047940503358540144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.002424901058300568,
      "secondary_talbot_degree_80": 0.002424901058300568,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 6.287591209518716e-06,
      "secondary_talbot_degree_80": 6.287591209518716e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.581679574664035,
      "secondary_talbot_degree_80": 0.581679574664035,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.16569463015606012,
      "secondary_talbot_degree_80": 0.16569463015606012,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.03499452307283546,
      "secondary_talbot_degree_80": 0.03499452307283546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "primary_dehoog_degree_36": 0.0009532867763778262,
      "secondary_talbot_degree_80": 0.0009532867763778262,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.148816974896487e-06,
      "secondary_talbot_degree_80": 1.1488169748964947e-06,
      "absolute_error": 7.623296525288703e-21,
      "relative_error": 6.635779842977635e-15,
      "relative_error_if_magnitude_ge_1e-12": 6.635779842977635e-15
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.10618031914449376,
      "secondary_talbot_degree_80": 0.10618031914449376,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.02365682271184005,
      "secondary_talbot_degree_80": 0.02365682271184005,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 0.001203116370314964,
      "secondary_talbot_degree_80": 0.001203116370314964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 3.093875082949321e-06,
      "secondary_talbot_degree_80": 3.093874606127114e-06,
      "absolute_error": 4.768222068677079e-13,
      "relative_error": 1.541181185677232e-07,
      "relative_error_if_magnitude_ge_1e-12": 1.541181185677232e-07
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 2.284602996382085e-11,
      "secondary_talbot_degree_80": 2.284603022172383e-11,
      "absolute_error": 2.579029822674631e-19,
      "relative_error": 1.1288743810827508e-08,
      "relative_error_if_magnitude_ge_1e-12": 1.1288743810827508e-08
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.05905337031493331,
      "secondary_talbot_degree_80": 0.05905337031493331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.002629776607433989,
      "secondary_talbot_degree_80": 0.002629782637586581,
      "absolute_error": 6.030152592106236e-09,
      "relative_error": 2.2930231974001706e-06,
      "relative_error_if_magnitude_ge_1e-12": 2.2930231974001706e-06
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 1.1646957781956813e-05,
      "secondary_talbot_degree_80": 1.1646939461320427e-05,
      "absolute_error": 1.8320636386404783e-11,
      "relative_error": 1.5729975783707803e-06,
      "relative_error_if_magnitude_ge_1e-12": 1.5729975783707803e-06
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 6.3742029984543145e-09,
      "secondary_talbot_degree_80": 6.3742029984543145e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 1.0654943899675853e-14,
      "secondary_talbot_degree_80": 1.0654943899675853e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "primary_dehoog_degree_36": 0.022323194719691946,
      "secondary_talbot_degree_80": 0.022323526155989138,
      "absolute_error": 3.31436297192067e-07,
      "relative_error": 1.4846950919675679e-05,
      "relative_error_if_magnitude_ge_1e-12": 1.4846950919675679e-05
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "primary_dehoog_degree_36": 0.00041713896366520986,
      "secondary_talbot_degree_80": 0.00041713890971767023,
      "absolute_error": 5.3947539632118874e-11,
      "relative_error": 1.293275007400566e-07,
      "relative_error_if_magnitude_ge_1e-12": 1.293275007400566e-07
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "primary_dehoog_degree_36": 5.928985339663215e-07,
      "secondary_talbot_degree_80": 5.928985339663215e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "primary_dehoog_degree_36": 5.272303229152534e-10,
      "secondary_talbot_degree_80": 5.272303229152534e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "primary_dehoog_degree_36": 8.587587495887969e-16,
      "secondary_talbot_degree_80": 8.587587495887969e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    }
  ],
  "primary_degree_checks": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 1.070956902970312,
      "dehoog_degree_40": 1.070956902970312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 1.8278645266211004,
      "dehoog_degree_40": 1.8278645266211004,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 5.330705186734954,
      "dehoog_degree_40": 5.330705186734954,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 45.338122675540646,
      "dehoog_degree_40": 45.338122675540646,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 3279.602965747632,
      "dehoog_degree_40": 3279.602965747632,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 1.0374118372977907,
      "dehoog_degree_40": 1.0374118372977907,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.572540862652348,
      "dehoog_degree_40": 1.572540862652348,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 3.610515784036663,
      "dehoog_degree_40": 3.610515784036663,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 19.032899628577983,
      "dehoog_degree_40": 19.032899628577983,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 528.9034210218335,
      "dehoog_degree_40": 528.9034210218335,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.9425464603397009,
      "dehoog_degree_40": 0.9425464603397009,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 1.1114683155818834,
      "dehoog_degree_40": 1.1114683155818834,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.5479437076567526,
      "dehoog_degree_40": 1.5479437076567526,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 3.0024143742301126,
      "dehoog_degree_40": 3.0024143742301126,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 11.295398714720397,
      "dehoog_degree_40": 11.295398714720397,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.8258041132929246,
      "dehoog_degree_40": 0.8258041132929246,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.7747923137246318,
      "dehoog_degree_40": 0.7747923137246318,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.6810861559969082,
      "dehoog_degree_40": 0.6810861559969082,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5262985968769277,
      "dehoog_degree_40": 0.5262985968769277,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.31426247825368686,
      "dehoog_degree_40": 0.31426247825368686,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7299403513589241,
      "dehoog_degree_40": 0.7299403513589241,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5746399541900928,
      "dehoog_degree_40": 0.5746399541900928,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3562490612201921,
      "dehoog_degree_40": 0.3562490612201921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.13692090119893255,
      "dehoog_degree_40": 0.13692090119893255,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.020225617499956633,
      "dehoog_degree_40": 0.020225617499956633,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6557013801956831,
      "dehoog_degree_40": 0.6557013801956831,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4514244012884645,
      "dehoog_degree_40": 0.4514244012884645,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.21411977216658928,
      "dehoog_degree_40": 0.21411977216658928,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.04817295452181587,
      "dehoog_degree_40": 0.04817295452181587,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0024383514585965293,
      "dehoog_degree_40": 0.0024383514585965293,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.597081830192253,
      "dehoog_degree_40": 0.597081830192253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.369436415634129,
      "dehoog_degree_40": 0.369436415634129,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.14124695041246219,
      "dehoog_degree_40": 0.14124695041246219,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020647099797860235,
      "dehoog_degree_40": 0.020647099797860235,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004411832451829119,
      "dehoog_degree_40": 0.0004411832451829119,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5125730294496108,
      "dehoog_degree_40": 0.5125730294496108,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.26792080314058225,
      "dehoog_degree_40": 0.26792080314058225,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.07314003583971727,
      "dehoog_degree_40": 0.07314003583971734,
      "absolute_error": 6.938893903907228e-17,
      "relative_error": 9.487134951797754e-16,
      "relative_error_if_magnitude_ge_1e-12": 9.487134951797754e-16
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.0054506793898893855,
      "dehoog_degree_40": 0.0054506793898893855,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 3.027203206813819e-05,
      "dehoog_degree_40": 3.027203206813819e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.4807639560170742,
      "dehoog_degree_40": 0.4807639560170742,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.23449192818811596,
      "dehoog_degree_40": 0.23449192818811596,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.05579040950872658,
      "dehoog_degree_40": 0.05579040950883098,
      "absolute_error": 1.0440259767818816e-13,
      "relative_error": 1.871335926682209e-12,
      "relative_error_if_magnitude_ge_1e-12": 1.871335926682209e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0031580828855981634,
      "dehoog_degree_40": 0.0031580828855981634,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 1.0119323362444578e-05,
      "dehoog_degree_40": 1.0119323362444578e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.3041509154092509,
      "dehoog_degree_40": 0.3041509154014039,
      "absolute_error": 7.847000826899375e-12,
      "relative_error": 2.5799694919020142e-11,
      "relative_error_if_magnitude_ge_1e-12": 2.5799694919020142e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.09268626555852601,
      "dehoog_degree_40": 0.0926862644708269,
      "absolute_error": 1.0876991113351053e-09,
      "relative_error": 1.173527819662004e-08,
      "relative_error_if_magnitude_ge_1e-12": 1.173527819662004e-08
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.008611236480591176,
      "dehoog_degree_40": 0.008611236480591176,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.433028179288582e-05,
      "dehoog_degree_40": 7.433028179288582e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 5.538170295393987e-09,
      "dehoog_degree_40": 5.538170295393987e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.15531559440512502,
      "dehoog_degree_40": 0.15531559440512502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.02412718524965654,
      "dehoog_degree_40": 0.02412718524965654,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0005822237912842482,
      "dehoog_degree_40": 0.0005822237912842482,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 3.3904436161212026e-07,
      "dehoog_degree_40": 3.3904436161212026e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1497136383642437e-13,
      "dehoog_degree_40": 1.1497136383642437e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.09946964305041006,
      "dehoog_degree_40": 0.09946964305041006,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.009894531005374059,
      "dehoog_degree_40": 0.009894531005374059,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 9.790493087826014e-05,
      "dehoog_degree_40": 9.790493087826014e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 9.585687529946193e-09,
      "dehoog_degree_40": 9.585687529946193e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 9.188839663390472e-17,
      "dehoog_degree_40": 9.188839663390472e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7109187338313643,
      "dehoog_degree_40": 0.7109187338313643,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 1.0942991609071953,
      "dehoog_degree_40": 1.0942991609071953,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 2.6622597643517874,
      "dehoog_degree_40": 2.6622597643517874,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 15.756607256000873,
      "dehoog_degree_40": 15.756607256000873,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 551.933228855691,
      "dehoog_degree_40": 551.933228855691,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.724337013940575,
      "dehoog_degree_40": 0.724337013940575,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.0440843372283566,
      "dehoog_degree_40": 1.0440843372283566,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 2.1638053577723144,
      "dehoog_degree_40": 2.1638053577723144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 9.286997459560473,
      "dehoog_degree_40": 9.286997459560473,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 171.07649126786325,
      "dehoog_degree_40": 171.07649126786325,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.7482036484063874,
      "dehoog_degree_40": 0.7482036484063874,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.9001074862662958,
      "dehoog_degree_40": 0.9001074862662958,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.2688616472604577,
      "dehoog_degree_40": 1.2688616472604577,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 2.526025396928875,
      "dehoog_degree_40": 2.526025396928875,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 10.011115673225378,
      "dehoog_degree_40": 10.011115673225378,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.7493006445702256,
      "dehoog_degree_40": 0.7493006445702256,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.7142273068363592,
      "dehoog_degree_40": 0.7142273068363592,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.6623068675339712,
      "dehoog_degree_40": 0.6623068675339712,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5691814839802938,
      "dehoog_degree_40": 0.5691814839802938,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.4203725504985216,
      "dehoog_degree_40": 0.4203725504985216,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.709375200611466,
      "dehoog_degree_40": 0.709375200611466,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5568115510987184,
      "dehoog_degree_40": 0.5568115510987184,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3615689679693594,
      "dehoog_degree_40": 0.3615689679693594,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.15219252417413545,
      "dehoog_degree_40": 0.15219252417413545,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.026965058157525524,
      "dehoog_degree_40": 0.026965058157525524,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6411474841169881,
      "dehoog_degree_40": 0.6411474841169881,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.44312045685307555,
      "dehoog_degree_40": 0.44312045685307555,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.21513878414091972,
      "dehoog_degree_40": 0.21513878414091972,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.05084110082345719,
      "dehoog_degree_40": 0.05084110082345719,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0028392666744809546,
      "dehoog_degree_40": 0.0028392666744809546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5742155219636921,
      "dehoog_degree_40": 0.5742155219636921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.3600108603399559,
      "dehoog_degree_40": 0.3600108603399559,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.13805706919757002,
      "dehoog_degree_40": 0.13805706919757002,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020264551800729655,
      "dehoog_degree_40": 0.020264551800729655,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004366069466956085,
      "dehoog_degree_40": 0.0004366069466956085,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.4984179494008619,
      "dehoog_degree_40": 0.4984179494008619,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.25503241545309924,
      "dehoog_degree_40": 0.25503241545309924,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.06694967012547164,
      "dehoog_degree_40": 0.06694967012547164,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.004617210695547285,
      "dehoog_degree_40": 0.00461721069554719,
      "absolute_error": 9.454242944073599e-17,
      "relative_error": 2.0476091665452952e-14,
      "relative_error_if_magnitude_ge_1e-12": 2.0476091665452952e-14
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 2.196062227994666e-05,
      "dehoog_degree_40": 2.196062227994666e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.47121410934094243,
      "dehoog_degree_40": 0.47121410934094243,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.21982978133996117,
      "dehoog_degree_40": 0.21982978133996117,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.04945942721931011,
      "dehoog_degree_40": 0.04945942721931011,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.002499871785263396,
      "dehoog_degree_40": 0.0024998717852647216,
      "absolute_error": 1.3257624165152748e-15,
      "relative_error": 5.303321651653764e-13,
      "relative_error_if_magnitude_ge_1e-12": 5.303321651653764e-13
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 6.386397893445314e-06,
      "dehoog_degree_40": 6.386397893445314e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.277918323762467,
      "dehoog_degree_40": 0.277918323762467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.07647332739412986,
      "dehoog_degree_40": 0.07647332739493433,
      "absolute_error": 8.044676036433884e-13,
      "relative_error": 1.0519584161531817e-11,
      "relative_error_if_magnitude_ge_1e-12": 1.0519584161531817e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0058562404532837885,
      "dehoog_degree_40": 0.005856238770159523,
      "absolute_error": 1.6831242658291168e-09,
      "relative_error": 2.874069600207985e-07,
      "relative_error_if_magnitude_ge_1e-12": 2.874069600207985e-07
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 3.437160924454328e-05,
      "dehoog_degree_40": 3.437160924454328e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1840275287904937e-09,
      "dehoog_degree_40": 1.1840275287904937e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.12509030067258053,
      "dehoog_degree_40": 0.12510748042436998,
      "absolute_error": 1.717975178944231e-05,
      "relative_error": 0.00013731994067155576,
      "relative_error_if_magnitude_ge_1e-12": 0.00013731994067155576
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.01554355875554511,
      "dehoog_degree_40": 0.01554355875554511,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.00024165970492037673,
      "dehoog_degree_40": 0.00024165970492037673,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 5.841388217539181e-08,
      "dehoog_degree_40": 5.841388217539181e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 3.4130271393077003e-15,
      "dehoog_degree_40": 3.4130271393077003e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.07231546037573588,
      "dehoog_degree_40": 0.07231546037573588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.005229916467942272,
      "dehoog_degree_40": 0.005229916467942272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.7356898192705945e-05,
      "dehoog_degree_40": 2.7356898192705945e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 7.485414170892785e-10,
      "dehoog_degree_40": 7.485414170892785e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 5.604202744960491e-19,
      "dehoog_degree_40": 5.604202744960492e-19,
      "absolute_error": 9.62964972193618e-35,
      "relative_error": 1.718290747171044e-16,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.4012385900169201,
      "dehoog_degree_40": 0.4012385900169201,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5309176134012026,
      "dehoog_degree_40": 0.5309176134012026,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 1.0302111092834536,
      "dehoog_degree_40": 1.0302111092834536,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 3.9325239899529074,
      "dehoog_degree_40": 3.9325239899529074,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 57.28139207721246,
      "dehoog_degree_40": 57.28139207721246,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.4149201906787894,
      "dehoog_degree_40": 0.4149201906787894,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.545294094828977,
      "dehoog_degree_40": 0.545294094828977,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 0.9749692803989538,
      "dehoog_degree_40": 0.9749692803989538,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 3.09733066515405,
      "dehoog_degree_40": 3.09733066515405,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 31.245223992350876,
      "dehoog_degree_40": 31.245223992350876,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.4525642175367272,
      "dehoog_degree_40": 0.4525642175367272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.5728151653722336,
      "dehoog_degree_40": 0.5728151653722336,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 0.8107737852224095,
      "dehoog_degree_40": 0.8107737852224095,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 1.5713905233204917,
      "dehoog_degree_40": 1.5713905233204917,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 5.9104437467298485,
      "dehoog_degree_40": 5.9104437467298485,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.5047819968851799,
      "dehoog_degree_40": 0.5047819968851799,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.5792450901187303,
      "dehoog_degree_40": 0.5792450901187303,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.5789896903461204,
      "dehoog_degree_40": 0.5789896903461204,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5763025628090943,
      "dehoog_degree_40": 0.5763025628090943,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.57262312259194,
      "dehoog_degree_40": 0.57262312259194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.558496989880836,
      "dehoog_degree_40": 0.558496989880836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5393369339078766,
      "dehoog_degree_40": 0.5393369339078766,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3653140539860458,
      "dehoog_degree_40": 0.3653140539860458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.18154968032568344,
      "dehoog_degree_40": 0.18154968032568344,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.044648664930130796,
      "dehoog_degree_40": 0.044648664930130796,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6001948671079772,
      "dehoog_degree_40": 0.6001948671079772,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.45660657670449983,
      "dehoog_degree_40": 0.45660657670449983,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.22080735582717712,
      "dehoog_degree_40": 0.22080735582717712,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.05746035755440226,
      "dehoog_degree_40": 0.05746035755440226,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0038778619761295824,
      "dehoog_degree_40": 0.0038778619761295824,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.6192305463249096,
      "dehoog_degree_40": 0.6192305463249096,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.3592522779289899,
      "dehoog_degree_40": 0.3592522779289899,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.1354783321272935,
      "dehoog_degree_40": 0.1354783321272935,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.019858845447081143,
      "dehoog_degree_40": 0.019858845447081143,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004293939276121289,
      "dehoog_degree_40": 0.0004293939276121289,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5743912972799098,
      "dehoog_degree_40": 0.5743912972799098,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.22511933690548747,
      "dehoog_degree_40": 0.22511933690548747,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.056420770908587825,
      "dehoog_degree_40": 0.056420770908587825,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.003279873697286091,
      "dehoog_degree_40": 0.003279873697286091,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 1.105863665054199e-05,
      "dehoog_degree_40": 1.1058636650636478e-05,
      "absolute_error": 9.448821933211171e-17,
      "relative_error": 8.544291879476251e-12,
      "relative_error_if_magnitude_ge_1e-12": 8.544291879476251e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5182464704956494,
      "dehoog_degree_40": 0.5182464704956494,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.19399441060124262,
      "dehoog_degree_40": 0.19399441060124262,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.038887987106308294,
      "dehoog_degree_40": 0.038887987106308294,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0015345964519717706,
      "dehoog_degree_40": 0.0015345964519717704,
      "absolute_error": 2.168404344971009e-19,
      "relative_error": 1.4130127449368673e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.4130127449368673e-16
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 2.3997324844699442e-06,
      "dehoog_degree_40": 2.3997324590437655e-06,
      "absolute_error": 2.5426178682988595e-14,
      "relative_error": 1.0595422134565453e-08,
      "relative_error_if_magnitude_ge_1e-12": 1.0595422134565453e-08
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.24437177952739145,
      "dehoog_degree_40": 0.24437177952739145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.05164655994498605,
      "dehoog_degree_40": 0.05164655994498605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.002672109563563376,
      "dehoog_degree_40": 0.0026721095635612838,
      "absolute_error": 2.0920765120280294e-15,
      "relative_error": 7.829306629321566e-13,
      "relative_error_if_magnitude_ge_1e-12": 7.829306629321566e-13
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.356483111007602e-06,
      "dehoog_degree_40": 7.35648334006974e-06,
      "absolute_error": 2.2906213821479457e-13,
      "relative_error": 3.113745082071008e-08,
      "relative_error_if_magnitude_ge_1e-12": 3.113745082071008e-08
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 5.585505410287849e-11,
      "dehoog_degree_40": 5.585505410287849e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.0825716157658089,
      "dehoog_degree_40": 0.0825716157658089,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.006425022217970551,
      "dehoog_degree_40": 0.006424617668460695,
      "absolute_error": 4.0454950985587684e-07,
      "relative_error": 6.296468652269664e-05,
      "relative_error_if_magnitude_ge_1e-12": 6.296468652269664e-05
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 4.256020893593064e-05,
      "dehoog_degree_40": 4.256020893593065e-05,
      "absolute_error": 6.776263578034403e-21,
      "relative_error": 1.5921593778440479e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.5921593778440479e-16
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 2.0732042917623336e-09,
      "dehoog_degree_40": 2.0732042917623336e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 6.516127757110059e-18,
      "dehoog_degree_40": 6.516127757110059e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.038975601535527135,
      "dehoog_degree_40": 0.03895191927339742,
      "absolute_error": 2.36822621297178e-05,
      "relative_error": 0.0006076176170913203,
      "relative_error_if_magnitude_ge_1e-12": 0.0006076176170913203
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.0014610178768677917,
      "dehoog_degree_40": 0.0014610178768677917,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.240711153293583e-06,
      "dehoog_degree_40": 2.240711153293583e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 1.2210217420355188e-11,
      "dehoog_degree_40": 1.2210217420355188e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 1.6717953302656314e-20,
      "dehoog_degree_40": 1.6717953302656324e-20,
      "absolute_error": 9.027796614315168e-36,
      "relative_error": 5.400060911092949e-16,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.26259609531643513,
      "dehoog_degree_40": 0.26259609531643513,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.31575087137972835,
      "dehoog_degree_40": 0.31575087137972835,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 0.5279338253551704,
      "dehoog_degree_40": 0.5279338253551704,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 1.5452328143814715,
      "dehoog_degree_40": 1.5452328143814715,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 13.243240493376959,
      "dehoog_degree_40": 13.243240493376959,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.27082772767856217,
      "dehoog_degree_40": 0.27082772767856217,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.3301121768369989,
      "dehoog_degree_40": 0.3301121768369989,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 0.5312516134070009,
      "dehoog_degree_40": 0.5312516134070009,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 1.376214482840636,
      "dehoog_degree_40": 1.376214482840636,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 9.203328738004336,
      "dehoog_degree_40": 9.203328738004336,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.2945711098164202,
      "dehoog_degree_40": 0.2945711098164202,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.3677564990674539,
      "dehoog_degree_40": 0.3677564990674539,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 0.5239525257211048,
      "dehoog_degree_40": 0.5239525257211048,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 0.9604049323984997,
      "dehoog_degree_40": 0.9604049323984997,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 3.2046466222614276,
      "dehoog_degree_40": 3.2046466222614276,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.3311134805643422,
      "dehoog_degree_40": 0.3311134805643422,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.4140156378320715,
      "dehoog_degree_40": 0.4140156378320715,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.4736459501111695,
      "dehoog_degree_40": 0.4736459501111695,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5109959193153564,
      "dehoog_degree_40": 0.5109959193153564,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.6013119901759154,
      "dehoog_degree_40": 0.6013119901759154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.3763510460003481,
      "dehoog_degree_40": 0.3763510460003481,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.4498160453837113,
      "dehoog_degree_40": 0.4498160453837113,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.37033258287090354,
      "dehoog_degree_40": 0.37033258287090354,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.204613769020977,
      "dehoog_degree_40": 0.204613769020977,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.06632755169327596,
      "dehoog_degree_40": 0.06632755169327596,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.4252795070187642,
      "dehoog_degree_40": 0.4252795070187642,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.45841675145932415,
      "dehoog_degree_40": 0.45841675145932415,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.2419852090830918,
      "dehoog_degree_40": 0.2419852090830918,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0653650908987206,
      "dehoog_degree_40": 0.0653650908987206,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0052072951385955775,
      "dehoog_degree_40": 0.0052072951385955775,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.47253191778815884,
      "dehoog_degree_40": 0.47253191778815884,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.43138393198921104,
      "dehoog_degree_40": 0.43138393198921104,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.13247223195465171,
      "dehoog_degree_40": 0.13247223195465171,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.01941673378288919,
      "dehoog_degree_40": 0.01941673378288919,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.00040127193782623575,
      "dehoog_degree_40": 0.00040127193782623575,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5420159391748585,
      "dehoog_degree_40": 0.5420159391748585,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.29038628990818693,
      "dehoog_degree_40": 0.29038628990818693,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.039722161887162946,
      "dehoog_degree_40": 0.039722161887162946,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.002185125195670321,
      "dehoog_degree_40": 0.002185125195670321,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 5.23544930752055e-06,
      "dehoog_degree_40": 5.235449307503109e-06,
      "absolute_error": 1.7441255416913298e-17,
      "relative_error": 3.3313770017521727e-12,
      "relative_error_if_magnitude_ge_1e-12": 3.3313770017521727e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.556496715942257,
      "dehoog_degree_40": 0.556496715942257,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.20567503386358144,
      "dehoog_degree_40": 0.20567503386358144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.029528790231260545,
      "dehoog_degree_40": 0.029528790231260545,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0009148400734380109,
      "dehoog_degree_40": 0.0009148400734380109,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 9.187960634882546e-07,
      "dehoog_degree_40": 9.187960629768652e-07,
      "absolute_error": 5.113893656412058e-16,
      "relative_error": 5.565863698846193e-10,
      "relative_error_if_magnitude_ge_1e-12": 5.565863698846193e-10
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.12519895959529728,
      "dehoog_degree_40": 0.12519895959529728,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.028336287307532588,
      "dehoog_degree_40": 0.028336287307532588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0012466674598094517,
      "dehoog_degree_40": 0.0012466674598094517,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 2.927539639051327e-06,
      "dehoog_degree_40": 2.927536117260967e-06,
      "absolute_error": 3.521790360051368e-12,
      "relative_error": 1.2029863961782627e-06,
      "relative_error_if_magnitude_ge_1e-12": 1.2029863961782627e-06
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 2.154310222045142e-11,
      "dehoog_degree_40": 2.1543102220788863e-11,
      "absolute_error": 3.374444534818863e-22,
      "relative_error": 1.5663689009294865e-11,
      "relative_error_if_magnitude_ge_1e-12": 1.5663689009294865e-11
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.05575007518900485,
      "dehoog_degree_40": 0.05575007518900485,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.002572770328979131,
      "dehoog_degree_40": 0.002572770329245398,
      "absolute_error": 2.6626704313637006e-13,
      "relative_error": 1.0349429177942481e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.0349429177942481e-10
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 1.1788282472637152e-05,
      "dehoog_degree_40": 1.1788210323140598e-05,
      "absolute_error": 7.214949655346456e-11,
      "relative_error": 6.120441779448132e-06,
      "relative_error_if_magnitude_ge_1e-12": 6.120441779448132e-06
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 6.929725787532183e-09,
      "dehoog_degree_40": 6.929725787532183e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1638433829118066e-14,
      "dehoog_degree_40": 1.1638433829118066e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.02118100590921777,
      "dehoog_degree_40": 0.021181005958734574,
      "absolute_error": 4.9516803851679114e-11,
      "relative_error": 2.3377928294883222e-09,
      "relative_error_if_magnitude_ge_1e-12": 2.3377928294883222e-09
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.000414837341372291,
      "dehoog_degree_40": 0.00041483883721140437,
      "absolute_error": 1.4958391133818721e-09,
      "relative_error": 3.6058319019431236e-06,
      "relative_error_if_magnitude_ge_1e-12": 3.6058319019431236e-06
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 6.291605115714214e-07,
      "dehoog_degree_40": 6.291605115714214e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 5.76017373833684e-10,
      "dehoog_degree_40": 5.76017373833684e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 9.38734156677103e-16,
      "dehoog_degree_40": 9.38734156677103e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 1.1963844310850504,
      "dehoog_degree_40": 1.1963844310850504,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 2.0438076235579663,
      "dehoog_degree_40": 2.0438076235579663,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 5.9761651143322565,
      "dehoog_degree_40": 5.9761651143322565,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 51.095727699917724,
      "dehoog_degree_40": 51.095727699917724,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 3735.1546684805553,
      "dehoog_degree_40": 3735.1546684805553,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 1.1426473056690276,
      "dehoog_degree_40": 1.1426473056690276,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.7358937229064233,
      "dehoog_degree_40": 1.7358937229064233,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 4.005948123182654,
      "dehoog_degree_40": 4.005948123182654,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 21.333853363674507,
      "dehoog_degree_40": 21.333853363674507,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 605.0583729760832,
      "dehoog_degree_40": 605.0583729760832,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 1.0082218016850768,
      "dehoog_degree_40": 1.0082218016850768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 1.1922085362819212,
      "dehoog_degree_40": 1.1922085362819212,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.6687267037741502,
      "dehoog_degree_40": 1.6687267037741502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 3.269278873409645,
      "dehoog_degree_40": 3.269278873409645,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 12.548316738460173,
      "dehoog_degree_40": 12.548316738460173,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.8620564821535807,
      "dehoog_degree_40": 0.8620564821535807,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.8097242747835772,
      "dehoog_degree_40": 0.8097242747835772,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.7132592575031355,
      "dehoog_degree_40": 0.7132592575031355,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5534316370228967,
      "dehoog_degree_40": 0.5534316370228967,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.33319395363933907,
      "dehoog_degree_40": 0.33319395363933907,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7504551354869619,
      "dehoog_degree_40": 0.7504551354869619,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.590674992433982,
      "dehoog_degree_40": 0.590674992433982,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3662470225116798,
      "dehoog_degree_40": 0.3662470225116798,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.14080682248479542,
      "dehoog_degree_40": 0.14080682248479542,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.02081243473394773,
      "dehoog_degree_40": 0.02081243473394773,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6675984637225714,
      "dehoog_degree_40": 0.6675984637225714,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4595778512769606,
      "dehoog_degree_40": 0.4595778512769606,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.2178552265532492,
      "dehoog_degree_40": 0.2178552265532492,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.048954157375083414,
      "dehoog_degree_40": 0.048954157375083414,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.002471910669017635,
      "dehoog_degree_40": 0.002471910669017635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.6047165351516347,
      "dehoog_degree_40": 0.6047165351516347,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.37398267758997916,
      "dehoog_degree_40": 0.37398267758997916,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.14286922760222176,
      "dehoog_degree_40": 0.14286922760222176,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020850481428515158,
      "dehoog_degree_40": 0.020850481428515158,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004440898708565796,
      "dehoog_degree_40": 0.0004440898708565796,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5160131048334314,
      "dehoog_degree_40": 0.5160131048334314,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2696659239456562,
      "dehoog_degree_40": 0.2696659239456562,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.07356511160250621,
      "dehoog_degree_40": 0.07356511160250691,
      "absolute_error": 6.938893903907228e-16,
      "relative_error": 9.432316151982523e-15,
      "relative_error_if_magnitude_ge_1e-12": 9.432316151982523e-15
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.005474694367855729,
      "dehoog_degree_40": 0.005474694367855729,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 3.0320463845176303e-05,
      "dehoog_degree_40": 3.0320463845176303e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.48338187909823815,
      "dehoog_degree_40": 0.48338187909823815,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.23566366457356938,
      "dehoog_degree_40": 0.23566366457356938,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.05603620619828979,
      "dehoog_degree_40": 0.0560362061988335,
      "absolute_error": 5.437109096284587e-13,
      "relative_error": 9.702850112643368e-12,
      "relative_error_if_magnitude_ge_1e-12": 9.702850112643368e-12
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0031682616288902263,
      "dehoog_degree_40": 0.0031682616288902263,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 1.0128045960010127e-05,
      "dehoog_degree_40": 1.0128045960010127e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.30441607887796324,
      "dehoog_degree_40": 0.304416078865119,
      "absolute_error": 1.2844225683039667e-11,
      "relative_error": 4.2192993649946995e-11,
      "relative_error_if_magnitude_ge_1e-12": 4.2192993649946995e-11
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.09276699695187786,
      "dehoog_degree_40": 0.09276699461365397,
      "absolute_error": 2.338223892284219e-09,
      "relative_error": 2.5205342084072787e-08,
      "relative_error_if_magnitude_ge_1e-12": 2.5205342084072787e-08
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.008618669757720139,
      "dehoog_degree_40": 0.008618669757720139,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.439328299668046e-05,
      "dehoog_degree_40": 7.439328299668046e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 5.5426913318312306e-09,
      "dehoog_degree_40": 5.5426913318312306e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.15532858666069324,
      "dehoog_degree_40": 0.15532858666069324,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.024130032409056278,
      "dehoog_degree_40": 0.024130032409056278,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.000582332500685655,
      "dehoog_degree_40": 0.000582332500685655,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 3.391542607906549e-07,
      "dehoog_degree_40": 3.391542607906549e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1504023861236796e-13,
      "dehoog_degree_40": 1.1504023861236796e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.09947188645801217,
      "dehoog_degree_40": 0.09947188645801217,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.009894934859975541,
      "dehoog_degree_40": 0.009894934859975541,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 9.791250269470943e-05,
      "dehoog_degree_40": 9.791250269470943e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 9.587129097458856e-09,
      "dehoog_degree_40": 9.587129097458856e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 9.191564168760376e-17,
      "dehoog_degree_40": 9.191564168760376e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.8644465632608554,
      "dehoog_degree_40": 0.8644465632608554,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 1.3319475242010694,
      "dehoog_degree_40": 1.3319475242010694,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 3.267740835551,
      "dehoog_degree_40": 3.267740835551,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 19.681987323852443,
      "dehoog_degree_40": 19.681987323852443,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 714.0187632422187,
      "dehoog_degree_40": 714.0187632422187,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.8658240586387976,
      "dehoog_degree_40": 0.8658240586387976,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.248801466223704,
      "dehoog_degree_40": 1.248801466223704,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 2.6227444503281374,
      "dehoog_degree_40": 2.6227444503281374,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 11.56659165545693,
      "dehoog_degree_40": 11.56659165545693,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 224.95939875443537,
      "dehoog_degree_40": 224.95939875443537,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.8581885912055767,
      "dehoog_degree_40": 0.8581885912055767,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 1.0311155501377618,
      "dehoog_degree_40": 1.0311155501377618,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.4756150619995447,
      "dehoog_degree_40": 1.4756150619995447,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 3.0262025883020933,
      "dehoog_degree_40": 3.0262025883020933,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 12.727628740152635,
      "dehoog_degree_40": 12.727628740152635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.8200576689051431,
      "dehoog_degree_40": 0.8200576689051431,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.780200238979066,
      "dehoog_degree_40": 0.780200238979066,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.729299195695378,
      "dehoog_degree_40": 0.729299195695378,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.6360511073060388,
      "dehoog_degree_40": 0.6360511073060388,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.48379463020107516,
      "dehoog_degree_40": 0.48379463020107516,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7463460854632971,
      "dehoog_degree_40": 0.7463460854632971,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5879882233984974,
      "dehoog_degree_40": 0.5879882233984974,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3820072108984094,
      "dehoog_degree_40": 0.3820072108984094,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.16113708738360125,
      "dehoog_degree_40": 0.16113708738360125,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.028671546267357767,
      "dehoog_degree_40": 0.028671546267357767,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6578166713846441,
      "dehoog_degree_40": 0.6578166713846441,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4578880060650525,
      "dehoog_degree_40": 0.4578880060650525,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.22191300465121327,
      "dehoog_degree_40": 0.22191300465121327,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.05227432244239993,
      "dehoog_degree_40": 0.05227432244239993,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.002900702418502769,
      "dehoog_degree_40": 0.002900702418502769,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5836682963860201,
      "dehoog_degree_40": 0.5836682963860201,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.3671378920188095,
      "dehoog_degree_40": 0.3671378920188095,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.14058497275733597,
      "dehoog_degree_40": 0.14058497275733597,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020544922973184696,
      "dehoog_degree_40": 0.020544922973184696,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.00043876043837150387,
      "dehoog_degree_40": 0.00043876043837150387,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5062648947756312,
      "dehoog_degree_40": 0.5062648947756312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2572433244193981,
      "dehoog_degree_40": 0.2572433244193981,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.06745661994085339,
      "dehoog_degree_40": 0.06745661994085339,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.004638156972396168,
      "dehoog_degree_40": 0.004638156972396159,
      "absolute_error": 8.673617379884035e-18,
      "relative_error": 1.870056884987889e-15,
      "relative_error_if_magnitude_ge_1e-12": 1.870056884987889e-15
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 2.1927702286178767e-05,
      "dehoog_degree_40": 2.1927702286178767e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.4756811254042823,
      "dehoog_degree_40": 0.4756811254042823,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.22121689197423514,
      "dehoog_degree_40": 0.22121689197423514,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.04972924801188602,
      "dehoog_degree_40": 0.04972924801188602,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0025084538015779563,
      "dehoog_degree_40": 0.0025084538015770442,
      "absolute_error": 9.120308674948063e-16,
      "relative_error": 3.635828839746175e-13,
      "relative_error_if_magnitude_ge_1e-12": 3.635828839746175e-13
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 6.382668200439794e-06,
      "dehoog_degree_40": 6.382668200439794e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.2779569244657124,
      "dehoog_degree_40": 0.2779569244657124,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.07659553715707472,
      "dehoog_degree_40": 0.07659553715699287,
      "absolute_error": 8.185119249048967e-14,
      "relative_error": 1.0686156860893496e-12,
      "relative_error_if_magnitude_ge_1e-12": 1.0686156860893496e-12
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.005868732701460717,
      "dehoog_degree_40": 0.005868738185876357,
      "absolute_error": 5.484415639515905e-09,
      "relative_error": 9.34513598291817e-07,
      "relative_error_if_magnitude_ge_1e-12": 9.34513598291817e-07
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 3.4517844680670585e-05,
      "dehoog_degree_40": 3.4517844680670585e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 1.194104561719996e-09,
      "dehoog_degree_40": 1.194104561719996e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.12519956574038724,
      "dehoog_degree_40": 0.12524040907958708,
      "absolute_error": 4.0843339199847506e-05,
      "relative_error": 0.0003261194968941103,
      "relative_error_if_magnitude_ge_1e-12": 0.0003261194968941103
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.015549911596889185,
      "dehoog_degree_40": 0.015549911596889185,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.00024191557052044647,
      "dehoog_degree_40": 0.00024191557052044647,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 5.8551718985709674e-08,
      "dehoog_degree_40": 5.8551718985709674e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 3.429977863470261e-15,
      "dehoog_degree_40": 3.429977863470261e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.07231925246662768,
      "dehoog_degree_40": 0.07231925246662768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.005230993371965986,
      "dehoog_degree_40": 0.005230993371965986,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.7370778488407385e-05,
      "dehoog_degree_40": 2.7370778488407385e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 7.49372291325474e-10,
      "dehoog_degree_40": 7.49372291325474e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 5.617183761707072e-19,
      "dehoog_degree_40": 5.617183761707072e-19,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5488124122279037,
      "dehoog_degree_40": 0.5488124122279037,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.7351962713136366,
      "dehoog_degree_40": 0.7351962713136366,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 1.4470495011457827,
      "dehoog_degree_40": 1.4470495011457827,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 5.741048901795691,
      "dehoog_degree_40": 5.741048901795691,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 90.3613684671974,
      "dehoog_degree_40": 90.3613684671974,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5593692471686608,
      "dehoog_degree_40": 0.5593692471686608,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.7399312503317755,
      "dehoog_degree_40": 0.7399312503317755,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 1.3491488058567738,
      "dehoog_degree_40": 1.3491488058567738,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 4.52191457049186,
      "dehoog_degree_40": 4.52191457049186,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 50.78917893379489,
      "dehoog_degree_40": 50.78917893379489,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5875554864868043,
      "dehoog_degree_40": 0.5875554864868043,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.7380747110014447,
      "dehoog_degree_40": 0.7380747110014447,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.0681617037989626,
      "dehoog_degree_40": 1.0681617037989626,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 2.213050529356408,
      "dehoog_degree_40": 2.213050529356408,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 9.511232793138962,
      "dehoog_degree_40": 9.511232793138962,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.6240004194572659,
      "dehoog_degree_40": 0.6240004194572659,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.6974734584762782,
      "dehoog_degree_40": 0.6974734584762782,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.7021961836308059,
      "dehoog_degree_40": 0.7021961836308059,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.7315291695500964,
      "dehoog_degree_40": 0.7315291695500964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.7941729332161238,
      "dehoog_degree_40": 0.7941729332161238,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.6562528940591096,
      "dehoog_degree_40": 0.6562528940591096,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.6028783783712065,
      "dehoog_degree_40": 0.6028783783712065,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.40597529739836113,
      "dehoog_degree_40": 0.40597529739836113,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.20449990832101478,
      "dehoog_degree_40": 0.20449990832101478,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.051480570974438464,
      "dehoog_degree_40": 0.051480570974438464,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6723177816726017,
      "dehoog_degree_40": 0.6723177816726017,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.474262139556259,
      "dehoog_degree_40": 0.474262139556259,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.23260104057744216,
      "dehoog_degree_40": 0.23260104057744216,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.060054470121510356,
      "dehoog_degree_40": 0.060054470121510356,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.004026074211364106,
      "dehoog_degree_40": 0.004026074211364106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.6639023435697574,
      "dehoog_degree_40": 0.6639023435697574,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.35298476852924426,
      "dehoog_degree_40": 0.35298476852924426,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.1379452339277416,
      "dehoog_degree_40": 0.1379452339277416,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.02016240007557141,
      "dehoog_degree_40": 0.02016240007557141,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.00043340458871042603,
      "dehoog_degree_40": 0.00043340458871042603,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.570202996700125,
      "dehoog_degree_40": 0.570202996700125,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.22634532829828682,
      "dehoog_degree_40": 0.22634532829828682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0570682787539221,
      "dehoog_degree_40": 0.0570682787539221,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.0033314022329558914,
      "dehoog_degree_40": 0.0033314022329558914,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1475491434948287e-05,
      "dehoog_degree_40": 1.1475491434843453e-05,
      "absolute_error": 1.0483387974987574e-16,
      "relative_error": 9.135458846721553e-12,
      "relative_error_if_magnitude_ge_1e-12": 9.135458846721553e-12
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.49792961568569377,
      "dehoog_degree_40": 0.49792961568569377,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.20101121484056128,
      "dehoog_degree_40": 0.20101121484056128,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.03905431295803909,
      "dehoog_degree_40": 0.03905431295803909,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0015703611398298334,
      "dehoog_degree_40": 0.0015703611398298332,
      "absolute_error": 2.168404344971009e-19,
      "relative_error": 1.3808316380052426e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.3808316380052426e-16
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 2.5386668112828437e-06,
      "dehoog_degree_40": 2.5386668116036464e-06,
      "absolute_error": 3.2080271734425195e-16,
      "relative_error": 1.2636660938644586e-10,
      "relative_error_if_magnitude_ge_1e-12": 1.2636660938644586e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.2414638317793391,
      "dehoog_degree_40": 0.2414638317793391,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.05330260476934538,
      "dehoog_degree_40": 0.05330260476934538,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0027116046012696277,
      "dehoog_degree_40": 0.0027116046012718538,
      "absolute_error": 2.2260839005472377e-15,
      "relative_error": 8.209470877513311e-13,
      "relative_error_if_magnitude_ge_1e-12": 8.209470877513311e-13
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.695533370243874e-06,
      "dehoog_degree_40": 7.695159426331503e-06,
      "absolute_error": 3.7394391237143324e-10,
      "relative_error": 4.859233199057427e-05,
      "relative_error_if_magnitude_ge_1e-12": 4.859233199057427e-05
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 6.156433863831941e-11,
      "dehoog_degree_40": 6.156433863831941e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.0837364059124526,
      "dehoog_degree_40": 0.08373640591245259,
      "absolute_error": 1.3877787807814457e-17,
      "relative_error": 1.6573183021879215e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.6573183021879215e-16
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.006516037827364555,
      "dehoog_degree_40": 0.006517865292907465,
      "absolute_error": 1.8274655429100298e-06,
      "relative_error": 0.00028037792448681317,
      "relative_error_if_magnitude_ge_1e-12": 0.00028037792448681317
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 4.2899702212891124e-05,
      "dehoog_degree_40": 4.2899702212891124e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 2.086287397018228e-09,
      "dehoog_degree_40": 2.086287397018228e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 6.4146614789821845e-18,
      "dehoog_degree_40": 6.4146614789821845e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.03959545192202014,
      "dehoog_degree_40": 0.03955938127446294,
      "absolute_error": 3.6070647557194524e-05,
      "relative_error": 0.0009109795647296206,
      "relative_error_if_magnitude_ge_1e-12": 0.0009109795647296206
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.001463932041000493,
      "dehoog_degree_40": 0.001463932041000493,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.242196109929732e-06,
      "dehoog_degree_40": 2.242196109929732e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 1.1610829042943005e-11,
      "dehoog_degree_40": 1.1610829042943005e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 1.5278522417466344e-20,
      "dehoog_degree_40": 1.5278522417466368e-20,
      "absolute_error": 2.407412430484045e-35,
      "relative_error": 1.575684064665767e-15,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.38608331087369585,
      "dehoog_degree_40": 0.38608331087369585,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.47726981692775605,
      "dehoog_degree_40": 0.47726981692775605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 0.8126735301369477,
      "dehoog_degree_40": 0.8126735301369477,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 2.4952625102585055,
      "dehoog_degree_40": 2.4952625102585055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 23.620077420236253,
      "dehoog_degree_40": 23.620077420236253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.3936460267643359,
      "dehoog_degree_40": 0.3936460267643359,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4895113672897331,
      "dehoog_degree_40": 0.4895113672897331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 0.8043162657742721,
      "dehoog_degree_40": 0.8043162657742721,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 2.222331503591178,
      "dehoog_degree_40": 2.222331503591178,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 16.989310856303696,
      "dehoog_degree_40": 16.989310856303696,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.4151267939037033,
      "dehoog_degree_40": 0.4151267939037033,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.5192826728423948,
      "dehoog_degree_40": 0.5192826728423948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 0.7546219079300438,
      "dehoog_degree_40": 0.7546219079300438,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 1.505305062708165,
      "dehoog_degree_40": 1.505305062708165,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 5.999013851881682,
      "dehoog_degree_40": 5.999013851881682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.4472283600985829,
      "dehoog_degree_40": 0.4472283600985829,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.5485677597354827,
      "dehoog_degree_40": 0.5485677597354827,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.6264988020765984,
      "dehoog_degree_40": 0.6264988020765984,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.7216560557787493,
      "dehoog_degree_40": 0.7216560557787493,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.9808397791866682,
      "dehoog_degree_40": 0.9808397791866682,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.4852789185301644,
      "dehoog_degree_40": 0.4852789185301644,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5558993411094788,
      "dehoog_degree_40": 0.5558993411094788,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.4330682748156504,
      "dehoog_degree_40": 0.4330682748156504,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.24553776318324397,
      "dehoog_degree_40": 0.24553776318324397,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.08393969312277465,
      "dehoog_degree_40": 0.08393969312277465,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5239412697477004,
      "dehoog_degree_40": 0.5239412697477004,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.5257046867696253,
      "dehoog_degree_40": 0.5257046867696253,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.2430933116918653,
      "dehoog_degree_40": 0.2430933116918653,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.06936723805000145,
      "dehoog_degree_40": 0.06936723805000145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.005563250690031867,
      "dehoog_degree_40": 0.005563250690031867,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5578102106373615,
      "dehoog_degree_40": 0.5578102106373615,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.4551637623379437,
      "dehoog_degree_40": 0.4551637623379437,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.1196864439197681,
      "dehoog_degree_40": 0.1196864439197681,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.01952082240229987,
      "dehoog_degree_40": 0.01952082240229987,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004312672579337616,
      "dehoog_degree_40": 0.0004312672579337616,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5924890781002065,
      "dehoog_degree_40": 0.5924890781002065,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2477556487483617,
      "dehoog_degree_40": 0.2477556487483617,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.050920956760355525,
      "dehoog_degree_40": 0.050920956760355525,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.002451382165359091,
      "dehoog_degree_40": 0.002451382165359091,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 6.637201114412756e-06,
      "dehoog_degree_40": 6.637201114413206e-06,
      "absolute_error": 4.497744949920335e-19,
      "relative_error": 6.77656872586417e-14,
      "relative_error_if_magnitude_ge_1e-12": 6.77656872586417e-14
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5869098037622836,
      "dehoog_degree_40": 0.5869098037622836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.15413145661012406,
      "dehoog_degree_40": 0.15413145661012406,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.035621954863993055,
      "dehoog_degree_40": 0.035621954863993055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.000978547627460979,
      "dehoog_degree_40": 0.000978547627460979,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 1.2213398720868337e-06,
      "dehoog_degree_40": 1.2213398720353931e-06,
      "absolute_error": 5.1440522644990473e-17,
      "relative_error": 4.211810636878414e-11,
      "relative_error_if_magnitude_ge_1e-12": 4.211810636878414e-11
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.10323517195654605,
      "dehoog_degree_40": 0.10323517195654605,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.022902952941347577,
      "dehoog_degree_40": 0.022902952941347577,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0012228098010897922,
      "dehoog_degree_40": 0.0012228098010897922,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 3.181752207572499e-06,
      "dehoog_degree_40": 3.1817467567233663e-06,
      "absolute_error": 5.450849132818255e-12,
      "relative_error": 1.713159535128272e-06,
      "relative_error_if_magnitude_ge_1e-12": 1.713159535128272e-06
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 2.3150018796402e-11,
      "dehoog_degree_40": 2.3150030719399047e-11,
      "absolute_error": 1.1922997046383934e-17,
      "relative_error": 5.150315863897671e-07,
      "relative_error_if_magnitude_ge_1e-12": 5.150315863897671e-07
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.05985602748910896,
      "dehoog_degree_40": 0.05985602748910896,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.0026878726500161295,
      "dehoog_degree_40": 0.0026878726522778095,
      "absolute_error": 2.2616799925934128e-12,
      "relative_error": 8.414386710906024e-10,
      "relative_error_if_magnitude_ge_1e-12": 8.414386710906024e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 1.1601697023127536e-05,
      "dehoog_degree_40": 1.1603220105449379e-05,
      "absolute_error": 1.5230823218424365e-09,
      "relative_error": 0.000131263761955798,
      "relative_error_if_magnitude_ge_1e-12": 0.000131263761955798
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 6.2199914031676875e-09,
      "dehoog_degree_40": 6.2199914031676875e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.0383273048685507e-14,
      "dehoog_degree_40": 1.0383273048685507e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.022687020870781255,
      "dehoog_degree_40": 0.02268702084217658,
      "absolute_error": 2.8604674184862233e-11,
      "relative_error": 1.2608387124861492e-09,
      "relative_error_if_magnitude_ge_1e-12": 1.2608387124861492e-09
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.00041768844453899697,
      "dehoog_degree_40": 0.00041768628375780156,
      "absolute_error": 2.1607811954093246e-09,
      "relative_error": 5.173188829282027e-06,
      "relative_error_if_magnitude_ge_1e-12": 5.173188829282027e-06
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 5.828371613938215e-07,
      "dehoog_degree_40": 5.828371613938215e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 5.138054576079869e-10,
      "dehoog_degree_40": 5.138054576079869e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 8.367668404677516e-16,
      "dehoog_degree_40": 8.367668404677516e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 1.1678098476078544,
      "dehoog_degree_40": 1.1678098476078544,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 1.9951052118110377,
      "dehoog_degree_40": 1.9951052118110377,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 5.833304017789775,
      "dehoog_degree_40": 5.833304017789775,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 49.8665340993424,
      "dehoog_degree_40": 49.8665340993424,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 3644.167495160106,
      "dehoog_degree_40": 3644.167495160106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 1.118902897092661,
      "dehoog_degree_40": 1.118902897092661,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.699295690342331,
      "dehoog_degree_40": 1.699295690342331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 3.9183521817789924,
      "dehoog_degree_40": 3.9183521817789924,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 20.83399629369986,
      "dehoog_degree_40": 20.83399629369986,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 588.9939204027532,
      "dehoog_degree_40": 588.9939204027532,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.9937127984033173,
      "dehoog_degree_40": 0.9937127984033173,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 1.1743652025476232,
      "dehoog_degree_40": 1.1743652025476232,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.6420742899986898,
      "dehoog_degree_40": 1.6420742899986898,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 3.2104981905221304,
      "dehoog_degree_40": 3.2104981905221304,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 12.2724617069268,
      "dehoog_degree_40": 12.2724617069268,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.8541491790380578,
      "dehoog_degree_40": 0.8541491790380578,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.8020882853050084,
      "dehoog_degree_40": 0.8020882853050084,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.7061888950559859,
      "dehoog_degree_40": 0.7061888950559859,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.5474120750888776,
      "dehoog_degree_40": 0.5474120750888776,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.32892838393745194,
      "dehoog_degree_40": 0.32892838393745194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7460144776212241,
      "dehoog_degree_40": 0.7460144776212241,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.587186851386726,
      "dehoog_degree_40": 0.587186851386726,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.3640456004711498,
      "dehoog_degree_40": 0.3640456004711498,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.1399309364881948,
      "dehoog_degree_40": 0.1399309364881948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.020674244503675544,
      "dehoog_degree_40": 0.020674244503675544,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.665044747715037,
      "dehoog_degree_40": 0.665044747715037,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.45780499465855584,
      "dehoog_degree_40": 0.45780499465855584,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.21702692961060052,
      "dehoog_degree_40": 0.21702692961060052,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.04877345778664334,
      "dehoog_degree_40": 0.04877345778664334,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0024633344767358554,
      "dehoog_degree_40": 0.0024633344767358554,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.603066623558445,
      "dehoog_degree_40": 0.603066623558445,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.37299213197217435,
      "dehoog_degree_40": 0.37299213197217435,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.14250594595477276,
      "dehoog_degree_40": 0.14250594595477276,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020801858055996363,
      "dehoog_degree_40": 0.020801858055996363,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.00044324149905265454,
      "dehoog_degree_40": 0.00044324149905265454,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5152725585716005,
      "dehoog_degree_40": 0.5152725585716005,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2692830642967841,
      "dehoog_degree_40": 0.2692830642967841,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.07346778284624068,
      "dehoog_degree_40": 0.07346778284624117,
      "absolute_error": 4.85722573273506e-16,
      "relative_error": 6.6113683366498516e-15,
      "relative_error_if_magnitude_ge_1e-12": 6.6113683366498516e-15
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.00546851556846353,
      "dehoog_degree_40": 0.00546851556846353,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 3.0298036967654683e-05,
      "dehoog_degree_40": 3.0298036967654683e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.48281466096392145,
      "dehoog_degree_40": 0.48281466096392145,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.23540559588063034,
      "dehoog_degree_40": 0.23540559588063031,
      "absolute_error": 2.7755575615628914e-17,
      "relative_error": 1.179053348829619e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.179053348829619e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.055979319697935334,
      "dehoog_degree_40": 0.05597931969821781,
      "absolute_error": 2.8247543193415936e-13,
      "relative_error": 5.0460676095560415e-12,
      "relative_error_if_magnitude_ge_1e-12": 5.0460676095560415e-12
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0031655531053969795,
      "dehoog_degree_40": 0.0031655531053969795,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 1.0122635023955274e-05,
      "dehoog_degree_40": 1.0122635023955274e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.30435901800047643,
      "dehoog_degree_40": 0.304359017988307,
      "absolute_error": 1.2169432128672497e-11,
      "relative_error": 3.9983806652489095e-11,
      "relative_error_if_magnitude_ge_1e-12": 3.9983806652489095e-11
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.09274861964855116,
      "dehoog_degree_40": 0.09274861677480961,
      "absolute_error": 2.8737415502799735e-09,
      "relative_error": 3.098419751333587e-08,
      "relative_error_if_magnitude_ge_1e-12": 3.098419751333587e-08
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.008616850548902018,
      "dehoog_degree_40": 0.008616850548902018,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.437564962210586e-05,
      "dehoog_degree_40": 7.437564962210586e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 5.541089882103053e-09,
      "dehoog_degree_40": 5.541089882103053e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.1553256574503188,
      "dehoog_degree_40": 0.1553256574503188,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.024129373146246146,
      "dehoog_degree_40": 0.024129373146246146,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0005823067349405944,
      "dehoog_degree_40": 0.0005823067349405944,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 3.391277749076864e-07,
      "dehoog_degree_40": 3.391277749076864e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1502346726697064e-13,
      "dehoog_degree_40": 1.1502346726697064e-13,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.0994713766061588,
      "dehoog_degree_40": 0.0994713766061588,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.00989484240750886,
      "dehoog_degree_40": 0.00989484240750886,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 9.791076197015013e-05,
      "dehoog_degree_40": 9.791076197015013e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 9.586796921984907e-09,
      "dehoog_degree_40": 9.586796921984907e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 9.190935588895152e-17,
      "dehoog_degree_40": 9.190935588895152e-17,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.8279534255322454,
      "dehoog_degree_40": 0.8279534255322454,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 1.275888570524655,
      "dehoog_degree_40": 1.275888570524655,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 3.1277613865311467,
      "dehoog_degree_40": 3.1277613865311467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 18.805342857741664,
      "dehoog_degree_40": 18.805342857741664,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 679.7902200289348,
      "dehoog_degree_40": 679.7902200289348,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.8324585960790352,
      "dehoog_degree_40": 0.8324585960790352,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 1.2010372456785097,
      "dehoog_degree_40": 1.2010372456785097,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 2.516820647307392,
      "dehoog_degree_40": 2.516820647307392,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 11.048284709093133,
      "dehoog_degree_40": 11.048284709093133,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 212.90226730222042,
      "dehoog_degree_40": 212.90226730222042,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.8328688597122194,
      "dehoog_degree_40": 0.8328688597122194,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 1.0013314746324635,
      "dehoog_degree_40": 1.0013314746324635,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.4284113893268,
      "dehoog_degree_40": 1.4284113893268,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 2.9112248984990616,
      "dehoog_degree_40": 2.9112248984990616,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 12.09260004452533,
      "dehoog_degree_40": 12.09260004452533,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.8044202997017411,
      "dehoog_degree_40": 0.8044202997017411,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.7655308853404763,
      "dehoog_degree_40": 0.7655308853404763,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.714237037836589,
      "dehoog_degree_40": 0.714237037836589,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.6207399181713906,
      "dehoog_degree_40": 0.6207399181713906,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.46885856134520054,
      "dehoog_degree_40": 0.46885856134520054,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.7386063981341154,
      "dehoog_degree_40": 0.7386063981341154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5811138254280573,
      "dehoog_degree_40": 0.5811138254280573,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.37742622081397204,
      "dehoog_degree_40": 0.37742622081397204,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.15905297111947228,
      "dehoog_degree_40": 0.15905297111947228,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.02824673485027753,
      "dehoog_degree_40": 0.02824673485027753,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6544241044400956,
      "dehoog_degree_40": 0.6544241044400956,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4546745358861902,
      "dehoog_degree_40": 0.4546745358861902,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.2203717768101822,
      "dehoog_degree_40": 0.2203717768101822,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.051920066312608225,
      "dehoog_degree_40": 0.051920066312608225,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.0028820098607594824,
      "dehoog_degree_40": 0.0028820098607594824,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5815598583714912,
      "dehoog_degree_40": 0.5815598583714912,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.36556264850310916,
      "dehoog_degree_40": 0.36556264850310916,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.13999255160933302,
      "dehoog_degree_40": 0.13999255160933302,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020467838168856133,
      "dehoog_degree_40": 0.020467838168856133,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.000437521044038154,
      "dehoog_degree_40": 0.000437521044038154,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5045003518430502,
      "dehoog_degree_40": 0.5045003518430502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2567526132205546,
      "dehoog_degree_40": 0.2567526132205546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0673278040690354,
      "dehoog_degree_40": 0.0673278040690354,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.004630583217768984,
      "dehoog_degree_40": 0.0046305832177689805,
      "absolute_error": 3.469446951953614e-18,
      "relative_error": 7.492462156041749e-16,
      "relative_error_if_magnitude_ge_1e-12": 7.492462156041749e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 2.190400211465663e-05,
      "dehoog_degree_40": 2.190400211465663e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.4747980169193316,
      "dehoog_degree_40": 0.4747980169193316,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.2208878068124222,
      "dehoog_degree_40": 0.2208878068124222,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.04965802147678147,
      "dehoog_degree_40": 0.04965802147678148,
      "absolute_error": 6.938893903907228e-18,
      "relative_error": 1.3973359585322254e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.3973359585322254e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0025051449223707388,
      "dehoog_degree_40": 0.0025051449223699846,
      "absolute_error": 7.541710311809169e-16,
      "relative_error": 3.010488632598583e-13,
      "relative_error_if_magnitude_ge_1e-12": 3.010488632598583e-13
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 6.375659395265236e-06,
      "dehoog_degree_40": 6.375659395265236e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.2779792085001948,
      "dehoog_degree_40": 0.2779792085001948,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.07656423909260697,
      "dehoog_degree_40": 0.07656423909283569,
      "absolute_error": 2.2871982086059006e-13,
      "relative_error": 2.9872930701141382e-12,
      "relative_error_if_magnitude_ge_1e-12": 2.9872930701141382e-12
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.005865555683012741,
      "dehoog_degree_40": 0.005865559565417205,
      "absolute_error": 3.882404463889655e-09,
      "relative_error": 6.618983953005868e-07,
      "relative_error_if_magnitude_ge_1e-12": 6.618983953005868e-07
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 3.4480639531610444e-05,
      "dehoog_degree_40": 3.4480639531610444e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 1.1915372343320874e-09,
      "dehoog_degree_40": 1.1915372343320874e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.12517686917195045,
      "dehoog_degree_40": 0.12521381120652195,
      "absolute_error": 3.6942034571496585e-05,
      "relative_error": 0.0002950316280251711,
      "relative_error_if_magnitude_ge_1e-12": 0.0002950316280251711
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.015548465356038793,
      "dehoog_degree_40": 0.015548465356038793,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 0.00024185859841648944,
      "dehoog_degree_40": 0.00024185859841648944,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 5.8521253181818444e-08,
      "dehoog_degree_40": 5.8521253181818444e-08,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 3.426240158312112e-15,
      "dehoog_degree_40": 3.426240158312112e-15,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.07231837160198056,
      "dehoog_degree_40": 0.07231837160198056,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.005230757276159317,
      "dehoog_degree_40": 0.005230757276159317,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.7367772001817237e-05,
      "dehoog_degree_40": 2.7367772001817237e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 7.491931007781984e-10,
      "dehoog_degree_40": 7.491931007781984e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 5.614388508076953e-19,
      "dehoog_degree_40": 5.614388508076953e-19,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5119315705629368,
      "dehoog_degree_40": 0.5119315705629368,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.6833679137385442,
      "dehoog_degree_40": 0.6833679137385442,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 1.3427816991902088,
      "dehoog_degree_40": 1.3427816991902088,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 5.29747011011779,
      "dehoog_degree_40": 5.29747011011779,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 82.43586664280423,
      "dehoog_degree_40": 82.43586664280423,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5234317578985271,
      "dehoog_degree_40": 0.5234317578985271,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.6910638821823836,
      "dehoog_degree_40": 0.6910638821823836,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 1.256157133810248,
      "dehoog_degree_40": 1.256157133810248,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 4.16814835029617,
      "dehoog_degree_40": 4.16814835029617,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 45.88003651972606,
      "dehoog_degree_40": 45.88003651972606,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5544215462977611,
      "dehoog_degree_40": 0.5544215462977611,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.6978156398070335,
      "dehoog_degree_40": 0.6978156398070335,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 1.0055073389494964,
      "dehoog_degree_40": 1.0055073389494964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 2.052869805213774,
      "dehoog_degree_40": 2.052869805213774,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 8.568780790984661,
      "dehoog_degree_40": 8.568780790984661,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.5953953869309611,
      "dehoog_degree_40": 0.5953953869309611,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.6700484508885921,
      "dehoog_degree_40": 0.6700484508885921,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.6731843590870046,
      "dehoog_degree_40": 0.6731843590870046,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.6936235198155467,
      "dehoog_degree_40": 0.6936235198155467,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.7371465157100511,
      "dehoog_degree_40": 0.7371465157100511,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.6335679122973192,
      "dehoog_degree_40": 0.6335679122973192,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5892409887996961,
      "dehoog_degree_40": 0.5892409887996961,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.39653456937117776,
      "dehoog_degree_40": 0.39653456937117776,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.19889930099128278,
      "dehoog_degree_40": 0.19889930099128278,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.049670104399561904,
      "dehoog_degree_40": 0.049670104399561904,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.6563902107802174,
      "dehoog_degree_40": 0.6563902107802174,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.47118059718860356,
      "dehoog_degree_40": 0.47118059718860356,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.22971856986490835,
      "dehoog_degree_40": 0.22971856986490835,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.05933402772007207,
      "dehoog_degree_40": 0.05933402772007207,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.003970288121033228,
      "dehoog_degree_40": 0.003970288121033228,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.6548612044364893,
      "dehoog_degree_40": 0.6548612044364893,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.354596258187245,
      "dehoog_degree_40": 0.354596258187245,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.13734122232070625,
      "dehoog_degree_40": 0.13734122232070625,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.020042178248100707,
      "dehoog_degree_40": 0.020042178248100707,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.0004300600386205804,
      "dehoog_degree_40": 0.0004300600386205804,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5724054097143543,
      "dehoog_degree_40": 0.5724054097143543,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.2252790449038258,
      "dehoog_degree_40": 0.2252790449038258,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.056820157299449024,
      "dehoog_degree_40": 0.056820157299449024,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.003313604197555272,
      "dehoog_degree_40": 0.003313604197555272,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 1.13397190331294e-05,
      "dehoog_degree_40": 1.1339719033129401e-05,
      "absolute_error": 1.6940658945086007e-21,
      "relative_error": 1.4939222828707886e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.4939222828707886e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5033643241362653,
      "dehoog_degree_40": 0.5033643241362653,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.1990448703375448,
      "dehoog_degree_40": 0.1990448703375448,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.0390223220637859,
      "dehoog_degree_40": 0.0390223220637859,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0015600620479384773,
      "dehoog_degree_40": 0.0015600620479384773,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 2.5006035511900425e-06,
      "dehoog_degree_40": 2.500603551189977e-06,
      "absolute_error": 6.564505341220828e-20,
      "relative_error": 2.625168367091523e-14,
      "relative_error_if_magnitude_ge_1e-12": 2.625168367091523e-14
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.2425501463552905,
      "dehoog_degree_40": 0.2425501463552905,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.05285599450343312,
      "dehoog_degree_40": 0.05285599450343312,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.0027049540144726083,
      "dehoog_degree_40": 0.002704954014479041,
      "absolute_error": 6.432788329790995e-15,
      "relative_error": 2.378150717297837e-12,
      "relative_error_if_magnitude_ge_1e-12": 2.378150717297837e-12
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 7.6223082667657576e-06,
      "dehoog_degree_40": 7.622153128160297e-06,
      "absolute_error": 1.5513860546096525e-10,
      "relative_error": 2.035323159749252e-05,
      "relative_error_if_magnitude_ge_1e-12": 2.035323159749252e-05
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 6.03152254506417e-11,
      "dehoog_degree_40": 6.03152254506417e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.08351249751510645,
      "dehoog_degree_40": 0.08351249751510643,
      "absolute_error": 1.3877787807814457e-17,
      "relative_error": 1.661761798622311e-16,
      "relative_error_if_magnitude_ge_1e-12": 1.661761798622311e-16
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.006484971226469115,
      "dehoog_degree_40": 0.006488039144969315,
      "absolute_error": 3.0679185002002035e-06,
      "relative_error": 0.00047285758172081944,
      "relative_error_if_magnitude_ge_1e-12": 0.00047285758172081944
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 4.2830661887673e-05,
      "dehoog_degree_40": 4.2830661887673e-05,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 2.0839095491285482e-09,
      "dehoog_degree_40": 2.0839095491285482e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 6.43926263066382e-18,
      "dehoog_degree_40": 6.43926263066382e-18,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.03945571166218,
      "dehoog_degree_40": 0.039419289378804845,
      "absolute_error": 3.6422283375157904e-05,
      "relative_error": 0.0009231181454032733,
      "relative_error_if_magnitude_ge_1e-12": 0.0009231181454032733
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.001463337045558337,
      "dehoog_degree_40": 0.001463337045558337,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 2.2420044033250344e-06,
      "dehoog_degree_40": 2.2420044033250344e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 1.1740932699173787e-11,
      "dehoog_degree_40": 1.1740932699173787e-11,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 1.5589171966222848e-20,
      "dehoog_degree_40": 1.5589171966222812e-20,
      "absolute_error": 3.611118645726067e-35,
      "relative_error": 2.3164274879706886e-15,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.25,
      "dehoog_degree_36": 0.3542362526890039,
      "dehoog_degree_40": 0.3542362526890039,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 0.5,
      "dehoog_degree_36": 0.4343873576271571,
      "dehoog_degree_40": 0.4343873576271571,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 1.0,
      "dehoog_degree_36": 0.7372173283938703,
      "dehoog_degree_40": 0.7372173283938703,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 2.0,
      "dehoog_degree_36": 2.2462161192772845,
      "dehoog_degree_40": 2.2462161192772845,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "dehoog_degree_36": 20.913677117137432,
      "dehoog_degree_40": 20.913677117137432,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.25,
      "dehoog_degree_36": 0.36207642590859196,
      "dehoog_degree_40": 0.36207642590859196,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 0.5,
      "dehoog_degree_36": 0.4475329863887502,
      "dehoog_degree_40": 0.4475329863887502,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 1.0,
      "dehoog_degree_36": 0.7325552647620376,
      "dehoog_degree_40": 0.7325552647620376,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 2.0,
      "dehoog_degree_36": 1.9987926219585703,
      "dehoog_degree_40": 1.9987926219585703,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.25,
      "t": 4.0,
      "dehoog_degree_36": 14.877964082673396,
      "dehoog_degree_40": 14.877964082673396,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.25,
      "dehoog_degree_36": 0.3844407305847889,
      "dehoog_degree_40": 0.3844407305847889,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 0.5,
      "dehoog_degree_36": 0.4802990962783072,
      "dehoog_degree_40": 0.4802990962783072,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 1.0,
      "dehoog_degree_36": 0.6955014944575099,
      "dehoog_degree_40": 0.6955014944575099,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 2.0,
      "dehoog_degree_36": 1.3610492839767316,
      "dehoog_degree_40": 1.3610492839767316,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.5,
      "t": 4.0,
      "dehoog_degree_36": 5.210167882803768,
      "dehoog_degree_40": 5.210167882803768,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.25,
      "dehoog_degree_36": 0.4181387480246196,
      "dehoog_degree_40": 0.4181387480246196,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 0.5,
      "dehoog_degree_36": 0.5152202459841888,
      "dehoog_degree_40": 0.5152202459841888,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 1.0,
      "dehoog_degree_36": 0.5890549120556526,
      "dehoog_degree_40": 0.5890549120556526,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 2.0,
      "dehoog_degree_36": 0.6673246405383458,
      "dehoog_degree_40": 0.6673246405383458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.75,
      "t": 4.0,
      "dehoog_degree_36": 0.8756728479054651,
      "dehoog_degree_40": 0.8756728479054651,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.25,
      "dehoog_degree_36": 0.4585769008065185,
      "dehoog_degree_40": 0.4585769008065185,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 0.5,
      "dehoog_degree_36": 0.5309954860465937,
      "dehoog_degree_40": 0.5309954860465937,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 1.0,
      "dehoog_degree_36": 0.4189672103958795,
      "dehoog_degree_40": 0.4189672103958795,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 2.0,
      "dehoog_degree_36": 0.2351665729862231,
      "dehoog_degree_40": 0.2351665729862231,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "dehoog_degree_36": 0.07908318553055564,
      "dehoog_degree_40": 0.07908318553055564,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.25,
      "dehoog_degree_36": 0.5004219254579206,
      "dehoog_degree_40": 0.5004219254579206,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 0.5,
      "dehoog_degree_36": 0.5113109481218602,
      "dehoog_degree_40": 0.5113109481218602,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 1.0,
      "dehoog_degree_36": 0.2432555350483176,
      "dehoog_degree_40": 0.2432555350483176,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 2.0,
      "dehoog_degree_36": 0.06817890875656858,
      "dehoog_degree_40": 0.06817890875656858,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.25,
      "t": 4.0,
      "dehoog_degree_36": 0.005425232797233883,
      "dehoog_degree_40": 0.005425232797233883,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.25,
      "dehoog_degree_36": 0.5381955561425684,
      "dehoog_degree_40": 0.5381955561425684,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 0.5,
      "dehoog_degree_36": 0.451644974464516,
      "dehoog_degree_40": 0.451644974464516,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 1.0,
      "dehoog_degree_36": 0.12167016094338529,
      "dehoog_degree_40": 0.12167016094338529,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 2.0,
      "dehoog_degree_36": 0.01944153606921458,
      "dehoog_degree_40": 0.01944153606921458,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.5,
      "t": 4.0,
      "dehoog_degree_36": 0.00042051797427318055,
      "dehoog_degree_40": 0.00042051797427318055,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.25,
      "dehoog_degree_36": 0.5822371456554982,
      "dehoog_degree_40": 0.5822371456554982,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 0.5,
      "dehoog_degree_36": 0.25859257315292106,
      "dehoog_degree_40": 0.25859257315292106,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 1.0,
      "dehoog_degree_36": 0.047940503358540144,
      "dehoog_degree_40": 0.047940503358540144,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 2.0,
      "dehoog_degree_36": 0.002424901058300568,
      "dehoog_degree_40": 0.002424901058300568,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "dehoog_degree_36": 6.287591209518716e-06,
      "dehoog_degree_40": 6.287591209518716e-06,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.25,
      "dehoog_degree_36": 0.581679574664035,
      "dehoog_degree_40": 0.581679574664035,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 0.5,
      "dehoog_degree_36": 0.16569463015606012,
      "dehoog_degree_40": 0.16569463015606012,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 1.0,
      "dehoog_degree_36": 0.03499452307283546,
      "dehoog_degree_40": 0.03499452307283546,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 2.0,
      "dehoog_degree_36": 0.0009532867763778262,
      "dehoog_degree_40": 0.0009532867763778262,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.25,
      "t": 4.0,
      "dehoog_degree_36": 1.148816974896487e-06,
      "dehoog_degree_40": 1.1488169748964947e-06,
      "absolute_error": 7.623296525288703e-21,
      "relative_error": 6.635779842977635e-15,
      "relative_error_if_magnitude_ge_1e-12": 6.635779842977635e-15
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.25,
      "dehoog_degree_36": 0.10618031914449376,
      "dehoog_degree_40": 0.10618031914449376,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 0.5,
      "dehoog_degree_36": 0.02365682271184005,
      "dehoog_degree_40": 0.02365682271184005,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 1.0,
      "dehoog_degree_36": 0.001203116370314964,
      "dehoog_degree_40": 0.001203116370314964,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 2.0,
      "dehoog_degree_36": 3.093875082949321e-06,
      "dehoog_degree_40": 3.0938324383666285e-06,
      "absolute_error": 4.2644582692282954e-11,
      "relative_error": 1.3783550256214883e-05,
      "relative_error_if_magnitude_ge_1e-12": 1.3783550256214883e-05
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "dehoog_degree_36": 2.284602996382085e-11,
      "dehoog_degree_40": 2.2846037725608967e-11,
      "absolute_error": 7.761788118224795e-18,
      "relative_error": 3.397432942835562e-07,
      "relative_error_if_magnitude_ge_1e-12": 3.397432942835562e-07
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.25,
      "dehoog_degree_36": 0.05905337031493331,
      "dehoog_degree_40": 0.05905337031493331,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 0.5,
      "dehoog_degree_36": 0.002629776607433989,
      "dehoog_degree_40": 0.0026297766086823835,
      "absolute_error": 1.2483946168484472e-12,
      "relative_error": 4.747150813977084e-10,
      "relative_error_if_magnitude_ge_1e-12": 4.747150813977084e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 1.0,
      "dehoog_degree_36": 1.1646957781956813e-05,
      "dehoog_degree_40": 1.1648019752721207e-05,
      "absolute_error": 1.0619707643936437e-09,
      "relative_error": 9.117178601500452e-05,
      "relative_error_if_magnitude_ge_1e-12": 9.117178601500452e-05
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 2.0,
      "dehoog_degree_36": 6.3742029984543145e-09,
      "dehoog_degree_40": 6.3742029984543145e-09,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 15.0,
      "t": 4.0,
      "dehoog_degree_36": 1.0654943899675853e-14,
      "dehoog_degree_40": 1.0654943899675853e-14,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.25,
      "dehoog_degree_36": 0.022323194719691946,
      "dehoog_degree_40": 0.022323194748235596,
      "absolute_error": 2.854365008242432e-11,
      "relative_error": 1.278654350523927e-09,
      "relative_error_if_magnitude_ge_1e-12": 1.278654350523927e-09
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 0.5,
      "dehoog_degree_36": 0.00041713896366520986,
      "dehoog_degree_40": 0.00041713836312548113,
      "absolute_error": 6.005397287312322e-10,
      "relative_error": 1.4396634719868013e-06,
      "relative_error_if_magnitude_ge_1e-12": 1.4396634719868013e-06
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 1.0,
      "dehoog_degree_36": 5.928985339663215e-07,
      "dehoog_degree_40": 5.928985339663215e-07,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 2.0,
      "dehoog_degree_36": 5.272303229152534e-10,
      "dehoog_degree_40": 5.272303229152534e-10,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 30.0,
      "t": 4.0,
      "dehoog_degree_36": 8.587587495887969e-16,
      "dehoog_degree_40": 8.587587495887969e-16,
      "absolute_error": 0.0,
      "relative_error": 0.0,
      "relative_error_if_magnitude_ge_1e-12": null
    }
  ],
  "maximum_primary_secondary_absolute_error": 0.001424908422515199,
  "maximum_primary_secondary_relative_error_above_1e-12": 0.03598666900737576,
  "validated_nu_window": [
    0.0,
    5.0
  ],
  "validated_window_maximum_primary_secondary_absolute_error": 1.5917187191495422e-09,
  "validated_window_maximum_primary_secondary_relative_error_above_1e-12": 0.0005434098115562447,
  "maximum_dehoog_degree_36_40_absolute_error": 4.0843339199847506e-05,
  "maximum_dehoog_degree_36_40_relative_error_above_1e-12": 0.0009231181454032733,
  "validated_window_maximum_dehoog_degree_36_40_absolute_error": 5.484415639515905e-09,
  "validated_window_maximum_dehoog_degree_36_40_relative_error_above_1e-12": 4.859233199057427e-05,
  "semigroup_tests": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.1707013108196172,
      "normalized_rms_defect": 0.03733747699478953,
      "mass_relative_defect": 0.5936759383516599
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.07936574267873042,
      "normalized_rms_defect": 0.011090883538073627,
      "mass_relative_defect": 0.5954994378245273
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.03894367668100562,
      "normalized_rms_defect": 0.003930084609270267,
      "mass_relative_defect": 0.5954904314108622
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.014960655852752053,
      "normalized_rms_defect": 0.0013627537158721196,
      "mass_relative_defect": 0.5954904315002565
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.4868329835089964,
      "normalized_rms_defect": 0.10225821130289454,
      "mass_relative_defect": 1.1651906787404287
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.19996528297551186,
      "normalized_rms_defect": 0.030137726881738516,
      "mass_relative_defect": 1.22319878358326
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.07119199880217175,
      "normalized_rms_defect": 0.009222146668349982,
      "mass_relative_defect": 1.2231146106345987
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.03743766267069021,
      "normalized_rms_defect": 0.0034725256291420425,
      "mass_relative_defect": 1.2231108649309945
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 1.7902234979723715,
      "normalized_rms_defect": 0.36524309105882813,
      "mass_relative_defect": 2.2977804742513017
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.6773664275145189,
      "normalized_rms_defect": 0.10999406259438285,
      "mass_relative_defect": 2.6548702330027334
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.21977711104272069,
      "normalized_rms_defect": 0.02818592361198882,
      "mass_relative_defect": 2.705262005366836
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.07487470438542865,
      "normalized_rms_defect": 0.008591157369716924,
      "mass_relative_defect": 2.703998503094111
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 4.038179619811892,
      "normalized_rms_defect": 0.9054638934466062,
      "mass_relative_defect": 3.5789724407889594
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 1.64944908861207,
      "normalized_rms_defect": 0.29093663775626766,
      "mass_relative_defect": 4.295297603946766
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.4742206497387056,
      "normalized_rms_defect": 0.06631256806054835,
      "mass_relative_defect": 4.544149655780295
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.14431305912623088,
      "normalized_rms_defect": 0.016941694693349274,
      "mass_relative_defect": 4.546339136007702
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.12685645988571537,
      "normalized_rms_defect": 0.0260619710105263,
      "mass_relative_defect": 0.4279023527775274
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.06104024366593336,
      "normalized_rms_defect": 0.008456555769006505,
      "mass_relative_defect": 0.43068017274465875
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.03180290573116806,
      "normalized_rms_defect": 0.0031751395229675607,
      "mass_relative_defect": 0.43066980972154845
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.012338738815137529,
      "normalized_rms_defect": 0.0011236913552713907,
      "mass_relative_defect": 0.43066980993236736
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.31417878905053853,
      "normalized_rms_defect": 0.062477339774262446,
      "mass_relative_defect": 0.7824231365894081
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.14772430055722258,
      "normalized_rms_defect": 0.02092322084182332,
      "mass_relative_defect": 0.8419310775905606
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.056520128446856055,
      "normalized_rms_defect": 0.007071860868208711,
      "mass_relative_defect": 0.8432054127071122
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.030299790220310097,
      "normalized_rms_defect": 0.0028049977895202483,
      "mass_relative_defect": 0.8431968899120761
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.9832684092111236,
      "normalized_rms_defect": 0.19156598851999151,
      "mass_relative_defect": 1.4409306779483178
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.41475234295415814,
      "normalized_rms_defect": 0.06441459509159082,
      "mass_relative_defect": 1.6771752187512101
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.1594095521679706,
      "normalized_rms_defect": 0.019472324778463855,
      "mass_relative_defect": 1.7417286510525676
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.05831892761355928,
      "normalized_rms_defect": 0.006640130028149867,
      "mass_relative_defect": 1.7415761104481238
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 1.9879533649659904,
      "normalized_rms_defect": 0.42827616060318685,
      "mass_relative_defect": 2.201856855866687
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.9141373652339535,
      "normalized_rms_defect": 0.1503980106797994,
      "mass_relative_defect": 2.567698735834914
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.30509298813734154,
      "normalized_rms_defect": 0.0413131288808076,
      "mass_relative_defect": 2.7781919015082095
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.10994948160767137,
      "normalized_rms_defect": 0.012651167148478054,
      "mass_relative_defect": 2.7935763878459463
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.1354417146809026,
      "normalized_rms_defect": 0.02834999283167398,
      "mass_relative_defect": 0.4629232322150443
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.06497740035620048,
      "normalized_rms_defect": 0.009015828087778621,
      "mass_relative_defect": 0.46549049209531357
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.03341380358367341,
      "normalized_rms_defect": 0.0033429794897137386,
      "mass_relative_defect": 0.4654802214674929
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.012926322885278785,
      "normalized_rms_defect": 0.0011772462889849753,
      "mass_relative_defect": 0.4654802216455214
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 0.3439631533031098,
      "normalized_rms_defect": 0.07009002763186158,
      "mass_relative_defect": 0.861233807177735
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.15924032105334684,
      "normalized_rms_defect": 0.022823667613519675,
      "mass_relative_defect": 0.9213572336337583
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.05998857415178083,
      "normalized_rms_defect": 0.007550222337175144,
      "mass_relative_defect": 0.9222684069787677
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.031977170627285834,
      "normalized_rms_defect": 0.0029609783458682693,
      "mass_relative_defect": 0.9222612022225467
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 1.1174492464386367,
      "normalized_rms_defect": 0.22164429081351222,
      "mass_relative_defect": 1.607538666951331
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 0.4600624073640792,
      "normalized_rms_defect": 0.07313338439629694,
      "mass_relative_defect": 1.875386614573411
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.17321867619146664,
      "normalized_rms_defect": 0.021348677435358523,
      "mass_relative_defect": 1.938039888774726
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.06252930308732774,
      "normalized_rms_defect": 0.007108773075232503,
      "mass_relative_defect": 1.9375088118281751
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t_left": 0.25,
      "t_right": 0.25,
      "t_total": 0.5,
      "normalized_max_abs_defect": 2.314938822561722,
      "normalized_rms_defect": 0.5066918757885434,
      "mass_relative_defect": 2.4617138613661593
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t_left": 0.5,
      "t_right": 0.5,
      "t_total": 1.0,
      "normalized_max_abs_defect": 1.0555651841557785,
      "normalized_rms_defect": 0.1753244120069782,
      "mass_relative_defect": 2.9069799331586736
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t_left": 1.0,
      "t_right": 1.0,
      "t_total": 2.0,
      "normalized_max_abs_defect": 0.3413522456729441,
      "normalized_rms_defect": 0.046439282895795554,
      "mass_relative_defect": 3.132953031954626
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t_left": 2.0,
      "t_right": 2.0,
      "t_total": 4.0,
      "normalized_max_abs_defect": 0.118023624020279,
      "normalized_rms_defect": 0.013667531189387978,
      "mass_relative_defect": 3.1450265792448224
    }
  ],
  "positivity_diagnostics": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.01131451248133001,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.013206238428097095,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.5920280880757249
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": 0.0032781599935191533,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.019617030828411833,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.14242817292495047
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.056472527078886316,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.021800530259346546,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08390183845305688
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.2763982946615548,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.007773240233822605,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.06448173159609877
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.6855984509608288,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 0.012872338084759917,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.04038605923419008
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.37906431837766763,
      "maximum_abs_characteristic_value": 1.0539891676957354,
      "minimum_truncated_radial_density": -0.024721151048587957,
      "x_at_minimum": 3.5,
      "stable_negative_grid_points": 6,
      "maximum_cutoff_mesh_discrepancy": 0.7613733171592648
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.02125080492149921,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.013655276900162315,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.20223396051634243
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.002592955721225546,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02582774028927473,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.09034395458522522
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.08593839988131206,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.019967556861425182,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08163171205060876
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.41728945676495716,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 0.00047741592823289465,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.053661590308939223
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -3.7715327461977877,
      "maximum_abs_characteristic_value": 1.5432975833625495,
      "minimum_truncated_radial_density": -0.17361326737120605,
      "x_at_minimum": 2.0,
      "stable_negative_grid_points": 7,
      "maximum_cutoff_mesh_discrepancy": 1.0270761400115582
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.862308877119502,
      "maximum_abs_characteristic_value": 1.0910263202758121,
      "minimum_truncated_radial_density": -0.03694661469962677,
      "x_at_minimum": 3.0,
      "stable_negative_grid_points": 9,
      "maximum_cutoff_mesh_discrepancy": 0.29282837756481883
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.054109227179249444,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.019554029168958747,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.10343993858730306
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.0014687120493788255,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.029701520816089417,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.10195649460177489
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.09898029199657687,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.017948579715543003,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.07714071129650701
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -9.34058528079064,
      "maximum_abs_characteristic_value": 2.119211693805515,
      "minimum_truncated_radial_density": -0.6005510430246556,
      "x_at_minimum": 1.25,
      "stable_negative_grid_points": 6,
      "maximum_cutoff_mesh_discrepancy": 1.2481541569746273
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -3.8448997726433816,
      "maximum_abs_characteristic_value": 1.4518305189664005,
      "minimum_truncated_radial_density": -0.18308537729866017,
      "x_at_minimum": 2.0,
      "stable_negative_grid_points": 7,
      "maximum_cutoff_mesh_discrepancy": 0.38160757698393843
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.6555031080880219,
      "maximum_abs_characteristic_value": 1.0062844771304404,
      "minimum_truncated_radial_density": -0.02875301483602841,
      "x_at_minimum": 3.75,
      "stable_negative_grid_points": 5,
      "maximum_cutoff_mesh_discrepancy": 0.13795751592024344
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": -0.012553833340273143,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.029514251324719246,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.10627699817188598
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.013235565636642067,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.027418249353883272,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.09458534030429816
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.007049158733273184,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.014556740197288738,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.5362633652826203
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": 0.004140728579400893,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02032321975723147,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.13087815083634863
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.05832953666495479,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02172126282136859,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08387660469836508
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.27765622854427774,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.007640022100286876,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.06424346504390378
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.6840117845304178,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 0.012809669542570934,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.04044368957282716
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.23198851627751232,
      "maximum_abs_characteristic_value": 1.0015934997447917,
      "minimum_truncated_radial_density": -0.014778901507313149,
      "x_at_minimum": 4.75,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.6411625630519149
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.014273868262133236,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.016270739571779647,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.17678725554730498
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.001578455069856391,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.026445010884637427,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.0919791824098098
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.08180320967162291,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.020045817222621002,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08147935487659343
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.4066667534960576,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 3.618358887964343e-05,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.05408478824863225
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -2.17709703170111,
      "maximum_abs_characteristic_value": 1.225041137359354,
      "minimum_truncated_radial_density": -0.11695014580722858,
      "x_at_minimum": 2.0,
      "stable_negative_grid_points": 8,
      "maximum_cutoff_mesh_discrepancy": 0.779944837063233
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.5156006425421481,
      "maximum_abs_characteristic_value": 1.0064404284990163,
      "minimum_truncated_radial_density": -0.02258604035257986,
      "x_at_minimum": 3.75,
      "stable_negative_grid_points": 6,
      "maximum_cutoff_mesh_discrepancy": 0.2352891657189824
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.04944286934716247,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.022920677513116924,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.09314000117763356
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": -0.0037187991621430486,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.03053768966275363,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.10310783915622088
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.07197920108982984,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.01936571716419502,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.07870186526890798
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -5.617592214776793,
      "maximum_abs_characteristic_value": 1.534614580359405,
      "minimum_truncated_radial_density": -0.36138483288131823,
      "x_at_minimum": 1.25,
      "stable_negative_grid_points": 5,
      "maximum_cutoff_mesh_discrepancy": 0.8888816966310458
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -2.249111456415398,
      "maximum_abs_characteristic_value": 1.1647485790906924,
      "minimum_truncated_radial_density": -0.11210108885863951,
      "x_at_minimum": 2.5,
      "stable_negative_grid_points": 6,
      "maximum_cutoff_mesh_discrepancy": 0.2872315006285921
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.4298930066605275,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.018962015084219557,
      "x_at_minimum": 4.25,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.1178662723377677
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": -0.04608507096363824,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.031166886643720186,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.11059246328862282
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": -0.00666949899417289,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.029399932877367096,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.09742055631700493
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.00776872959773149,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.01427078466459842,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.5479791950325237
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": 0.003926926225817772,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02018042028490754,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.133293127807735
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.057993232751238966,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.021735771780067546,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08388088473886218
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.27769256736193704,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.007651874513164313,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.06427362304803864
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.6847499028323445,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 0.012840745330838486,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.04041309688542889
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -0.2588317553708569,
      "maximum_abs_characteristic_value": 1.005936848654034,
      "minimum_truncated_radial_density": -0.016623442475550133,
      "x_at_minimum": 3.5,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.665837751116756
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.01569864755952496,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.015733594505651483,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.18206644281553463
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": 0.001848469036565329,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02632155496762158,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.0916626706155905
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": 0.08324248801103909,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.019992855916893076,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.08145958539045495
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.41030130305529144,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": 0.00019522323078338035,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.05392341536190669
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -2.462461090951059,
      "maximum_abs_characteristic_value": 1.2821834958497074,
      "minimum_truncated_radial_density": -0.1301015056713405,
      "x_at_minimum": 2.0,
      "stable_negative_grid_points": 7,
      "maximum_cutoff_mesh_discrepancy": 0.8286504431341247
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -0.5760318466863169,
      "maximum_abs_characteristic_value": 1.021141943860737,
      "minimum_truncated_radial_density": -0.02527163849784289,
      "x_at_minimum": 3.5,
      "stable_negative_grid_points": 7,
      "maximum_cutoff_mesh_discrepancy": 0.24691053262646667
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.050497914572244375,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.022267397074470754,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.09529259230838606
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": -0.002203706582010615,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.03032396898407047,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 2,
      "maximum_cutoff_mesh_discrepancy": 0.10280577199933945
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": 0.0801372453943097,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.018912299918508964,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.07816642848879837
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.25,
      "minimum_toeplitz_eigenvalue": -6.378798745696258,
      "maximum_abs_characteristic_value": 1.6436407658328074,
      "minimum_truncated_radial_density": -0.4137620530475896,
      "x_at_minimum": 1.25,
      "stable_negative_grid_points": 5,
      "maximum_cutoff_mesh_discrepancy": 0.9579219112766731
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.5,
      "minimum_toeplitz_eigenvalue": -2.517699287018094,
      "maximum_abs_characteristic_value": 1.2224008749866917,
      "minimum_truncated_radial_density": -0.12406688097890614,
      "x_at_minimum": 2.25,
      "stable_negative_grid_points": 6,
      "maximum_cutoff_mesh_discrepancy": 0.3059413288560498
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 1.0,
      "minimum_toeplitz_eigenvalue": -0.47194660182644965,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.020579911482408394,
      "x_at_minimum": 4.0,
      "stable_negative_grid_points": 4,
      "maximum_cutoff_mesh_discrepancy": 0.12190191579633061
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 2.0,
      "minimum_toeplitz_eigenvalue": -0.03784861777376102,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.030810771530889257,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 1,
      "maximum_cutoff_mesh_discrepancy": 0.1097090325011508
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 4.0,
      "minimum_toeplitz_eigenvalue": -0.0007870463537650557,
      "maximum_abs_characteristic_value": 1.0,
      "minimum_truncated_radial_density": -0.02879849597916639,
      "x_at_minimum": 10.0,
      "stable_negative_grid_points": 0,
      "maximum_cutoff_mesh_discrepancy": 0.09650647950030032
    }
  ],
  "tracked_real_pole_diagnostics": [
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "direct": 551.933228855691,
      "status": "ok",
      "root_real": 1.778083645560398,
      "root_imag": 0.0,
      "residue_term_real": 551.933228855691,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.026965058157525524,
      "status": "ok",
      "root_real": -0.8653022201306002,
      "root_imag": -1.742116859736555e-52,
      "residue_term_real": 0.026965058157525524,
      "residue_term_imag": -1.8674470595405073e-53
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "direct": 2.196062227994666e-05,
      "status": "ok",
      "root_real": -2.6741475515026587,
      "root_imag": 2.6382911997201863e-52,
      "residue_term_real": 2.196062227994666e-05,
      "residue_term_imag": 2.312839184689439e-56
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "direct": 1.1840275287904937e-09,
      "status": "ok",
      "root_real": -5.138032201542851,
      "root_imag": -3.6979214178498535e-53,
      "residue_term_real": 1.1840275287904937e-09,
      "residue_term_imag": -1.751053265886349e-61
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "direct": 57.28139207721246,
      "status": "ok",
      "root_real": 1.3393471848633234,
      "root_imag": 0.0,
      "residue_term_real": 57.28139207722481,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.044648664930130796,
      "status": "ok",
      "root_real": -0.7013558665745626,
      "root_imag": -2.9943983190505165e-52,
      "residue_term_real": 0.04464866493191953,
      "residue_term_imag": -5.205893290448212e-53
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "direct": 1.105863665054199e-05,
      "status": "ok",
      "root_real": -2.8461707019830342,
      "root_imag": 5.287420310004526e-52,
      "residue_term_real": 1.1058636736382888e-05,
      "residue_term_imag": 2.329951473436388e-56
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "direct": 5.585505410287849e-11,
      "status": "ok",
      "root_real": -5.894160621491592,
      "root_imag": -7.182662965628739e-53,
      "residue_term_real": 5.585505401386403e-11,
      "residue_term_imag": -1.6170290098055138e-62
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "direct": 13.243240493376959,
      "status": "ok",
      "root_real": 1.0741479526102278,
      "root_imag": 0.0,
      "residue_term_real": 13.243240483352585,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.06632755169327596,
      "status": "ok",
      "root_real": -0.5637843944929751,
      "root_imag": -3.848569762256614e-52,
      "residue_term_real": 0.06632763966869287,
      "residue_term_imag": -9.589085213968556e-53
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "direct": 5.23544930752055e-06,
      "status": "ok",
      "root_real": -3.0191964113553618,
      "root_imag": 7.499945205514521e-52,
      "residue_term_real": 5.23415705689542e-06,
      "residue_term_imag": 1.619562002533451e-56
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "direct": 2.154310222045142e-11,
      "status": "ok",
      "root_real": -5.89878322910361,
      "root_imag": -4.231411052874817e-53,
      "residue_term_real": 2.1536927005858304e-11,
      "residue_term_imag": -5.197213939896564e-63
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "direct": 714.0187632422187,
      "status": "ok",
      "root_real": 1.7956026863085388,
      "root_imag": 0.0,
      "residue_term_real": 714.0187632422187,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.028671546267357767,
      "status": "ok",
      "root_real": -0.8631751327031737,
      "root_imag": -1.6753546404441415e-52,
      "residue_term_real": 0.028671546267357767,
      "residue_term_imag": -1.9139191103223212e-53
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "direct": 2.1927702286178767e-05,
      "status": "ok",
      "root_real": -2.6771607898360834,
      "root_imag": 2.1264168453485712e-52,
      "residue_term_real": 2.1927702286178767e-05,
      "residue_term_imag": 1.8632794509606247e-56
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "direct": 1.194104561719996e-09,
      "status": "ok",
      "root_real": -5.135917561326681,
      "root_imag": -2.870943070807254e-53,
      "residue_term_real": 1.194104561719996e-09,
      "residue_term_imag": -1.3712766539145967e-61
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "direct": 90.3613684671974,
      "status": "ok",
      "root_real": 1.3780872391606533,
      "root_imag": 0.0,
      "residue_term_real": 90.36136846738599,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.051480570974438464,
      "status": "ok",
      "root_real": -0.6896920378007488,
      "root_imag": -3.00577990655717e-52,
      "residue_term_real": 0.05148057094770432,
      "residue_term_imag": -6.089876462709783e-53
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "direct": 1.1475491434948287e-05,
      "status": "ok",
      "root_real": -2.8354947743022434,
      "root_imag": 4.1928671816279156e-52,
      "residue_term_real": 1.1475491491754636e-05,
      "residue_term_imag": 1.927040162083699e-56
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "direct": 6.156433863831941e-11,
      "status": "ok",
      "root_real": -5.868026729103692,
      "root_imag": -5.535345659643907e-53,
      "residue_term_real": 6.156433854870951e-11,
      "residue_term_imag": -1.373414520454296e-62
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "direct": 23.620077420236253,
      "status": "ok",
      "root_real": 1.1238351495120935,
      "root_imag": 0.0,
      "residue_term_real": 23.62007731497709,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.08393969312277465,
      "status": "ok",
      "root_real": -0.536985901335942,
      "root_imag": -3.991105543820606e-52,
      "residue_term_real": 0.08393942372903884,
      "residue_term_imag": -1.2911615999688118e-52
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "direct": 6.637201114412756e-06,
      "status": "ok",
      "root_real": -2.948480545933091,
      "root_imag": 5.70866141691909e-52,
      "residue_term_real": 6.628703205532047e-06,
      "residue_term_imag": 1.5660079985118281e-56
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "direct": 2.3150018796402e-11,
      "status": "ok",
      "root_real": -5.895876396056926,
      "root_imag": -3.4884056987733347e-53,
      "residue_term_real": 2.3136676003532288e-11,
      "residue_term_imag": -4.517178883738004e-63
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 0.0,
      "t": 4.0,
      "direct": 679.7902200289348,
      "status": "ok",
      "root_real": 1.7938216132972322,
      "root_imag": 0.0,
      "residue_term_real": 679.7902200289348,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.02824673485027753,
      "status": "ok",
      "root_real": -0.864129714054353,
      "root_imag": -1.6912354445669984e-52,
      "residue_term_real": 0.02824673485027753,
      "residue_term_imag": -1.9024913595870803e-53
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 2.0,
      "t": 4.0,
      "direct": 2.190400211465663e-05,
      "status": "ok",
      "root_real": -2.676884369422155,
      "root_imag": 2.237899042055349e-52,
      "residue_term_real": 2.190400211465663e-05,
      "residue_term_imag": 1.9584157670920375e-56
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "nu": 5.0,
      "t": 4.0,
      "direct": 1.1915372343320874e-09,
      "status": "ok",
      "root_real": -5.13645450273689,
      "root_imag": -3.049366642206954e-53,
      "residue_term_real": 1.1915372343320874e-09,
      "residue_term_imag": -1.4533133197956393e-61
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 0.0,
      "t": 4.0,
      "direct": 82.43586664280423,
      "status": "ok",
      "root_real": 1.3723955061739628,
      "root_imag": 0.0,
      "residue_term_real": 82.43586664290792,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.049670104399561904,
      "status": "ok",
      "root_real": -0.6937084923849419,
      "root_imag": -3.0081863082044957e-52,
      "residue_term_real": 0.04967010441146341,
      "residue_term_imag": -5.866772879160459e-53
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 2.0,
      "t": 4.0,
      "direct": 1.13397190331294e-05,
      "status": "ok",
      "root_real": -2.8387436334921197,
      "root_imag": 4.4271714250166314e-52,
      "residue_term_real": 1.133971899198496e-05,
      "residue_term_imag": 2.008634536683482e-56
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "nu": 5.0,
      "t": 4.0,
      "direct": 6.03152254506417e-11,
      "status": "ok",
      "root_real": -5.873497541361896,
      "root_imag": -5.88761865811075e-53,
      "residue_term_real": 6.031522536106538e-11,
      "residue_term_imag": -1.4312201804381962e-62
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 0.0,
      "t": 4.0,
      "direct": 20.913677117137432,
      "status": "ok",
      "root_real": 1.1155636053162463,
      "root_imag": 0.0,
      "residue_term_real": 20.913677055609682,
      "residue_term_imag": 0.0
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 1.0,
      "t": 4.0,
      "direct": 0.07908318553055564,
      "status": "ok",
      "root_real": -0.5453690143533483,
      "root_imag": -3.9691246899756655e-52,
      "residue_term_real": 0.07908307024131557,
      "residue_term_imag": -1.2030211597913621e-52
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 2.0,
      "t": 4.0,
      "direct": 6.287591209518716e-06,
      "status": "ok",
      "root_real": -2.9636558640632202,
      "root_imag": 6.071263287031945e-52,
      "residue_term_real": 6.290366106903141e-06,
      "residue_term_imag": 1.5796086514741904e-56
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "nu": 5.0,
      "t": 4.0,
      "direct": 2.284602996382085e-11,
      "status": "ok",
      "root_real": -5.896003966954604,
      "root_imag": -3.65857108515461e-53,
      "residue_term_real": 2.2834563938528307e-11,
      "residue_term_imag": -4.6936362997401513e-63
    }
  ],
  "scope": {
    "positive_result_language": "A finite scan may support only 'no negativity found on the stated grid'.",
    "negative_result_language": "A Toeplitz eigenvalue below the inversion-error scale is a finite Bochner witness against a positive radial measure.",
    "radial_projection_logic": "A negative radial measure excludes a positive full-cylinder measure; a positive radial scan does not prove cylinder positivity.",
    "semigroup_logic": "Semigroup locality is tested separately by mass multiplicativity and P_{t+s}=P_t P_s.",
    "validated_frequency_scope": "All scientific positivity and semigroup conclusions use nu<=5; the explicit witnesses use nu<=1.",
    "high_frequency_warning": "At t=0.25 and t=0.5, selected nu=15 and 30 points do not converge uniformly between the de Hoog inversion at degree 36 and the Talbot inversion at degree 80. The nu-space profiles above 5 and the cutoff radial inversions are retained as diagnostics only and do not support a sign claim.",
    "radial_inversion_status": "INCONCLUSIVE because the high-frequency omega inversion needed for controlled Fourier cutoff removal is not uniformly converged."
  }
}


==> anc/repro/rgi_green_checks.py <==
#!/usr/bin/env python3
"""Invert the full omega-dependent RGI kernel and test two distinct questions.

Question A: does the rapidity-space radial inverse show a positivity violation?
Question B: does the normalized family obey a convolution-semigroup law?

These are deliberately not conflated.  The primary inversion uses the de Hoog
algorithm in the rescaled Laplace variable lambda=omega/alpha_bar.  Selected
points are recomputed with a fixed Talbot contour and at a second de Hoog order;
a real pole tracked from the LO seed is used only as a large-time diagnostic.
"""

from __future__ import annotations

import csv
import argparse
import json
import math
from dataclasses import dataclass
from pathlib import Path

import mpmath as mp
import numpy as np


ROOT = Path(__file__).resolve().parents[1]
# The data files sit either beside the programs or in a sibling analysis
# directory. Resolve to whichever exists so that a cold unzip of the archive
# runs without being rearranged first.
_HERE = Path(__file__).resolve().parent
DATA = ROOT / "analysis" if (ROOT / "analysis").is_dir() else _HERE
PROFILE_CSV = DATA / "rgi_green_profiles.csv"
RADIAL_CSV = DATA / "rgi_radial_cutoff_scans.csv"
DEFECT_CSV = DATA / "rgi_semigroup_defects.csv"
OUT = DATA / "rgi_green_check_results.json"
SHARD_TEMPLATE = "rgi_primary_shard_{index:02d}_of_{count:02d}.json"

NC = 3
NF = 4
TR = 0.5
ALPHAS = (0.05, 0.10, 0.20, 0.30)
TIMES = (0.25, 0.50, 1.00, 2.00, 4.00)  # t = alpha_bar Y
SCHEMES = ("collA", "collB", "zV")
NU_STEP = 0.25
NU_MAX = 30.0
NU_GRID = np.arange(0.0, NU_MAX + NU_STEP / 2.0, NU_STEP)
PRIMARY_METHOD = "dehoog"
PRIMARY_DEGREE = 36
# The stratified subset at which the primary inversion is recomputed by a
# second algorithm and a second order.  It holds the low-frequency points at
# which the necessary bound |P_t(nu)|<=1 can fail and the difficult
# high-frequency corner.  rgi_dehoog_ladder.py measures the error of the
# primary inversion on frequencies of its own, every point of NU_GRID inside the
# validated window together with nu=15 and nu=30, so this subset defines the
# cross-method and second-order checks alone.
CHECK_NUS = (0.0, 0.25, 0.50, 0.75, 1.0, 1.25, 1.50, 2.0, 2.25, 5.0, 15.0, 30.0)

BBAR = 11.0 / 12.0 - NF / (6.0 * NC)
K_CONSTANT = 67.0 / 9.0 - math.pi**2 / 3.0 - 10.0 * NF / (9.0 * NC)
DELTA_A = (1.0 - 1.0 / NC**2) * TR * NF / (3.0 * NC)
H1 = -TR * NF / NC * (5.0 / 9.0 + 13.0 / (18.0 * NC**2))
CHI1_HALF = -18.4775943652527033406969210268


def residue_coefficients(count: int) -> np.ndarray:
    """Return all fixed-NLO pole coefficients needed for chi1 on Re gamma=1/2."""
    color = 1.0 + NF / NC**3
    harmonic = 0.0
    alternating_square = 0.0
    result = np.empty((count, 3), dtype=float)
    for j in range(count):
        if j:
            harmonic += 1.0 / j
            alternating_square += (-1.0) ** j / j**2
        gamma = float(j + 1)
        numerator = 2.0 + 3.0 * gamma - 3.0 * gamma**2
        denominator = 3.0 + 4.0 * gamma - 4.0 * gamma**2
        numerator_prime = 3.0 - 6.0 * gamma
        denominator_prime = 4.0 - 8.0 * gamma
        bracket = 3.0 + color * numerator / denominator
        bracket_prime = color * (
            numerator_prime * denominator - numerator * denominator_prime
        ) / denominator**2
        f_value = bracket / (1.0 - 2.0 * gamma)
        f_prime = (
            bracket_prime / (1.0 - 2.0 * gamma)
            + 2.0 * bracket / (1.0 - 2.0 * gamma) ** 2
        )
        phi_simple = (-1.0) ** j * (math.pi**2 / 6.0 - alternating_square)
        result[j, 0] = -0.5
        result[j, 1] = -BBAR / 2.0 + (-1.0) ** j * f_value / 4.0
        result[j, 2] = (
            2.0 * BBAR * harmonic
            + K_CONSTANT / 4.0
            + (-1.0) ** j * math.pi**2 / 4.0
            - phi_simple
            + (-1.0) ** (j + 1) * f_prime / 4.0
        )
    return result


def chi1_critical_grid(nus: np.ndarray, layers: int = 48000) -> tuple[np.ndarray, float]:
    """Reconstruct chi1(1/2+i nu) from its independently checked pole layers."""
    coefficients = residue_coefficients(layers)
    rates = np.arange(layers, dtype=float) + 0.5
    i0 = (
        coefficients[:, 0] / rates**3
        + coefficients[:, 1] / rates**2
        + coefficients[:, 2] / rates
    )
    values = np.empty_like(nus, dtype=float)
    for index, nu in enumerate(nus):
        shifted = rates - 1j * float(nu)
        icos = np.real(
            coefficients[:, 0] / shifted**3
            + coefficients[:, 1] / shifted**2
            + coefficients[:, 2] / shifted
        )
        q1 = 2.0 * float(np.sum(i0 - icos))
        values[index] = CHI1_HALF - q1

    # The N-to-2N difference at the largest nu is recorded as a convergence
    # diagnostic.  It is not called a rigorous bound; the independent direct
    # primary-formula check supplies the validation envelope.
    coefficients_2 = residue_coefficients(2 * layers)
    rates_2 = np.arange(2 * layers, dtype=float) + 0.5
    i0_2 = (
        coefficients_2[:, 0] / rates_2**3
        + coefficients_2[:, 1] / rates_2**2
        + coefficients_2[:, 2] / rates_2
    )
    nu = float(nus[-1])
    shifted_2 = rates_2 - 1j * nu
    icos_2 = np.real(
        coefficients_2[:, 0] / shifted_2**3
        + coefficients_2[:, 1] / shifted_2**2
        + coefficients_2[:, 2] / shifted_2
    )
    doubled_value = CHI1_HALF - 2.0 * float(np.sum(i0_2 - icos_2))
    truncation_difference = abs(doubled_value - values[-1])
    return values, truncation_difference


@dataclass(frozen=True)
class InversionTask:
    scheme: str
    alpha: float
    nu: float
    chi1: float
    method: str = PRIMARY_METHOD
    degree: int = PRIMARY_DEGREE
    times: tuple[float, ...] = TIMES


def a1(omega: mp.mpc) -> mp.mpc:
    return (
        -1 / (omega + 1)
        + 1 / (omega + 2)
        - 1 / (omega + 3)
        - (mp.digamma(2 + omega) - mp.digamma(1))
        + mp.mpf(11) / 12
        - mp.mpf(NF) / (6 * NC**3)
    )


def u_function(omega: mp.mpc, scheme: str) -> mp.mpc:
    base = a1(omega)
    if scheme == "collA":
        return base - mp.mpf(DELTA_A) - mp.mpf(BBAR)
    if scheme == "collB":
        return base - mp.mpf(DELTA_A)
    if scheme == "zV":
        return base - mp.mpf(BBAR) / 2
    raise ValueError(scheme)


def make_laplace_transform(task: InversionTask):
    alpha = mp.mpf(task.alpha)
    gamma = mp.mpf("0.5") + 1j * mp.mpf(task.nu)
    chi0 = 2 * mp.digamma(1) - mp.digamma(gamma) - mp.digamma(1 - gamma)
    u0 = u_function(mp.mpf(0), task.scheme)
    x1_zero = (
        mp.mpf(task.chi1)
        + mp.mpf("0.5") * chi0 * mp.pi**2 / mp.sin(mp.pi * gamma) ** 2
        - u0 * (1 / gamma + 1 / (1 - gamma)) * chi0
    )
    a0 = a1(mp.mpf(0)) - mp.mpf(BBAR) / 2 - u0
    simple_coefficient = mp.mpf(H1) + mp.pi**2 / 6 - u0

    def x0(omega: mp.mpc) -> mp.mpc:
        return (
            2 * mp.digamma(1)
            - mp.digamma(gamma + omega / 2)
            - mp.digamma(1 - gamma + omega / 2)
            + omega
            * u_function(omega, task.scheme)
            * (1 / (gamma + omega / 2) + 1 / (1 - gamma + omega / 2))
        )

    def x1(omega: mp.mpc) -> mp.mpc:
        shifted = a1(omega) - mp.mpf(BBAR) / 2 - u_function(omega, task.scheme)
        return (
            x1_zero
            + shifted / (gamma + omega / 2) ** 2
            - a0 / gamma**2
            + shifted / (1 - gamma + omega / 2) ** 2
            - a0 / (1 - gamma) ** 2
            + simple_coefficient * (x0(omega) - chi0)
        )

    def denominator(lam: mp.mpc) -> mp.mpc:
        omega = alpha * lam
        return lam - x0(omega) - alpha * x1(omega)

    def transform(lam: mp.mpc) -> mp.mpc:
        return 1 / denominator(lam)

    transform.denominator = denominator  # type: ignore[attr-defined]

    return transform


def invert_task(task: InversionTask) -> dict[str, object]:
    # The short-time/high-frequency corner needs more than the default order.
    # Degree 36 is selected from explicit order-by-order stabilization tests.
    mp.mp.dps = 70
    transform = make_laplace_transform(task)
    values = []
    for time in task.times:
        value = mp.invertlaplace(
            transform,
            mp.mpf(time),
            method=task.method,
            degree=task.degree,
        )
        values.append(float(value))
    return {
        "scheme": task.scheme,
        "alpha": task.alpha,
        "nu": task.nu,
        "method": task.method,
        "degree": task.degree,
        "times": list(task.times),
        "values": values,
    }


def tracked_real_pole(task: InversionTask, time: float) -> dict[str, float | str]:
    """Track a real pole from the LO seed; do not assume it is rightmost."""
    mp.mp.dps = 50
    transform = make_laplace_transform(task)

    denominator = transform.denominator  # type: ignore[attr-defined]

    gamma = mp.mpf("0.5") + 1j * mp.mpf(task.nu)
    lo_seed = mp.re(2 * mp.digamma(1) - mp.digamma(gamma) - mp.digamma(1 - gamma))
    try:
        root = mp.findroot(denominator, (lo_seed - mp.mpf("0.05"), lo_seed + mp.mpf("0.05")), solver="secant")
        derivative = mp.diff(denominator, root)
        residue_term = mp.e ** (root * mp.mpf(time)) / derivative
        return {
            "status": "ok",
            "root_real": float(mp.re(root)),
            "root_imag": float(mp.im(root)),
            "residue_term_real": float(mp.re(residue_term)),
            "residue_term_imag": float(mp.im(residue_term)),
        }
    except Exception as error:  # recorded, never silently converted to a result
        return {"status": f"failed: {type(error).__name__}: {error}"}


def simpson_integral(nu: np.ndarray, values: np.ndarray, x: float) -> float:
    intervals = len(nu) - 1
    if intervals % 2:
        raise ValueError("even interval count required")
    weights = np.ones(len(nu))
    weights[1:-1:2] = 4.0
    weights[2:-1:2] = 2.0
    weights *= (nu[1] - nu[0]) / 3.0
    return float(np.dot(weights, values * np.cos(nu * x)) / math.pi)


def profile_key(scheme: str, alpha: float, time: float) -> str:
    return f"{scheme}|{alpha:.2f}|{time:.2f}"


def build_primary_tasks(chi1_values: np.ndarray) -> list[InversionTask]:
    return [
        InversionTask(scheme, alpha, float(nu), float(chi1))
        for scheme in SCHEMES
        for alpha in ALPHAS
        for nu, chi1 in zip(NU_GRID, chi1_values, strict=True)
    ]


def run_primary_shard(index: int, count: int) -> None:
    if count < 1 or index < 0 or index >= count:
        raise ValueError(f"invalid shard {index}/{count}")
    chi1_values, chi1_truncation = chi1_critical_grid(NU_GRID)
    all_tasks = build_primary_tasks(chi1_values)
    tasks = all_tasks[index::count]
    rows = [invert_task(task) for task in tasks]
    output = DATA / SHARD_TEMPLATE.format(index=index, count=count)
    payload = {
        "shard_index": index,
        "shard_count": count,
        "task_count": len(tasks),
        "total_task_count": len(all_tasks),
        "chi1_truncation_error": chi1_truncation,
        "rows": rows,
    }
    output.write_text(json.dumps(payload) + "\n", encoding="utf-8")
    print(f"wrote {output} ({len(rows)} tasks)")


def load_primary_shards(count: int) -> tuple[list[dict[str, object]], float]:
    rows: list[dict[str, object]] = []
    errors = []
    seen: set[tuple[str, float, float]] = set()
    expected = len(SCHEMES) * len(ALPHAS) * len(NU_GRID)
    for index in range(count):
        path = DATA / SHARD_TEMPLATE.format(index=index, count=count)
        payload = json.loads(path.read_text(encoding="utf-8"))
        if payload["shard_index"] != index or payload["shard_count"] != count:
            raise ValueError(f"shard metadata mismatch in {path}")
        errors.append(float(payload["chi1_truncation_error"]))
        for row in payload["rows"]:
            key = (str(row["scheme"]), float(row["alpha"]), float(row["nu"]))
            if key in seen:
                raise ValueError(f"duplicate RGI task {key}")
            seen.add(key)
            rows.append(row)
    if len(rows) != expected:
        raise ValueError(f"loaded {len(rows)} RGI tasks; expected {expected}")
    if max(errors) - min(errors) > 1e-15:
        raise ValueError("chi1 truncation diagnostics differ between shards")
    return rows, max(errors)


def finalize(primary_rows: list[dict[str, object]], chi1_truncation: float, worker_count: int) -> None:
    chi1_values, independent_truncation = chi1_critical_grid(NU_GRID)
    if abs(independent_truncation - chi1_truncation) > 1e-15:
        raise ValueError("finalizer and shard chi1 diagnostics disagree")

    profiles: dict[str, np.ndarray] = {}
    raw_profiles: dict[str, np.ndarray] = {}
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            selected = [
                row for row in primary_rows if row["scheme"] == scheme and row["alpha"] == alpha
            ]
            selected.sort(key=lambda row: float(row["nu"]))
            matrix = np.asarray([row["values"] for row in selected], dtype=float)
            for time_index, time in enumerate(TIMES):
                raw = matrix[:, time_index]
                if not np.isfinite(raw[0]) or raw[0] <= 0.0:
                    raise ValueError(
                        "the inversion at nu = 0 is not positive for "
                        f"{scheme} alpha={alpha} t={time}, value {raw[0]!r}"
                    )
                normalized = raw / raw[0]
                key = profile_key(scheme, alpha, time)
                raw_profiles[key] = raw
                profiles[key] = normalized

    with PROFILE_CSV.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(["scheme", "alpha_bar", "t", "Y", "nu", "G_t_nu", "P_t_nu"])
        for scheme in SCHEMES:
            for alpha in ALPHAS:
                for time in TIMES:
                    key = profile_key(scheme, alpha, time)
                    for nu, raw, normalized in zip(
                        NU_GRID, raw_profiles[key], profiles[key], strict=True
                    ):
                        writer.writerow([scheme, alpha, time, time / alpha, nu, raw, normalized])

    # Independent fixed-Talbot recomputation at the stratified subset CHECK_NUS.
    check_nus = CHECK_NUS
    # Every time at which a result is read, so the agreement statement covers
    # the whole of TIMES and not the three times the earlier subset held.
    check_times = TIMES
    check_tasks = []
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            for nu in check_nus:
                index = int(round(nu / NU_STEP))
                check_tasks.append(
                    InversionTask(
                        scheme,
                        alpha,
                        nu,
                        float(chi1_values[index]),
                        method="talbot",
                        degree=80,
                        times=check_times,
                    )
                )
    check_rows = [invert_task(task) for task in check_tasks]
    high_degree_rows = [
        invert_task(
            InversionTask(
                task.scheme,
                task.alpha,
                task.nu,
                task.chi1,
                method="dehoog",
                degree=40,
                times=task.times,
            )
        )
        for task in check_tasks
    ]

    crosscheck_errors = []
    for row in check_rows:
        scheme = str(row["scheme"])
        alpha = float(row["alpha"])
        nu = float(row["nu"])
        index = int(round(nu / NU_STEP))
        for time, value in zip(check_times, row["values"], strict=True):
            primary = raw_profiles[profile_key(scheme, alpha, time)][index]
            absolute = abs(float(value) - primary)
            relative = absolute / max(abs(float(value)), abs(primary), 1e-300)
            relative_above_1e_12 = (
                relative if max(abs(float(value)), abs(primary)) >= 1e-12 else None
            )
            crosscheck_errors.append(
                {
                    "scheme": scheme,
                    "alpha_bar": alpha,
                    "nu": nu,
                    "t": time,
                    "primary_dehoog_degree_36": primary,
                    "secondary_talbot_degree_80": float(value),
                    "absolute_error": absolute,
                    "relative_error": relative,
                    "relative_error_if_magnitude_ge_1e-12": relative_above_1e_12,
                }
            )

    degree_convergence_errors = []
    for row in high_degree_rows:
        scheme = str(row["scheme"])
        alpha = float(row["alpha"])
        nu = float(row["nu"])
        index = int(round(nu / NU_STEP))
        for time, value in zip(check_times, row["values"], strict=True):
            primary = raw_profiles[profile_key(scheme, alpha, time)][index]
            absolute = abs(float(value) - primary)
            relative = absolute / max(abs(float(value)), abs(primary), 1e-300)
            degree_convergence_errors.append(
                {
                    "scheme": scheme,
                    "alpha_bar": alpha,
                    "nu": nu,
                    "t": time,
                    "dehoog_degree_36": primary,
                    "dehoog_degree_40": float(value),
                    "absolute_error": absolute,
                    "relative_error": relative,
                    "relative_error_if_magnitude_ge_1e-12": (
                        relative
                        if max(abs(float(value)), abs(primary)) >= 1e-12
                        else None
                    ),
                }
            )

    semigroup_rows = []
    time_pairs = ((0.25, 0.25, 0.50), (0.50, 0.50, 1.00), (1.00, 1.00, 2.00), (2.00, 2.00, 4.00))
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            for left, right, total in time_pairs:
                p_left = profiles[profile_key(scheme, alpha, left)]
                p_right = profiles[profile_key(scheme, alpha, right)]
                p_total = profiles[profile_key(scheme, alpha, total)]
                defect = p_total - p_left * p_right
                m_left = raw_profiles[profile_key(scheme, alpha, left)][0]
                m_right = raw_profiles[profile_key(scheme, alpha, right)][0]
                m_total = raw_profiles[profile_key(scheme, alpha, total)][0]
                semigroup_rows.append(
                    {
                        "scheme": scheme,
                        "alpha_bar": alpha,
                        "t_left": left,
                        "t_right": right,
                        "t_total": total,
                        "normalized_max_abs_defect": float(np.max(np.abs(defect))),
                        "normalized_rms_defect": float(np.sqrt(np.mean(defect**2))),
                        "mass_relative_defect": float(m_total / (m_left * m_right) - 1.0),
                    }
                )

    with DEFECT_CSV.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(semigroup_rows[0].keys()))
        writer.writeheader()
        writer.writerows(semigroup_rows)

    # Finite-grid Bochner tests and cutoff-sensitive radial diagnostics.
    positivity_rows = []
    radial_rows = []
    x_grid = np.arange(0.25, 10.0 + 0.125, 0.25)
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            for time in TIMES:
                key = profile_key(scheme, alpha, time)
                values = profiles[key]
                toeplitz_size = 31
                toeplitz = np.empty((toeplitz_size, toeplitz_size), dtype=float)
                for i in range(toeplitz_size):
                    for j in range(toeplitz_size):
                        toeplitz[i, j] = values[abs(i - j)]
                minimum_eigenvalue = float(np.linalg.eigvalsh(toeplitz).min())

                # Compare nu_max=15 and 30, and h=0.25 versus h=0.50 at nu_max=30.
                half_index = int(round(15.0 / NU_STEP))
                fine_15_nu = NU_GRID[: half_index + 1]
                fine_15_values = values[: half_index + 1]
                coarse_nu = NU_GRID[::2]
                coarse_values = values[::2]
                scan_30 = np.asarray([simpson_integral(NU_GRID, values, x) for x in x_grid])
                scan_15 = np.asarray([simpson_integral(fine_15_nu, fine_15_values, x) for x in x_grid])
                scan_coarse = np.asarray([simpson_integral(coarse_nu, coarse_values, x) for x in x_grid])
                stable_error = np.maximum(np.abs(scan_30 - scan_15), np.abs(scan_30 - scan_coarse))
                stable_negative = scan_30 + stable_error < 0.0
                positivity_rows.append(
                    {
                        "scheme": scheme,
                        "alpha_bar": alpha,
                        "t": time,
                        "minimum_toeplitz_eigenvalue": minimum_eigenvalue,
                        "maximum_abs_characteristic_value": float(np.max(np.abs(values))),
                        "minimum_truncated_radial_density": float(scan_30.min()),
                        "x_at_minimum": float(x_grid[int(np.argmin(scan_30))]),
                        "stable_negative_grid_points": int(np.count_nonzero(stable_negative)),
                        "maximum_cutoff_mesh_discrepancy": float(stable_error.max()),
                    }
                )
                for x, value_15, value_30, value_coarse, error in zip(
                    x_grid, scan_15, scan_30, scan_coarse, stable_error, strict=True
                ):
                    radial_rows.append(
                        [scheme, alpha, time, x, value_15, value_30, value_coarse, error]
                    )

    with RADIAL_CSV.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(
            [
                "scheme",
                "alpha_bar",
                "t",
                "x",
                "density_numax15_h025",
                "density_numax30_h025",
                "density_numax30_h050",
                "cutoff_mesh_envelope",
            ]
        )
        writer.writerows(radial_rows)

    pole_checks = []
    for scheme in SCHEMES:
        for alpha in (0.10, 0.20, 0.30):
            for nu in (0.0, 1.0, 2.0, 5.0):
                index = int(round(nu / NU_STEP))
                task = InversionTask(scheme, alpha, nu, float(chi1_values[index]), times=(4.0,))
                pole = tracked_real_pole(task, 4.0)
                direct = raw_profiles[profile_key(scheme, alpha, 4.0)][index]
                pole_checks.append(
                    {
                        "scheme": scheme,
                        "alpha_bar": alpha,
                        "nu": nu,
                        "t": 4.0,
                        "direct": float(direct),
                        **pole,
                    }
                )

    z_scheme_identity = 0.0  # all three zV schemes have the same U and therefore the same kernel-level Green function
    validated_crosschecks = [row for row in crosscheck_errors if row["nu"] <= 5.0]
    validated_degree_checks = [row for row in degree_convergence_errors if row["nu"] <= 5.0]
    payload = {
        "parameters": {
            "Nc": NC,
            "nf": NF,
            "alpha_bar": list(ALPHAS),
            "t_equals_alpha_bar_Y": list(TIMES),
            "schemes": list(SCHEMES),
            "nu_step": NU_STEP,
            "nu_max": NU_MAX,
            "primary_method": PRIMARY_METHOD,
            "primary_degree": PRIMARY_DEGREE,
            "workers": worker_count,
        },
        "kernel_definition": {
            "green_denominator": "lambda - X0(alpha_bar*lambda,gamma) - alpha_bar*X1(alpha_bar*lambda,gamma)",
            "matching": "chi1 = X1(0) + chi0*partial_omega X0(0)",
            "zV_note": "zVnB, zVnM and zVzM share U=A1-bbar/2, so their kernel-level Green functions coincide; their impact factors differ.",
            "z_scheme_kernel_identity_error": z_scheme_identity,
        },
        "chi1_reconstruction": {
            "chi1_half": CHI1_HALF,
            "pole_layers": 48000,
            "N_to_2N_layer_difference_at_nu_max": chi1_truncation,
            "conservative_working_envelope_twice_difference": 2.0 * chi1_truncation,
        },
        "cross_method_checks": crosscheck_errors,
        "primary_degree_checks": degree_convergence_errors,
        "maximum_primary_secondary_absolute_error": max(
            row["absolute_error"] for row in crosscheck_errors
        ),
        "maximum_primary_secondary_relative_error_above_1e-12": max(
            row["relative_error_if_magnitude_ge_1e-12"]
            for row in crosscheck_errors
            if row["relative_error_if_magnitude_ge_1e-12"] is not None
        ),
        "validated_nu_window": [0.0, 5.0],
        "validated_window_maximum_primary_secondary_absolute_error": max(
            row["absolute_error"] for row in validated_crosschecks
        ),
        "validated_window_maximum_primary_secondary_relative_error_above_1e-12": max(
            row["relative_error_if_magnitude_ge_1e-12"]
            for row in validated_crosschecks
            if row["relative_error_if_magnitude_ge_1e-12"] is not None
        ),
        "maximum_dehoog_degree_36_40_absolute_error": max(
            row["absolute_error"] for row in degree_convergence_errors
        ),
        "maximum_dehoog_degree_36_40_relative_error_above_1e-12": max(
            row["relative_error_if_magnitude_ge_1e-12"]
            for row in degree_convergence_errors
            if row["relative_error_if_magnitude_ge_1e-12"] is not None
        ),
        "validated_window_maximum_dehoog_degree_36_40_absolute_error": max(
            row["absolute_error"] for row in validated_degree_checks
        ),
        "validated_window_maximum_dehoog_degree_36_40_relative_error_above_1e-12": max(
            row["relative_error_if_magnitude_ge_1e-12"]
            for row in validated_degree_checks
            if row["relative_error_if_magnitude_ge_1e-12"] is not None
        ),
        "semigroup_tests": semigroup_rows,
        "positivity_diagnostics": positivity_rows,
        "tracked_real_pole_diagnostics": pole_checks,
        "scope": {
            "positive_result_language": "A finite scan may support only 'no negativity found on the stated grid'.",
            "negative_result_language": "A Toeplitz eigenvalue below the inversion-error scale is a finite Bochner witness against a positive radial measure.",
            "radial_projection_logic": "A negative radial measure excludes a positive full-cylinder measure; a positive radial scan does not prove cylinder positivity.",
            "semigroup_logic": "Semigroup locality is tested separately by mass multiplicativity and P_{t+s}=P_t P_s.",
            "validated_frequency_scope": "All scientific positivity and semigroup conclusions use nu<=5; the explicit witnesses use nu<=1.",
            "high_frequency_warning": "At t=0.25 and t=0.5, selected nu=15 and 30 points do not converge uniformly between the de Hoog inversion at degree 36 and the Talbot inversion at degree 80. The nu-space profiles above 5 and the cutoff radial inversions are retained as diagnostics only and do not support a sign claim.",
            "radial_inversion_status": "INCONCLUSIVE because the high-frequency omega inversion needed for controlled Fourier cutoff removal is not uniformly converged.",
        },
    }
    OUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {PROFILE_CSV}")
    print(f"wrote {DEFECT_CSV}")
    print(f"wrote {RADIAL_CSV}")
    print(f"wrote {OUT}")
    print(
        "max_primary_secondary_absolute_error="
        f"{payload['maximum_primary_secondary_absolute_error']:.3e}"
    )
    print(
        "max_primary_secondary_relative_error_above_1e-12="
        f"{payload['maximum_primary_secondary_relative_error_above_1e-12']:.3e}"
    )
    print(
        "max_dehoog_degree_36_40_relative_error_above_1e-12="
        f"{payload['maximum_dehoog_degree_36_40_relative_error_above_1e-12']:.3e}"
    )
    print(
        "validated_window_max_primary_secondary_absolute_error="
        f"{payload['validated_window_maximum_primary_secondary_absolute_error']:.3e}"
    )
    print(
        "max_normalized_semigroup_defect="
        f"{max(row['normalized_max_abs_defect'] for row in semigroup_rows):.3e}"
    )
    print(
        "min_toeplitz_eigenvalue="
        f"{min(row['minimum_toeplitz_eigenvalue'] for row in positivity_rows):.3e}"
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--worker", nargs=2, type=int, metavar=("INDEX", "COUNT"))
    parser.add_argument("--finalize", type=int, metavar="COUNT")
    args = parser.parse_args()
    if args.worker is not None:
        run_primary_shard(*args.worker)
        return
    if args.finalize is not None:
        rows, error = load_primary_shards(args.finalize)
        finalize(rows, error, args.finalize)
        return

    # Portable one-process fallback.  Parallel execution is performed by
    # independent --worker invocations so no POSIX semaphore is required.
    chi1_values, error = chi1_critical_grid(NU_GRID)
    rows = [invert_task(task) for task in build_primary_tasks(chi1_values)]
    finalize(rows, error, 1)


if __name__ == "__main__":
    main()


==> anc/repro/rgi_green_profiles.csv <==
scheme,alpha_bar,t,Y,nu,G_t_nu,P_t_nu
collA,0.05,0.25,5.0,0.0,1.070956902970312,1.0
collA,0.05,0.25,5.0,0.25,1.0374118372977907,0.9686774831186169
collA,0.05,0.25,5.0,0.5,0.9425464603397009,0.8800974695858785
collA,0.05,0.25,5.0,0.75,0.8258041132929246,0.7710899579642717
collA,0.05,0.25,5.0,1.0,0.7299403513589241,0.6815777080612914
collA,0.05,0.25,5.0,1.25,0.6557013801956831,0.61225748522381
collA,0.05,0.25,5.0,1.5,0.597081830192253,0.5575218092681781
collA,0.05,0.25,5.0,1.75,0.5513498464534732,0.5148198260119503
collA,0.05,0.25,5.0,2.0,0.5125730294496108,0.47861219067544475
collA,0.05,0.25,5.0,2.25,0.4807639560170742,0.4489106468091008
collA,0.05,0.25,5.0,2.5,0.4535470861125371,0.4234970472244202
collA,0.05,0.25,5.0,2.75,0.42958436472508077,0.4011219905615467
collA,0.05,0.25,5.0,3.0,0.40929362504684924,0.382175626219569
collA,0.05,0.25,5.0,3.25,0.39072858338480465,0.36484062271891066
collA,0.05,0.25,5.0,3.5,0.3745297122299783,0.34971501765497337
collA,0.05,0.25,5.0,3.75,0.35997935742432047,0.3361287054837719
collA,0.05,0.25,5.0,4.0,0.34651326901612306,0.32355482097838323
collA,0.05,0.25,5.0,4.25,0.3347049617247271,0.31252888029053155
collA,0.05,0.25,5.0,4.5,0.3235070630659965,0.302072905238993
collA,0.05,0.25,5.0,4.75,0.3134212549372532,0.2926553384809188
collA,0.05,0.25,5.0,5.0,0.3041509154092509,0.2839992109539465
collA,0.05,0.25,5.0,5.25,0.29532480684849133,0.2757578816004681
collA,0.05,0.25,5.0,5.5,0.2874406604435162,0.26839610412547504
collA,0.05,0.25,5.0,5.75,0.27981255313734216,0.26127340172258906
collA,0.05,0.25,5.0,6.0,0.27280455779858404,0.25472972539040295
collA,0.05,0.25,5.0,6.25,0.2662835615145668,0.24864078169347997
collA,0.05,0.25,5.0,6.5,0.25995828942990706,0.24273459436967965
collA,0.05,0.25,5.0,6.75,0.2542441247414518,0.2373990251487269
collA,0.05,0.25,5.0,7.0,0.24864724975776234,0.2321729745315952
collA,0.05,0.25,5.0,7.25,0.2434313078771703,0.22730261806241744
collA,0.05,0.25,5.0,7.5,0.23854477954149336,0.22273984964276947
collA,0.05,0.25,5.0,7.75,0.2337464915676289,0.21825947516592883
collA,0.05,0.25,5.0,8.0,0.22935874079857652,0.214162437500937
collA,0.05,0.25,5.0,8.25,0.2251621001318654,0.2102438478218643
collA,0.05,0.25,5.0,8.5,0.22100156214953695,0.20635896882179516
collA,0.05,0.25,5.0,8.75,0.2171168192948147,0.20273161197489697
collA,0.05,0.25,5.0,9.0,0.21340235855525588,0.1992632550977372
collA,0.05,0.25,5.0,9.25,0.2098450716089087,0.19594165836823202
collA,0.05,0.25,5.0,9.5,0.20643437100170997,0.19275693581054634
collA,0.05,0.25,5.0,9.75,0.20316068845044952,0.1897001530939115
collA,0.05,0.25,5.0,10.0,0.20001530423403222,0.18676316822767314
collA,0.05,0.25,5.0,10.25,0.19699024476487847,0.1839385359191613
collA,0.05,0.25,5.0,10.5,0.19407820865143682,0.1812194385349761
collA,0.05,0.25,5.0,10.75,0.19127249483786182,0.1785996190018153
collA,0.05,0.25,5.0,11.0,0.1885669409573348,0.17607332324423336
collA,0.05,0.25,5.0,11.25,0.18595586913407508,0.1736352495775733
collA,0.05,0.25,5.0,11.5,0.18343403829114208,0.17128050417564472
collA,0.05,0.25,5.0,11.75,0.18099660205995013,0.16900456176896927
collA,0.05,0.25,5.0,12.0,0.17863907152949177,0.16680323086207682
collA,0.05,0.25,5.0,12.25,0.17635728219279037,0.16467262286994117
collA,0.05,0.25,5.0,12.5,0.1741473645439273,0.16260912466311897
collA,0.05,0.25,5.0,12.75,0.17200571785942873,0.16060937408626694
collA,0.05,0.25,5.0,13.0,0.16992898676506796,0.15867023807752473
collA,0.05,0.25,5.0,13.25,0.1679140402456355,0.15678879306900573
collA,0.05,0.25,5.0,13.5,0.16595795280283593,0.15496230739308883
collA,0.05,0.25,5.0,13.75,0.16405798750672154,0.1531882254567898
collA,0.05,0.25,5.0,14.0,0.16221158072021627,0.15146415347837103
collA,0.05,0.25,5.0,14.25,0.16041632830533378,0.14978784660747518
collA,0.05,0.25,5.0,14.5,0.15866997314448544,0.14815719727321644
collA,0.05,0.25,5.0,14.75,0.15697039383149228,0.14657022462447644
collA,0.05,0.25,5.0,15.0,0.15531559440512502,0.14502506494365489
collA,0.05,0.25,5.0,15.25,0.15370369501366743,0.14351996292975783
collA,0.05,0.25,5.0,15.5,0.15213292341251697,0.14205326375933003
collA,0.05,0.25,5.0,15.75,0.15060160720853172,0.14062340584465755
collA,0.05,0.25,5.0,16.0,0.14910816677496994,0.13922891421813202
collA,0.05,0.25,5.0,16.25,0.14765110876968005,0.13786839447989727
collA,0.05,0.25,5.0,16.5,0.14622902019687264,0.13654052725306187
collA,0.05,0.25,5.0,16.75,0.14484056295950504,0.13524406309701908
collA,0.05,0.25,5.0,17.0,0.14348446885516924,0.13397781783488516
collA,0.05,0.25,5.0,17.25,0.14215953497351036,0.13274066825586459
collA,0.05,0.25,5.0,17.5,0.14086461945771478,0.1315315481575636
collA,0.05,0.25,5.0,17.75,0.13959863759657712,0.13034944469697948
collA,0.05,0.25,5.0,18.0,0.13836055821715618,0.12919339502216334
collA,0.05,0.25,5.0,18.25,0.13714940035112141,0.12806248315943983
collA,0.05,0.25,5.0,18.5,0.1359642301506286,0.12695583713362335
collA,0.05,0.25,5.0,18.75,0.13480415803198664,0.125872626300933
collA,0.05,0.25,5.0,19.0,0.1336683360275324,0.12481205887632044
collA,0.05,0.25,5.0,19.25,0.13255595532804482,0.12377337963871306
collA,0.05,0.25,5.0,19.5,0.13146624399973375,0.12275586779926485
collA,0.05,0.25,5.0,19.75,0.13039846486136303,0.12175883501913222
collA,0.05,0.25,5.0,20.0,0.12935191350842415,0.12078162356455711
collA,0.05,0.25,5.0,20.25,0.12832591647249533,0.11982360458817888
collA,0.05,0.25,5.0,20.5,0.12731982950500878,0.11888417652651163
collA,0.05,0.25,5.0,20.75,0.12633303597562887,0.11796276360443883
collA,0.05,0.25,5.0,21.0,0.12536494537632012,0.11705881443839515
collA,0.05,0.25,5.0,21.25,0.12441499192297693,0.11617180073064605
collA,0.05,0.25,5.0,21.5,0.12348263324719709,0.1153012160477387
collA,0.05,0.25,5.0,21.75,0.12256734917142433,0.11444657467679818
collA,0.05,0.25,5.0,22.0,0.121668640561265,0.1136074105538846
collA,0.05,0.25,5.0,22.25,0.12078602824930877,0.11278327625911672
collA,0.05,0.25,5.0,22.5,0.11991905202525671,0.11197374207370973
collA,0.05,0.25,5.0,22.75,0.1190672696875923,0.11117839509447838
collA,0.05,0.25,5.0,23.0,0.11823025615241944,0.11039683840171942
collA,0.05,0.25,5.0,23.25,0.11740760261544735,0.10962869027671975
collA,0.05,0.25,5.0,23.5,0.11659891576342342,0.10887358346543628
collA,0.05,0.25,5.0,23.75,0.1158038170316099,0.1081311644851689
collA,0.05,0.25,5.0,24.0,0.1150219419041662,0.10740109297129645
collA,0.05,0.25,5.0,24.25,0.11425293925454348,0.10668304106137376
collA,0.05,0.25,5.0,24.5,0.11349647072321993,0.10597669281409558
collA,0.05,0.25,5.0,24.75,0.11275221013030937,0.10528174366082307
collA,0.05,0.25,5.0,25.0,0.11201984292076105,0.10459789988754228
collA,0.05,0.25,5.0,25.25,0.11129906564003936,0.103924878145283
collA,0.05,0.25,5.0,25.5,0.11058958543832807,0.10326240498717222
collA,0.05,0.25,5.0,25.75,0.10989111960144672,0.10261021643042997
collA,0.05,0.25,5.0,26.0,0.10920339510679837,0.10196805754173806
collA,0.05,0.25,5.0,26.25,0.10852614820278841,0.10133568204452467
collA,0.05,0.25,5.0,26.5,0.10785912401026553,0.10071285194681216
collA,0.05,0.25,5.0,26.75,0.10720207614463731,0.10009933718836961
collA,0.05,0.25,5.0,27.0,0.10655476635740795,0.09949491530600064
collA,0.05,0.25,5.0,27.25,0.10591696419597124,0.09889937111587707
collA,0.05,0.25,5.0,27.5,0.10528844668057294,0.09831249641190429
collA,0.05,0.25,5.0,27.75,0.1046689979974297,0.09773408967917284
collA,0.05,0.25,5.0,28.0,0.10405840920706012,0.09716395582161416
collA,0.05,0.25,5.0,28.25,0.10345647796694704,0.09660190590303795
collA,0.05,0.25,5.0,28.5,0.10286300826770728,0.09604775690078234
collA,0.05,0.25,5.0,28.75,0.10227781018200063,0.0955013314712589
collA,0.05,0.25,5.0,29.0,0.10170069962545832,0.094962457726721
collA,0.05,0.25,5.0,29.25,0.1011314981289589,0.09443096902262775
collA,0.05,0.25,5.0,29.5,0.1005700326216213,0.09390670375501486
collA,0.05,0.25,5.0,29.75,0.10001613522392584,0.09338950516732267
collA,0.05,0.25,5.0,30.0,0.09946964305041006,0.09287922116616437
collA,0.05,0.5,10.0,0.0,1.8278645266211004,1.0
collA,0.05,0.5,10.0,0.25,1.572540862652348,0.8603158711982167
collA,0.05,0.5,10.0,0.5,1.1114683155818834,0.6080693067754253
collA,0.05,0.5,10.0,0.75,0.7747923137246318,0.4238784124537251
collA,0.05,0.5,10.0,1.0,0.5746399541900928,0.31437775930382744
collA,0.05,0.5,10.0,1.25,0.4514244012884645,0.2469681941489095
collA,0.05,0.5,10.0,1.5,0.369436415634129,0.20211367431975433
collA,0.05,0.5,10.0,1.75,0.311243467237202,0.17027709805854768
collA,0.05,0.5,10.0,2.0,0.26792080314058225,0.14657585353759633
collA,0.05,0.5,10.0,2.25,0.23449192818811596,0.12828736745692312
collA,0.05,0.5,10.0,2.5,0.20796737808138974,0.11377614426700862
collA,0.05,0.5,10.0,2.75,0.18644466608501217,0.10200135916509334
collA,0.05,0.5,10.0,3.0,0.1686570162519543,0.09226997613642915
collA,0.05,0.5,10.0,3.25,0.15372880737515027,0.08410295464255532
collA,0.05,0.5,10.0,3.5,0.14103546676391787,0.07715859939829842
collA,0.05,0.5,10.0,3.75,0.13012000994324588,0.0711869003682561
collA,0.05,0.5,10.0,4.0,0.12064118505536221,0.0660011632691256
collA,0.05,0.5,10.0,4.25,0.11233929404248999,0.06145931080032218
collA,0.05,0.5,10.0,4.5,0.10501334411029055,0.057451382518163424
collA,0.05,0.5,10.0,4.75,0.0985043297677734,0.05389038866565435
collA,0.05,0.5,10.0,5.0,0.09268626555852601,0.05070740430083253
collA,0.05,0.5,10.0,5.25,0.08745737465157867,0.04784674869381487
collA,0.05,0.5,10.0,5.5,0.0827347324731446,0.04526305493005213
collA,0.05,0.5,10.0,5.75,0.0784501094843066,0.04291899555013827
collA,0.05,0.5,10.0,6.0,0.07454687320716973,0.040783587690151946
collA,0.05,0.5,10.0,6.25,0.07097763939637278,0.0388309080693078
collA,0.05,0.5,10.0,6.5,0.06770246975690197,0.037039106985709384
collA,0.05,0.5,10.0,6.75,0.06468747374949162,0.03538964338296431
collA,0.05,0.5,10.0,7.0,0.06190371285758168,0.03386668538943299
collA,0.05,0.5,10.0,7.25,0.059326333832943286,0.03245663612861452
collA,0.05,0.5,10.0,7.5,0.05693387711806971,0.031147755366375453
collA,0.05,0.5,10.0,7.75,0.05470772059478902,0.02992985519332715
collA,0.05,0.5,10.0,8.0,0.05263162882351117,0.028794053419704677
collA,0.05,0.5,10.0,8.25,0.05069138521125259,0.02773257233946006
collA,0.05,0.5,10.0,8.5,0.04887448988722092,0.026738573442074438
collA,0.05,0.5,10.0,8.75,0.047169910026102824,0.02580602081780031
collA,0.05,0.5,10.0,9.0,0.04556787232558315,0.024929567624914554
collA,0.05,0.5,10.0,9.25,0.04405968958585304,0.02410446121370909
collA,0.05,0.5,10.0,9.5,0.042637615046469964,0.02332646343615396
collA,0.05,0.5,10.0,9.75,0.04129471944728239,0.02259178338758932
collA,0.05,0.5,10.0,10.0,0.040024786794706495,0.021897020381862944
collA,0.05,0.5,10.0,10.25,0.03882222560515208,0.021239115393807066
collA,0.05,0.5,10.0,10.5,0.03768199301743749,0.020615309542165335
collA,0.05,0.5,10.0,10.75,0.03659952965545029,0.020023108453834027
collA,0.05,0.5,10.0,11.0,0.03557070351094088,0.01946025156289625
collA,0.05,0.5,10.0,11.25,0.03459176142669831,0.018924685567722525
collA,0.05,0.5,10.0,11.5,0.033659287009560064,0.01841454140574682
collA,0.05,0.5,10.0,11.75,0.032770164003838496,0.017928114215562677
collA,0.05,0.5,10.0,12.0,0.03192154431887977,0.017463845845232497
collA,0.05,0.5,10.0,12.25,0.031110820037409517,0.017020309538431404
collA,0.05,0.5,10.0,12.5,0.030335598840138273,0.01659619648958074
collA,0.05,0.5,10.0,12.75,0.029593682371560726,0.01619030400806899
collA,0.05,0.5,10.0,13.0,0.028883047145731703,0.01580152507205962
collA,0.05,0.5,10.0,13.25,0.028201827652004702,0.015428839085868798
collA,0.05,0.5,10.0,13.5,0.027548301371634054,0.015071303682750753
collA,0.05,0.5,10.0,13.75,0.02692087545865215,0.014728047438185555
collA,0.05,0.5,10.0,14.0,0.026318074874051446,0.01439826337825032
collA,0.05,0.5,10.0,14.25,0.025738531792243995,0.014081203184036273
collA,0.05,0.5,10.0,14.5,0.02518097612402576,0.0137761720068905
collA,0.05,0.5,10.0,14.75,0.02464422702163893,0.013482523820950245
collA,0.05,0.5,10.0,15.0,0.02412718524965654,0.013199657249356908
collA,0.05,0.5,10.0,15.25,0.023628826320843812,0.012927011808978473
collA,0.05,0.5,10.0,15.5,0.023148194309319376,0.012664064525673561
collA,0.05,0.5,10.0,15.75,0.022684396264608442,0.012410326878295345
collA,0.05,0.5,10.0,16.0,0.022236597159848326,0.012165342034923012
collA,0.05,0.5,10.0,16.25,0.02180401531572309,0.011928682349358193
collA,0.05,0.5,10.0,16.5,0.02138591824887461,0.011699947089846726
collA,0.05,0.5,10.0,16.75,0.020981618899734787,0.011478760375376595
collA,0.05,0.5,10.0,17.0,0.020590472200092476,0.01126476929784014
collA,0.05,0.5,10.0,17.25,0.02021187194536942,0.011057642210898465
collA,0.05,0.5,10.0,17.5,0.01984524794063502,0.010857067168604646
collA,0.05,0.5,10.0,17.75,0.019490063392925413,0.01066275049877672
collA,0.05,0.5,10.0,18.0,0.019145812525521288,0.010474415497801298
collA,0.05,0.5,10.0,18.25,0.018812018392542817,0.010291801235027948
collA,0.05,0.5,10.0,18.5,0.018488230874591536,0.010114661456211944
collA,0.05,0.5,10.0,18.75,0.0181740248382525,0.009942763576602747
collA,0.05,0.5,10.0,19.0,0.017868998444104424,0.009775887755279199
collA,0.05,0.5,10.0,19.25,0.01757277158950265,0.00961382604321711
collA,0.05,0.5,10.0,19.5,0.017284984473828174,0.009456381598356383
collA,0.05,0.5,10.0,19.75,0.017005296275160307,0.009303367961626485
collA,0.05,0.5,10.0,20.0,0.01673338392844998,0.009154608388501573
collA,0.05,0.5,10.0,20.25,0.016468940996265443,0.0090099352312007
collA,0.05,0.5,10.0,20.5,0.01621167662406524,0.008869189367131788
collA,0.05,0.5,10.0,20.75,0.015961314572740623,0.00873221966960862
collA,0.05,0.5,10.0,21.0,0.01571759232187044,0.008598882517253726
collA,0.05,0.5,10.0,21.25,0.015480260237758345,0.008469041338842756
collA,0.05,0.5,10.0,21.5,0.015249080800881549,0.008342566190652127
collA,0.05,0.5,10.0,21.75,0.015023827887881988,0.008219333363646096
collA,0.05,0.5,10.0,22.0,0.014804286103679952,0.00809922501808513
collA,0.05,0.5,10.0,22.25,0.014590250159693617,0.007982128843358227
collA,0.05,0.5,10.0,22.5,0.014381524294510416,0.007867937741040025
collA,0.05,0.5,10.0,22.75,0.014177921733682378,0.007756549529352145
collA,0.05,0.5,10.0,23.0,0.013979264185611484,0.007647866667368866
collA,0.05,0.5,10.0,23.25,0.013785381370756083,0.007541795997452314
collA,0.05,0.5,10.0,23.5,0.01359611058162877,0.007438248504533246
collA,0.05,0.5,10.0,23.75,0.013411296271272657,0.007337139090971973
collA,0.05,0.5,10.0,24.0,0.013230789668098587,0.007238386365841
collA,0.05,0.5,10.0,24.25,0.013054448415143414,0.007141912447568103
collA,0.05,0.5,10.0,24.5,0.012882136231970357,0.007047642778966576
collA,0.05,0.5,10.0,24.75,0.012713722597578456,0.006955505953759282
collA,0.05,0.5,10.0,25.0,0.012549082452821023,0.006865433553775801
collA,0.05,0.5,10.0,25.25,0.012388095920953655,0.006777359996068021
collA,0.05,0.5,10.0,25.5,0.012230648045042416,0.006691222389249703
collA,0.05,0.5,10.0,25.75,0.012076628541062973,0.006606960398420352
collA,0.05,0.5,10.0,26.0,0.01192593156561294,0.006524516118083775
collA,0.05,0.5,10.0,26.25,0.011778455497243151,0.006443833952517378
collA,0.05,0.5,10.0,26.5,0.011634102730489928,0.006364860503089992
collA,0.05,0.5,10.0,26.75,0.011492779481760099,0.006287544462064199
collA,0.05,0.5,10.0,27.0,0.011354395606284578,0.006211836512454098
collA,0.05,0.5,10.0,27.25,0.011218864425414674,0.0061376892335414535
collA,0.05,0.5,10.0,27.5,0.011086102563589146,0.006065057011682569
collA,0.05,0.5,10.0,27.75,0.01095602979434925,0.005993895956065203
collA,0.05,0.5,10.0,28.0,0.010828568894824121,0.00592416381909948
collA,0.05,0.5,10.0,28.25,0.010703645508150767,0.005855819921149734
collA,0.05,0.5,10.0,28.5,0.010581188013330816,0.005788825079334886
collA,0.05,0.5,10.0,28.75,0.010461127402061721,0.005723141540144467
collA,0.05,0.5,10.0,29.0,0.010343397162112383,0.005658732915634986
collA,0.05,0.5,10.0,29.25,0.01022793316684318,0.0055955641229878395
collA,0.05,0.5,10.0,29.5,0.01011467357049788,0.005533601327224924
collA,0.05,0.5,10.0,29.75,0.010003558708920559,0.005472811886892209
collA,0.05,0.5,10.0,30.0,0.009894531005374059,0.005413164302534279
collA,0.05,1.0,20.0,0.0,5.330705186734954,1.0
collA,0.05,1.0,20.0,0.25,3.610515784036663,0.6773054703946396
collA,0.05,1.0,20.0,0.5,1.5479437076567526,0.2903825391636158
collA,0.05,1.0,20.0,0.75,0.6810861559969082,0.12776661476078968
collA,0.05,1.0,20.0,1.0,0.3562490612201921,0.06682963111647784
collA,0.05,1.0,20.0,1.25,0.21411977216658928,0.04016725079815138
collA,0.05,1.0,20.0,1.5,0.14124695041246219,0.026496860258553457
collA,0.05,1.0,20.0,1.75,0.09931634154435086,0.018630994974453263
collA,0.05,1.0,20.0,2.0,0.07314003583971727,0.013720517882272045
collA,0.05,1.0,20.0,2.25,0.05579040950872658,0.01046585912264604
collA,0.05,1.0,20.0,2.5,0.04375104066349089,0.008207364528873584
collA,0.05,1.0,20.0,2.75,0.03508687084203585,0.006582031759953037
collA,0.05,1.0,20.0,3.0,0.02866412678062797,0.005377173521423849
collA,0.05,1.0,20.0,3.25,0.023784281019152805,0.004461751341705811
collA,0.05,1.0,20.0,3.5,0.019998810188429722,0.003751625626979937
collA,0.05,1.0,20.0,3.75,0.017009563602455872,0.003190865562174185
collA,0.05,1.0,20.0,4.0,0.014612412370251246,0.002741178110283251
collA,0.05,1.0,20.0,4.25,0.012663996330274659,0.002375669988613895
collA,0.05,1.0,20.0,4.5,0.01106137443164814,0.0020750302341186514
collA,0.05,1.0,20.0,4.75,0.009729172200480767,0.0018251191652262175
collA,0.05,1.0,20.0,5.0,0.008611236480591176,0.0016154028742800426
collA,0.05,1.0,20.0,5.25,0.00766508255278691,0.0014379115490875153
collA,0.05,1.0,20.0,5.5,0.006858117861387728,0.0012865310725593347
collA,0.05,1.0,20.0,5.75,0.006165023252944485,0.0011565117628875195
collA,0.05,1.0,20.0,6.0,0.0055659046355286705,0.0010441216387991202
collA,0.05,1.0,20.0,6.25,0.0050449673984892165,0.0009463977507222171
collA,0.05,1.0,20.0,6.5,0.004589551809022652,0.0008609652284735977
collA,0.05,1.0,20.0,6.75,0.004189421681954524,0.0007859038410864616
collA,0.05,1.0,20.0,7.0,0.0038362333717975464,0.0007196483837342412
collA,0.05,1.0,20.0,7.25,0.0035231348859014805,0.0006609134743876904
collA,0.05,1.0,20.0,7.5,0.003244460065145932,0.0006086361844244396
collA,0.05,1.0,20.0,7.75,0.0029954930236600627,0.0005619318493009358
collA,0.05,1.0,20.0,8.0,0.0027722850692723632,0.0005200597242126575
collA,0.05,1.0,20.0,8.25,0.0025715112157832817,0.00048239606688103625
collA,0.05,1.0,20.0,8.5,0.0023903568413552955,0.00044841287552414513
collA,0.05,1.0,20.0,8.75,0.0022264275004755295,0.0004176609702625877
collA,0.05,1.0,20.0,9.0,0.002077676663858178,0.00038975643767138264
collA,0.05,1.0,20.0,9.25,0.0019423474463283969,0.0003643696993714411
collA,0.05,1.0,20.0,9.5,0.0018189253272320556,0.00034121664273580727
collA,0.05,1.0,20.0,9.75,0.0017060995680562101,0.0003200513831268903
collA,0.05,1.0,20.0,10.0,0.0016027315553669315,0.00030066032527088625
collA,0.05,1.0,20.0,10.25,0.0015078286916259554,0.000282857265372332
collA,0.05,1.0,20.0,10.5,0.001420522755972089,0.0002664793317602612
collA,0.05,1.0,20.0,10.75,0.0013400518861313253,0.0002513836048307343
collA,0.05,1.0,20.0,11.0,0.0012657455090160396,0.00023744429014115225
collA,0.05,1.0,20.0,11.25,0.0011970116842846764,0.0002245503441577199
collA,0.05,1.0,20.0,11.5,0.0011333264317407307,0.0002126034721561653
collA,0.05,1.0,20.0,11.75,0.0010742246970705147,0.00020151643346243185
collA,0.05,1.0,20.0,12.0,0.0010192926763767545,0.00019121160159319732
collA,0.05,1.0,20.0,12.25,0.0009681612722683981,0.000181619736667785
collA,0.05,1.0,20.0,12.5,0.0009205004959544347,0.00017267893528327713
collA,0.05,1.0,20.0,12.75,0.0008760146631780028,0.00016433372930806553
collA,0.05,1.0,20.0,13.0,0.0008344382586936449,0.0001565343100890441
collA,0.05,1.0,20.0,13.25,0.0007955323657060481,0.00014923585864130484
collA,0.05,1.0,20.0,13.5,0.0007590815743160304,0.0001423979656959732
collA,0.05,1.0,20.0,13.75,0.0007248912973874692,0.00013598412817713217
collA,0.05,1.0,20.0,14.0,0.0006927854340064736,0.00012996131088442413
collA,0.05,1.0,20.0,14.25,0.0006626043303622507,0.0001242995639697146
collA,0.05,1.0,20.0,14.5,0.0006342029958417923,0.00011897168828993906
collA,0.05,1.0,20.0,14.75,0.0006074495387185187,0.00011395294195411702
collA,0.05,1.0,20.0,15.0,0.0005822237912842482,0.00010922078240850139
collA,0.05,1.0,20.0,15.25,0.0005584160988291799,0.00010475463925837712
collA,0.05,1.0,20.0,15.5,0.0005359262506807327,0.00010053571373902718
collA,0.05,1.0,20.0,15.75,0.0005146625347020023,9.654680134678993e-05
collA,0.05,1.0,20.0,16.0,0.0004945408993319404,9.277213464413059e-05
collA,0.05,1.0,20.0,16.25,0.00047548420950966307,8.919724367666563e-05
collA,0.05,1.0,20.0,16.5,0.00045742158473592234,8.580883179849834e-05
collA,0.05,1.0,20.0,16.75,0.000440287809144149,8.259466500600541e-05
collA,0.05,1.0,20.0,17.0,0.0004240228048295488,7.954347313835637e-05
collA,0.05,1.0,20.0,17.25,0.0004085711608569874,7.664486152295292e-05
collA,0.05,1.0,20.0,17.5,0.00039388171136945933,7.388923183176654e-05
collA,0.05,1.0,20.0,17.75,0.00037990715707581705,7.126771107529761e-05
collA,0.05,1.0,20.0,18.0,0.0003666037251315764,6.877208779878529e-05
collA,0.05,1.0,20.0,18.25,0.000353930863058721,6.639475466387645e-05
collA,0.05,1.0,20.0,18.5,0.0003418509628951086,6.412865670113932e-05
collA,0.05,1.0,20.0,18.75,0.0003303291122344036,6.19672446070366e-05
collA,0.05,1.0,20.0,19.0,0.00031933286922442933,5.990443253531717e-05
collA,0.05,1.0,20.0,19.25,0.00030883205894464283,5.793455989896936e-05
collA,0.05,1.0,20.0,19.5,0.00029879858888990897,5.6052356756371764e-05
collA,0.05,1.0,20.0,19.75,0.0002892062815544773,5.4252912405312655e-05
collA,0.05,1.0,20.0,20.0,0.0002800307223425858,5.253164685216893e-05
collA,0.05,1.0,20.0,20.25,0.00027124912123523603,5.088428486163865e-05
collA,0.05,1.0,20.0,20.5,0.00026284018682036416,4.930683232575337e-05
collA,0.05,1.0,20.0,20.75,0.000254784011449384,4.7795554720113626e-05
collA,0.05,1.0,20.0,21.0,0.00024706196641977057,4.6346957440933915e-05
collA,0.05,1.0,20.0,21.25,0.00023965660620357102,4.4957767839035237e-05
collA,0.05,1.0,20.0,21.5,0.0002325515808475694,4.3624918786778146e-05
collA,0.05,1.0,20.0,21.75,0.00022573155576419954,4.23455336314443e-05
collA,0.05,1.0,20.0,22.0,0.00021918213821475749,4.111691240404276e-05
collA,0.05,1.0,20.0,22.25,0.00021288980985941303,3.9936519166202025e-05
collA,0.05,1.0,20.0,22.5,0.00020684186481313002,3.880197038992889e-05
collA,0.05,1.0,20.0,22.75,0.00020102635270392844,3.771102427576879e-05
collA,0.05,1.0,20.0,23.0,0.00019543202628083043,3.6661570924452524e-05
collA,0.05,1.0,20.0,23.25,0.0001900482931641179,3.5651623285609256e-05
collA,0.05,1.0,20.0,23.5,0.00018486517137085619,3.467930881469094e-05
collA,0.05,1.0,20.0,23.75,0.0001798732482846057,3.3742861776000356e-05
collA,0.05,1.0,20.0,24.0,0.00017506364277034597,3.2840616135737215e-05
collA,0.05,1.0,20.0,24.25,0.00017042797016434219,3.1970998994361756e-05
collA,0.05,1.0,20.0,24.5,0.0001659583098943696,3.113252451239359e-05
collA,0.05,1.0,20.0,24.75,0.00016164717550872803,3.0323788288081374e-05
collA,0.05,1.0,20.0,25.0,0.00015748748691312464,2.9543462149251852e-05
collA,0.05,1.0,20.0,25.25,0.00015347254463304297,2.8790289325124843e-05
collA,0.05,1.0,20.0,25.5,0.00014959600593588627,2.8063079967007803e-05
collA,0.05,1.0,20.0,25.75,0.00014585186266218226,2.736070698959742e-05
collA,0.05,1.0,20.0,26.0,0.00014223442062865217,2.6682102207151034e-05
collA,0.05,1.0,20.0,26.25,0.00013873828047813498,2.602625274107719e-05
collA,0.05,1.0,20.0,26.5,0.00013535831986235988,2.5392197677558415e-05
collA,0.05,1.0,20.0,26.75,0.00013208967685350258,2.4779024955684567e-05
collA,0.05,1.0,20.0,27.0,0.0001289277344894552,2.41858684682623e-05
collA,0.05,1.0,20.0,27.25,0.00012586810636587909,2.3611905358993048e-05
collA,0.05,1.0,20.0,27.5,0.00012290662319549146,2.3056353501096828e-05
collA,0.05,1.0,20.0,27.75,0.00012003932026172893,2.2518469143714318e-05
collA,0.05,1.0,20.0,28.0,0.00011726242570000262,2.1997544713558926e-05
collA,0.05,1.0,20.0,28.25,0.00011457234954528901,2.1492906760327584e-05
collA,0.05,1.0,20.0,28.5,0.00011196567348981229,2.1003914035319413e-05
collA,0.05,1.0,20.0,28.75,0.00010943914129915199,2.0529955693569925e-05
collA,0.05,1.0,20.0,29.0,0.00010698964983926823,2.0070449610588797e-05
collA,0.05,1.0,20.0,29.25,0.00010461424067073567,1.9624840805501697e-05
collA,0.05,1.0,20.0,29.5,0.00010231009216993844,1.919259996304601e-05
collA,0.05,1.0,20.0,29.75,0.00010007451214014369,1.877322204746407e-05
collA,0.05,1.0,20.0,30.0,9.790493087826014e-05,1.836622500187948e-05
collA,0.05,2.0,40.0,0.0,45.338122675540646,1.0
collA,0.05,2.0,40.0,0.25,19.032899628577983,0.4197990235454984
collA,0.05,2.0,40.0,0.5,3.0024143742301126,0.06622273259342248
collA,0.05,2.0,40.0,0.75,0.5262985968769277,0.0116083014871028
collA,0.05,2.0,40.0,1.0,0.13692090119893255,0.003019994942860739
collA,0.05,2.0,40.0,1.25,0.04817295452181587,0.0010625264496847944
collA,0.05,2.0,40.0,1.5,0.020647099797860235,0.0004554026187987508
collA,0.05,2.0,40.0,1.75,0.010112527214380227,0.00022304688896692695
collA,0.05,2.0,40.0,2.0,0.0054506793898893855,0.0001202228735604432
collA,0.05,2.0,40.0,2.25,0.0031580828855981634,6.965623407477147e-05
collA,0.05,2.0,40.0,2.5,0.0019363185280056427,4.270839668115024e-05
collA,0.05,2.0,40.0,2.75,0.0012426088859131264,2.7407594593313374e-05
collA,0.05,2.0,40.0,3.0,0.0008279530888050471,1.8261741773699807e-05
collA,0.05,2.0,40.0,3.25,0.0005693224715917509,1.2557257292413065e-05
collA,0.05,2.0,40.0,3.5,0.00040212083697660186,8.869375555189035e-06
collA,0.05,2.0,40.0,3.75,0.0002906650881314258,6.411052575148551e-06
collA,0.05,2.0,40.0,4.0,0.00021437535421959424,4.728368568627282e-06
collA,0.05,2.0,40.0,4.25,0.00016093392249818048,3.549637986775362e-06
collA,0.05,2.0,40.0,4.5,0.00012272652528554578,2.7069167853250176e-06
collA,0.05,2.0,40.0,4.75,9.491110480076125e-05,2.093406149169132e-06
collA,0.05,2.0,40.0,5.0,7.433028179288582e-05,1.639465363946048e-06
collA,0.05,2.0,40.0,5.25,5.887862199509415e-05,1.2986559328107873e-06
collA,0.05,2.0,40.0,5.5,4.712366930894177e-05,1.0393828973947437e-06
collA,0.05,2.0,40.0,5.75,3.807299562874581e-05,8.397567738129068e-07
collA,0.05,2.0,40.0,6.0,3.1027616773718415e-05,6.843604221499323e-07
collA,0.05,2.0,40.0,6.25,2.548777881947611e-05,5.621710233102891e-07
collA,0.05,2.0,40.0,6.5,2.109122508892155e-05,4.651984653149303e-07
collA,0.05,2.0,40.0,6.75,1.7572026370120003e-05,3.8757728227683966e-07
collA,0.05,2.0,40.0,7.0,1.4732676788537004e-05,3.2495118719340136e-07
collA,0.05,2.0,40.0,7.25,1.2424896792732085e-05,2.7404965312856156e-07
collA,0.05,2.0,40.0,7.5,1.0536243030695293e-05,2.323925740396716e-07
collA,0.05,2.0,40.0,7.75,8.980648468927873e-06,1.9808161297716946e-07
collA,0.05,2.0,40.0,8.0,7.691659260220047e-06,1.6965103110388824e-07
collA,0.05,2.0,40.0,8.25,6.617545719801437e-06,1.4595985297316956e-07
collA,0.05,2.0,40.0,8.5,5.717731290425402e-06,1.2611310202109553e-07
collA,0.05,2.0,40.0,8.75,4.960158762523966e-06,1.094037086189259e-07
collA,0.05,2.0,40.0,9.0,4.3193299836399684e-06,9.526927293728007e-08
collA,0.05,2.0,40.0,9.25,3.774834283364845e-06,8.325960716060529e-08
collA,0.05,2.0,40.0,9.5,3.310234816871862e-06,7.301217213075504e-08
collA,0.05,2.0,40.0,9.75,2.912219323948045e-06,6.42333460692485e-08
collA,0.05,2.0,40.0,10.0,2.5699478375886806e-06,5.668403731624149e-08
collA,0.05,2.0,40.0,10.25,2.2745482341875003e-06,5.016855793666532e-08
collA,0.05,2.0,40.0,10.5,2.0187235819902033e-06,4.452596320401417e-08
collA,0.05,2.0,40.0,10.75,1.796444624367924e-06,3.96232688597202e-08
collA,0.05,2.0,40.0,11.0,1.6027075253895979e-06,3.535010782998826e-08
collA,0.05,2.0,40.0,11.25,1.433341960910674e-06,3.161449738817581e-08
collA,0.05,2.0,40.0,11.5,1.2848582823079929e-06,2.8339468122731908e-08
collA,0.05,2.0,40.0,11.75,1.1543251786681374e-06,2.5460365594071707e-08
collA,0.05,2.0,40.0,12.0,1.0392712756267796e-06,2.292267995003361e-08
collA,0.05,2.0,40.0,12.25,9.37605619540832e-07,2.0680292085553393e-08
collA,0.05,2.0,40.0,12.5,8.475531365467108e-07,1.8694050095813854e-08
collA,0.05,2.0,40.0,12.75,7.676020229319173e-07,1.693060889232692e-08
collA,0.05,2.0,40.0,13.0,6.964606857127043e-07,1.5361480463072553e-08
collA,0.05,2.0,40.0,13.25,6.330223613548523e-07,1.396225348554981e-08
collA,0.05,2.0,40.0,13.5,5.763359337946197e-07,1.271194967465086e-08
collA,0.05,2.0,40.0,13.75,5.255817782067106e-07,1.159249098089047e-08
collA,0.05,2.0,40.0,14.0,4.800516951431022e-07,1.058825700787307e-08
collA,0.05,2.0,40.0,14.25,4.39132186354965e-07,9.685716135570638e-09
collA,0.05,2.0,40.0,14.5,4.0229047060019034e-07,8.873117078074806e-09
collA,0.05,2.0,40.0,14.75,3.6906275397531675e-07,8.140230168251353e-09
collA,0.05,2.0,40.0,15.0,3.3904436161212026e-07,7.47812969757194e-09
collA,0.05,2.0,40.0,15.25,3.118814111701363e-07,6.879010262557529e-09
collA,0.05,2.0,40.0,15.5,2.8726376745829697e-07,6.336031368437587e-09
collA,0.05,2.0,40.0,15.75,2.6491906484102517e-07,5.843185584390015e-09
collA,0.05,2.0,40.0,16.0,2.4460762224121346e-07,5.395186386338318e-09
collA,0.05,2.0,40.0,16.25,2.2611810642770317e-07,4.9873725042808415e-09
collA,0.05,2.0,40.0,16.5,2.092638243427641e-07,4.6156261440366016e-09
collA,0.05,2.0,40.0,16.75,1.9387954564492544e-07,4.276302903682446e-09
collA,0.05,2.0,40.0,17.0,1.7981877332917034e-07,3.96617157300561e-09
collA,0.05,2.0,40.0,17.25,1.669513939645745e-07,3.682362305985879e-09
collA,0.05,2.0,40.0,17.5,1.5516165033497162e-07,3.422321904357972e-09
collA,0.05,2.0,40.0,17.75,1.4434638854061488e-07,3.1837751548210436e-09
collA,0.05,2.0,40.0,18.0,1.344135392858176e-07,2.964691331569669e-09
collA,0.05,2.0,40.0,18.25,1.2528079943448204e-07,2.7632551160321747e-09
collA,0.05,2.0,40.0,18.5,1.1687448520012546e-07,2.5778413022641053e-09
collA,0.05,2.0,40.0,18.75,1.0912853274167152e-07,2.406992753595971e-09
collA,0.05,2.0,40.0,19.0,1.0198362561667123e-07,2.249401157311044e-09
collA,0.05,2.0,40.0,19.25,9.538643162632273e-08,2.1038901921226332e-09
collA,0.05,2.0,40.0,19.5,8.928893417488174e-08,1.969400780307386e-09
collA,0.05,2.0,40.0,19.75,8.364784544413494e-08,1.8449781443919801e-09
collA,0.05,2.0,40.0,20.0,7.842409052063941e-08,1.729760428809026e-09
collA,0.05,2.0,40.0,20.25,7.358235316624328e-08,1.622968681187588e-09
collA,0.05,2.0,40.0,20.5,6.909067523773211e-08,1.5238980169552912e-09
collA,0.05,2.0,40.0,20.75,6.492010287796588e-08,1.4319098155554964e-09
collA,0.05,2.0,40.0,21.0,6.104437355051972e-08,1.3464248175289447e-09
collA,0.05,2.0,40.0,21.25,5.7439638799186426e-08,1.2669170095605745e-09
collA,0.05,2.0,40.0,21.5,5.4084218304772804e-08,1.1929081998348946e-09
collA,0.05,2.0,40.0,21.75,5.095838140283903e-08,1.12396319908346e-09
collA,0.05,2.0,40.0,22.0,4.804415273273557e-08,1.0596855338841542e-09
collA,0.05,2.0,40.0,22.25,4.532513912335366e-08,9.997136283678991e-10
collA,0.05,2.0,40.0,22.5,4.2786375195200656e-08,9.437173987418621e-10
collA,0.05,2.0,40.0,22.75,4.0414185480814325e-08,8.913952121492952e-10
collA,0.05,2.0,40.0,23.0,3.8196061143766806e-08,8.424711675230679e-10
collA,0.05,2.0,40.0,23.25,3.612054961702676e-08,7.9669266139494e-10
collA,0.05,2.0,40.0,23.5,3.417715568969118e-08,7.538282062157225e-10
collA,0.05,2.0,40.0,23.75,3.2356252751681723e-08,7.13665472724514e-10
collA,0.05,2.0,40.0,24.0,3.064900306283258e-08,6.760095313643707e-10
collA,0.05,2.0,40.0,24.25,2.9047286049212178e-08,6.406812707506045e-10
collA,0.05,2.0,40.0,24.5,2.754363374834525e-08,6.075159738187549e-10
collA,0.05,2.0,40.0,24.75,2.613117262865633e-08,5.763620345655329e-10
collA,0.05,2.0,40.0,25.0,2.4803571099000973e-08,5.470798002931469e-10
collA,0.05,2.0,40.0,25.25,2.35549921033557e-08,5.195405260143982e-10
collA,0.05,2.0,40.0,25.5,2.2380050265114654e-08,4.936254292061461e-10
collA,0.05,2.0,40.0,25.75,2.127377310628995e-08,4.692248344408597e-10
collA,0.05,2.0,40.0,26.0,2.0231565920351354e-08,4.462373986046412e-10
collA,0.05,2.0,40.0,26.25,1.9249179924430963e-08,4.245694084465402e-10
collA,0.05,2.0,40.0,26.5,1.8322683357989392e-08,4.041341431164783e-10
collA,0.05,2.0,40.0,26.75,1.744843523150826e-08,3.848512951534598e-10
collA,0.05,2.0,40.0,27.0,1.6623061460959124e-08,3.6664644409564535e-10
collA,0.05,2.0,40.0,27.25,1.5843433152236514e-08,3.494505775110942e-10
collA,0.05,2.0,40.0,27.5,1.5106646824899934e-08,3.3319965480286157e-10
collA,0.05,2.0,40.0,27.75,1.4410006386847999e-08,3.1783420963351925e-10
collA,0.05,2.0,40.0,28.0,1.3751006691298855e-08,3.0329898724980404e-10
collA,0.05,2.0,40.0,28.25,1.3127318524983306e-08,2.895426133747997e-10
collA,0.05,2.0,40.0,28.5,1.2536774892030983e-08,2.765172916785639e-10
collA,0.05,2.0,40.0,28.75,1.1977358471885126e-08,2.641785271437091e-10
collA,0.05,2.0,40.0,29.0,1.1447190141914993e-08,2.524848729144802e-10
collA,0.05,2.0,40.0,29.25,1.0944518466388634e-08,2.4139769846035255e-10
collA,0.05,2.0,40.0,29.5,1.046771006327536e-08,2.308809771014749e-10
collA,0.05,2.0,40.0,29.75,1.0015240769105919e-08,2.2090109113646686e-10
collA,0.05,2.0,40.0,30.0,9.585687529946193e-09,2.114266529857345e-10
collA,0.05,4.0,80.0,0.0,3279.602965747632,1.0
collA,0.05,4.0,80.0,0.25,528.9034210218335,0.16127056431700187
collA,0.05,4.0,80.0,0.5,11.295398714720397,0.0034441360227717233
collA,0.05,4.0,80.0,0.75,0.31426247825368686,9.582333030426635e-05
collA,0.05,4.0,80.0,1.0,0.020225617499956633,6.16709330708448e-06
collA,0.05,4.0,80.0,1.25,0.0024383514585965293,7.434898321726187e-07
collA,0.05,4.0,80.0,1.5,0.0004411832451829119,1.3452337060023908e-07
collA,0.05,4.0,80.0,1.75,0.00010484257609755102,3.196806966957071e-08
collA,0.05,4.0,80.0,2.0,3.027203206813819e-05,9.230395381484006e-09
collA,0.05,4.0,80.0,2.25,1.0119323362444578e-05,3.0855330563276686e-09
collA,0.05,4.0,80.0,2.5,3.792744856474706e-06,1.1564646379718393e-09
collA,0.05,4.0,80.0,2.75,1.5585261315739015e-06,4.752179296857701e-10
collA,0.05,4.0,80.0,3.0,6.907800078601106e-07,2.106291569664554e-10
collA,0.05,4.0,80.0,3.25,3.2620823702315636e-07,9.94657708357062e-11
collA,0.05,4.0,80.0,3.5,1.6257786519603426e-07,4.957242291033614e-11
collA,0.05,4.0,80.0,3.75,8.487743994885773e-08,2.5880401022722187e-11
collA,0.05,4.0,80.0,4.0,4.614033309895521e-08,1.4068877721128926e-11
collA,0.05,4.0,80.0,4.25,2.5989698288515545e-08,7.92464775765649e-12
collA,0.05,4.0,80.0,4.5,1.5107657407093698e-08,4.606550721193684e-12
collA,0.05,4.0,80.0,4.75,9.032319800144181e-09,2.7540894109678108e-12
collA,0.05,4.0,80.0,5.0,5.538170295393987e-09,1.6886709620752776e-12
collA,0.05,4.0,80.0,5.25,3.4740753868527238e-09,1.0592975500803522e-12
collA,0.05,4.0,80.0,5.5,2.224884190322925e-09,6.784004690688926e-13
collA,0.05,4.0,80.0,5.75,1.4520504606553818e-09,4.4275190497773144e-13
collA,0.05,4.0,80.0,6.0,9.642146690768903e-10,2.9400347516062323e-13
collA,0.05,4.0,80.0,6.25,6.505478425636866e-10,1.983617679816877e-13
collA,0.05,4.0,80.0,6.5,4.454150285009371e-10,1.3581370463220034e-13
collA,0.05,4.0,80.0,6.75,3.091415548748945e-10,9.426188416817135e-14
collA,0.05,4.0,80.0,7.0,2.1728760132799005e-10,6.62542397959005e-14
collA,0.05,4.0,80.0,7.25,1.5453249917708793e-10,4.7119270469942406e-14
collA,0.05,4.0,80.0,7.5,1.1111494427840741e-10,3.388060854893061e-14
collA,0.05,4.0,80.0,7.75,8.072098750252901e-11,2.4613036500327568e-14
collA,0.05,4.0,80.0,8.0,5.92085381288625e-11,1.8053568906736576e-14
collA,0.05,4.0,80.0,8.25,4.382420088723473e-11,1.3362654365463529e-14
collA,0.05,4.0,80.0,8.5,3.271491126288435e-11,9.975265788133755e-15
collA,0.05,4.0,80.0,8.75,2.461895513328458e-11,7.506687666283513e-15
collA,0.05,4.0,80.0,9.0,1.866780383174551e-11,5.692092618134927e-15
collA,0.05,4.0,80.0,9.25,1.4257383586427433e-11,4.3472895150212974e-15
collA,0.05,4.0,80.0,9.5,1.0963435509405242e-11,3.342915476021949e-15
collA,0.05,4.0,80.0,9.75,8.485227520119775e-12,2.587272791475064e-15
collA,0.05,4.0,80.0,10.0,6.607715720073718e-12,2.0147913601387404e-15
collA,0.05,4.0,80.0,10.25,5.1758472009605784e-12,1.5781932310152888e-15
collA,0.05,4.0,80.0,10.5,4.0769386708007334e-12,1.2431195828825998e-15
collA,0.05,4.0,80.0,10.75,3.2284812982042635e-12,9.844122388968158e-16
collA,0.05,4.0,80.0,11.0,2.5696267111902427e-12,7.835176202813501e-16
collA,0.05,4.0,80.0,11.25,2.055193253355956e-12,6.266591641794803e-16
collA,0.05,4.0,80.0,11.5,1.6514128128984744e-12,5.035404682048186e-16
collA,0.05,4.0,80.0,11.75,1.3328897882459267e-12,4.06418033575011e-16
collA,0.05,4.0,80.0,12.0,1.0804109183098658e-12,3.2943344959549725e-16
collA,0.05,4.0,80.0,12.25,8.793569335957929e-13,2.681290823248573e-16
collA,0.05,4.0,80.0,12.5,7.185429829593344e-13,2.1909450334806985e-16
collA,0.05,4.0,80.0,12.75,5.893666816377277e-13,1.7970671687796002e-16
collA,0.05,4.0,80.0,13.0,4.851783375506262e-13,1.4793813233426655e-16
collA,0.05,4.0,80.0,13.25,4.0081267625885233e-13,1.2221378027918737e-16
collA,0.05,4.0,80.0,13.5,3.3223868187458457e-13,1.0130454367327542e-16
collA,0.05,4.0,80.0,13.75,2.7629633743532593e-13,8.424688607766894e-17
collA,0.05,4.0,80.0,14.0,2.3049766322517486e-13,7.028218526221196e-17
collA,0.05,4.0,80.0,14.25,1.9287559129261946e-13,5.881065278542054e-17
collA,0.05,4.0,80.0,14.5,1.618686173732514e-13,4.93561626403613e-17
collA,0.05,4.0,80.0,14.75,1.3623234781253254e-13,4.153928058833684e-17
collA,0.05,4.0,80.0,15.0,1.1497136383642437e-13,3.505648855583805e-17
collA,0.05,4.0,80.0,15.25,9.728650714179592e-14,2.966411122256626e-17
collA,0.05,4.0,80.0,15.5,8.253392434696974e-14,2.516582806179862e-17
collA,0.05,4.0,80.0,15.75,7.019311743705038e-14,2.1402931443272696e-17
collA,0.05,4.0,80.0,16.0,5.984192141149225e-14,1.8246696943649835e-17
collA,0.05,4.0,80.0,16.25,5.1136832300978266e-14,1.559238506461129e-17
collA,0.05,4.0,80.0,16.5,4.379748426861087e-14,1.3354508068822476e-17
collA,0.05,4.0,80.0,16.75,3.7594356758950284e-14,1.146308170580036e-17
collA,0.05,4.0,80.0,17.0,3.2339005720381014e-14,9.860646565493296e-18
collA,0.05,4.0,80.0,17.25,2.787627444729169e-14,8.499893047552753e-18
collA,0.05,4.0,80.0,17.5,2.4078062543168465e-14,7.341761424977712e-18
collA,0.05,4.0,80.0,17.75,2.083832547796256e-14,6.353917134360247e-18
collA,0.05,4.0,80.0,18.0,1.8069049314250245e-14,5.509523409682351e-18
collA,0.05,4.0,80.0,18.25,1.5697000706171927e-14,4.7862503083795e-18
collA,0.05,4.0,80.0,18.5,1.3661095198781347e-14,4.165472266447688e-18
collA,0.05,4.0,80.0,18.75,1.1910260153311424e-14,3.631616472390984e-18
collA,0.05,4.0,80.0,19.0,1.0401694544187169e-14,3.171632253301111e-18
collA,0.05,4.0,80.0,19.25,9.099448119038409e-15,2.7745578394926413e-18
collA,0.05,4.0,80.0,19.5,7.973258277833865e-15,2.4311657115532117e-18
collA,0.05,4.0,80.0,19.75,6.997595499119869e-15,2.1336715365253574e-18
collA,0.05,4.0,80.0,20.0,6.150877976352961e-15,1.8754946987769846e-18
collA,0.05,4.0,80.0,20.25,5.4148239064638245e-15,1.6510608030961573e-18
collA,0.05,4.0,80.0,20.5,4.77391604398197e-15,1.4556384092346034e-18
collA,0.05,4.0,80.0,20.75,4.2149580437432015e-15,1.285203754163072e-18
collA,0.05,4.0,80.0,21.0,3.726706032219473e-15,1.136328412658914e-18
collA,0.05,4.0,80.0,21.25,3.2995619811137083e-15,1.006085802328675e-18
collA,0.05,4.0,80.0,21.5,2.9253179704231816e-15,8.919732055908524e-19
collA,0.05,4.0,80.0,21.75,2.596942449636203e-15,7.918465975176947e-19
collA,0.05,4.0,80.0,22.0,2.3084012355629102e-15,7.038660653963269e-19
collA,0.05,4.0,80.0,22.25,2.054507302647235e-15,6.264500075480572e-19
collA,0.05,4.0,80.0,22.5,1.830794488959601e-15,5.582366243964673e-19
collA,0.05,4.0,80.0,22.75,1.6334111079204947e-15,4.980514790905903e-19
collA,0.05,4.0,80.0,23.0,1.459030161448015e-15,4.44880120150583e-19
collA,0.05,4.0,80.0,23.25,1.3047734259386323e-15,3.9784493414775e-19
collA,0.05,4.0,80.0,23.5,1.1681471532424337e-15,3.5618553997012195e-19
collA,0.05,4.0,80.0,23.75,1.0469875145528882e-15,3.192421538484042e-19
collA,0.05,4.0,80.0,24.0,9.394142319113536e-16,2.864414509081287e-19
collA,0.05,4.0,80.0,24.25,8.437911027023348e-16,2.5728452849779046e-19
collA,0.05,4.0,80.0,24.5,7.586923374582937e-16,2.3133664208202077e-19
collA,0.05,4.0,80.0,24.75,6.828738088784918e-16,2.0821843863737972e-19
collA,0.05,4.0,80.0,25.0,6.152484569728675e-16,1.8759845731283907e-19
collA,0.05,4.0,80.0,25.25,5.548652171668555e-16,1.6918670429375165e-19
collA,0.05,4.0,80.0,25.5,5.008909395144685e-16,1.527291396994707e-19
collA,0.05,4.0,80.0,25.75,4.525948515038999e-16,1.3800294006037544e-19
collA,0.05,4.0,80.0,26.0,4.093351872723518e-16,1.2481242136547405e-19
collA,0.05,4.0,80.0,26.25,3.705476648033081e-16,1.1298552558749639e-19
collA,0.05,4.0,80.0,26.5,3.3573554184993776e-16,1.0237078858519757e-19
collA,0.05,4.0,80.0,26.75,3.044610225462154e-16,9.283471985055032e-20
collA,0.05,4.0,80.0,27.0,2.763378212762151e-16,8.425953512126428e-20
collA,0.05,4.0,80.0,27.25,2.5102471947876654e-16,7.654119175414939e-20
collA,0.05,4.0,80.0,27.5,2.2821997558317464e-16,6.958768423090161e-20
collA,0.05,4.0,80.0,27.75,2.076564689574999e-16,6.331756347529758e-20
collA,0.05,4.0,80.0,28.0,1.8909747622997816e-16,5.765864899041848e-20
collA,0.05,4.0,80.0,28.25,1.723329931359859e-16,5.2546907334772505e-20
collA,0.05,4.0,80.0,28.5,1.5717652757907744e-16,4.792547427863629e-20
collA,0.05,4.0,80.0,28.75,1.434623002346664e-16,4.374380122624451e-20
collA,0.05,4.0,80.0,29.0,1.3104279806843273e-16,3.995690924695809e-20
collA,0.05,4.0,80.0,29.25,1.197866338389727e-16,3.6524736405605013e-20
collA,0.05,4.0,80.0,29.5,1.0957667121489855e-16,3.3411566082639825e-20
collA,0.05,4.0,80.0,29.75,1.0030838073605563e-16,3.0585525682127475e-20
collA,0.05,4.0,80.0,30.0,9.188839663390472e-17,2.801814658469107e-20
collA,0.1,0.25,2.5,0.0,0.7109187338313643,1.0
collA,0.1,0.25,2.5,0.25,0.724337013940575,1.0188745625493585
collA,0.1,0.25,2.5,0.5,0.7482036484063874,1.0524460993932219
collA,0.1,0.25,2.5,0.75,0.7493006445702256,1.0539891676957354
collA,0.1,0.25,2.5,1.0,0.709375200611466,0.9978288190387392
collA,0.1,0.25,2.5,1.25,0.6411474841169881,0.9018576295797454
collA,0.1,0.25,2.5,1.5,0.5742155219636921,0.807709087744902
collA,0.1,0.25,2.5,1.75,0.5278111824225504,0.7424353267187239
collA,0.1,0.25,2.5,2.0,0.4984179494008619,0.7010899075830104
collA,0.1,0.25,2.5,2.25,0.47121410934094243,0.6628241554437898
collA,0.1,0.25,2.5,2.5,0.4388271294045705,0.6172676404792335
collA,0.1,0.25,2.5,2.75,0.40677089148908463,0.57217635734097
collA,0.1,0.25,2.5,3.0,0.38324815919750754,0.5390885637969658
collA,0.1,0.25,2.5,3.25,0.3682943307705768,0.5180540520935818
collA,0.1,0.25,2.5,3.5,0.354776518388913,0.4990394844104205
collA,0.1,0.25,2.5,3.75,0.33774668378325007,0.47508479902200235
collA,0.1,0.25,2.5,4.0,0.3195832498837627,0.44953555825069935
collA,0.1,0.25,2.5,4.25,0.30551608636936184,0.4297482564889516
collA,0.1,0.25,2.5,4.5,0.2964939605406782,0.4170574587938894
collA,0.1,0.25,2.5,4.75,0.2884551794007504,0.4057498637659678
collA,0.1,0.25,2.5,5.0,0.277918323762467,0.39092840086612696
collA,0.1,0.25,2.5,5.25,0.26608827574462496,0.3742878940755882
collA,0.1,0.25,2.5,5.5,0.2565853985123194,0.3609208567757106
collA,0.1,0.25,2.5,5.75,0.2504652024324577,0.3523120020802125
collA,0.1,0.25,2.5,6.0,0.2451079858144717,0.3447763775945358
collA,0.1,0.25,2.5,6.25,0.23790178941011683,0.3346399216799217
collA,0.1,0.25,2.5,6.5,0.22949944993554924,0.322820934396685
collA,0.1,0.25,2.5,6.75,0.22256368339252344,0.3130648733830066
collA,0.1,0.25,2.5,7.0,0.2180880861479712,0.3067693616296001
collA,0.1,0.25,2.5,7.25,0.2142465997381446,0.3013658095398646
collA,0.1,0.25,2.5,7.5,0.20898659830618305,0.2939669309034644
collA,0.1,0.25,2.5,7.75,0.20266542300840623,0.2850753727028385
collA,0.1,0.25,2.5,8.0,0.19733098372880478,0.27757178751687434
collA,0.1,0.25,2.5,8.25,0.1938850834446281,0.2727246789513064
collA,0.1,0.25,2.5,8.5,0.19098787893093047,0.26864938261176047
collA,0.1,0.25,2.5,8.75,0.18697063209447112,0.26299860053880936
collA,0.1,0.25,2.5,9.0,0.18201769358485353,0.256031645985615
collA,0.1,0.25,2.5,9.25,0.1777574252504987,0.2500390224526904
collA,0.1,0.25,2.5,9.5,0.17500312097341625,0.24616473394964497
collA,0.1,0.25,2.5,9.75,0.17273608682985123,0.2429758544959453
collA,0.1,0.25,2.5,10.0,0.1695645036263846,0.23851460871279653
collA,0.1,0.25,2.5,10.25,0.16556467846955866,0.2328883325064155
collA,0.1,0.25,2.5,10.5,0.16206455914508644,0.22796495778310644
collA,0.1,0.25,2.5,10.75,0.15979950808022053,0.2247788677884613
collA,0.1,0.25,2.5,11.0,0.15797499958264008,0.22221245842160214
collA,0.1,0.25,2.5,11.25,0.1554047049538268,0.2185970035088287
collA,0.1,0.25,2.5,11.5,0.15209938774397302,0.21394764338852298
collA,0.1,0.25,2.5,11.75,0.1491606885652514,0.20981397938605106
collA,0.1,0.25,2.5,12.0,0.1472566852698867,0.20713575020913316
collA,0.1,0.25,2.5,12.25,0.1457548863629443,0.20502327400689735
collA,0.1,0.25,2.5,12.5,0.14363395833726914,0.20203991188019568
collA,0.1,0.25,2.5,12.75,0.1408490814385272,0.1981226189939422
collA,0.1,0.25,2.5,13.0,0.13833860731423236,0.19459130942953518
collA,0.1,0.25,2.5,13.25,0.13670476022864164,0.19229309022691915
collA,0.1,0.25,2.5,13.5,0.13544789098810014,0.19052513957274544
collA,0.1,0.25,2.5,13.75,0.13366900855500888,0.1880229092214586
collA,0.1,0.25,2.5,14.0,0.13128888932817834,0.18467496083641136
collA,0.1,0.25,2.5,14.25,0.12910905954903762,0.1816087457046298
collA,0.1,0.25,2.5,14.5,0.12768936875225348,0.1796117652774395
collA,0.1,0.25,2.5,14.75,0.12661709289435175,0.17810346931212864
collA,0.1,0.25,2.5,15.0,0.12509030067258053,0.17595583675004545
collA,0.1,0.25,2.5,15.25,0.12307531090031872,0.1731214906055819
collA,0.1,0.25,2.5,15.5,0.12114227131295623,0.17040241809367224
collA,0.1,0.25,2.5,15.75,0.11958822735016916,0.16821645240050245
collA,0.1,0.25,2.5,16.0,0.1185675480534359,0.16678073373371124
collA,0.1,0.25,2.5,16.25,0.11720809909728355,0.16486849131913053
collA,0.1,0.25,2.5,16.5,0.11582476997618457,0.16292265833531847
collA,0.1,0.25,2.5,16.75,0.11455147516220943,0.16113160296797294
collA,0.1,0.25,2.5,17.0,0.11326331935166709,0.1593196436690527
collA,0.1,0.25,2.5,17.25,0.11200136595345116,0.1575445414834416
collA,0.1,0.25,2.5,17.5,0.11076527432732691,0.1558058172561835
collA,0.1,0.25,2.5,17.75,0.10955727679362698,0.15410661103722562
collA,0.1,0.25,2.5,18.0,0.10837770812613601,0.15244739372959623
collA,0.1,0.25,2.5,18.25,0.10722539110646158,0.1508265094219564
collA,0.1,0.25,2.5,18.5,0.10609953825009148,0.14924285041454421
collA,0.1,0.25,2.5,18.75,0.10499907627365386,0.1476949069941945
collA,0.1,0.25,2.5,19.0,0.10392310738972581,0.14618141630570283
collA,0.1,0.25,2.5,19.25,0.10287079521978093,0.14470120187349392
collA,0.1,0.25,2.5,19.5,0.1018413368329944,0.1432531342705508
collA,0.1,0.25,2.5,19.75,0.10083396433866781,0.14183613335836842
collA,0.1,0.25,2.5,20.0,0.09984794488599118,0.14044916828661871
collA,0.1,0.25,2.5,20.25,0.09888257898615069,0.1390912551329762
collA,0.1,0.25,2.5,20.5,0.09793719789091535,0.13776145321575792
collA,0.1,0.25,2.5,20.75,0.0970111621152912,0.13645886301584373
collA,0.1,0.25,2.5,21.0,0.09610385978422599,0.13518262385110055
collA,0.1,0.25,2.5,21.25,0.09521470517404222,0.1339319118247177
collA,0.1,0.25,2.5,21.5,0.09434313729614364,0.132705937833005
collA,0.1,0.25,2.5,21.75,0.09348861858420596,0.13150394571875526
collA,0.1,0.25,2.5,22.0,0.09265063366720458,0.13032521054534774
collA,0.1,0.25,2.5,22.25,0.09182868821759851,0.12916903697656817
collA,0.1,0.25,2.5,22.5,0.09102230787258704,0.12803475775921566
collA,0.1,0.25,2.5,22.75,0.09023103722118905,0.12692173229829753
collA,0.1,0.25,2.5,23.0,0.08945443885304132,0.12582934531903986
collA,0.1,0.25,2.5,23.25,0.08869209246454893,0.12475700560957143
collA,0.1,0.25,2.5,23.5,0.08794359401832487,0.12370414483856576
collA,0.1,0.25,2.5,23.75,0.0872085549522166,0.12267021644263378
collA,0.1,0.25,2.5,24.0,0.08648660143452346,0.12165469457868976
collA,0.1,0.25,2.5,24.25,0.08577737366225986,0.12065707313686708
collA,0.1,0.25,2.5,24.5,0.0850805251995682,0.11967686480990947
collA,0.1,0.25,2.5,24.75,0.08439572235360612,0.11871360021527506
collA,0.1,0.25,2.5,25.0,0.08372264358543666,0.11776682706647643
collA,0.1,0.25,2.5,25.25,0.08306097895363432,0.11683610939043992
collA,0.1,0.25,2.5,25.5,0.0824104295884913,0.11592102678790812
collA,0.1,0.25,2.5,25.75,0.08177070719486333,0.11502117373412755
collA,0.1,0.25,2.5,26.0,0.08114153358183762,0.11413615891726529
collA,0.1,0.25,2.5,26.25,0.08052264021753734,0.11326560461218338
collA,0.1,0.25,2.5,26.5,0.07991376780749726,0.11240914608736904
collA,0.1,0.25,2.5,26.75,0.07931466589515629,0.11156643104297541
collA,0.1,0.25,2.5,27.0,0.07872509248311535,0.11073711907807114
collA,0.1,0.25,2.5,27.25,0.07814481367390219,0.10992088118532937
collA,0.1,0.25,2.5,27.5,0.0775736033290727,0.10911739927150914
collA,0.1,0.25,2.5,27.75,0.07701124274555804,0.10832636570219534
collA,0.1,0.25,2.5,28.0,0.07645752034823976,0.10754748286936563
collA,0.1,0.25,2.5,28.25,0.07591223139780576,0.10678046278045158
collA,0.1,0.25,2.5,28.5,0.07537517771300044,0.10602502666764728
collA,0.1,0.25,2.5,28.75,0.07484616740644304,0.10528090461630339
collA,0.1,0.25,2.5,29.0,0.07432501463324104,0.10454783521131901
collA,0.1,0.25,2.5,29.25,0.07381153935167649,0.10382556520051585
collA,0.1,0.25,2.5,29.5,0.07330556709528853,0.10311384917404245
collA,0.1,0.25,2.5,29.75,0.07280692875572019,0.10241244925891992
collA,0.1,0.25,2.5,30.0,0.07231546037573588,0.101721134827894
collA,0.1,0.5,5.0,0.0,1.0942991609071953,1.0
collA,0.1,0.5,5.0,0.25,1.0440843372283566,0.9541123437970933
collA,0.1,0.5,5.0,0.5,0.9001074862662958,0.822542425711164
collA,0.1,0.5,5.0,0.75,0.7142273068363592,0.6526801192502523
collA,0.1,0.5,5.0,1.0,0.5568115510987184,0.5088293685952485
collA,0.1,0.5,5.0,1.25,0.44312045685307555,0.40493538941007695
collA,0.1,0.5,5.0,1.5,0.3600108603399559,0.32898760521894205
collA,0.1,0.5,5.0,1.75,0.30027432166458745,0.27439874980407936
collA,0.1,0.5,5.0,2.0,0.25503241545309924,0.23305547930939874
collA,0.1,0.5,5.0,2.25,0.21982978133996117,0.20088636562392867
collA,0.1,0.5,5.0,2.5,0.19254211377878924,0.17595016121475238
collA,0.1,0.5,5.0,2.75,0.17006057117327725,0.15540592303140735
collA,0.1,0.5,5.0,3.0,0.15190826745219496,0.1388178597580757
collA,0.1,0.5,5.0,3.25,0.13677059534808023,0.12498464792268939
collA,0.1,0.5,5.0,3.5,0.12385196302677139,0.11317925431295744
collA,0.1,0.5,5.0,3.75,0.11307518458629917,0.10333114437605677
collA,0.1,0.5,5.0,4.0,0.10358899747743705,0.09466241150323076
collA,0.1,0.5,5.0,4.25,0.09545796025377476,0.08723205103679167
collA,0.1,0.5,5.0,4.5,0.08834887583299832,0.08073557852292912
collA,0.1,0.5,5.0,4.75,0.08198670593894206,0.07492165658883763
collA,0.1,0.5,5.0,5.0,0.07647332739412986,0.06988338301450582
collA,0.1,0.5,5.0,5.25,0.07144711136953387,0.065290291651419
collA,0.1,0.5,5.0,5.5,0.06699148647790809,0.06121862180938789
collA,0.1,0.5,5.0,5.75,0.06299294308819078,0.057564645335164484
collA,0.1,0.5,5.0,6.0,0.059311960841893246,0.0542008647733244
collA,0.1,0.5,5.0,6.25,0.056048935936282025,0.05121902486868067
collA,0.1,0.5,5.0,6.5,0.05301046894233296,0.04844239202229329
collA,0.1,0.5,5.0,6.75,0.0502579208233214,0.04592703953245894
collA,0.1,0.5,5.0,7.0,0.047747773090530715,0.04363319903393409
collA,0.1,0.5,5.0,7.25,0.04539292292200378,0.041481273625735185
collA,0.1,0.5,5.0,7.5,0.04327408879844626,0.03954502602612909
collA,0.1,0.5,5.0,7.75,0.04127302725775479,0.03771640217976467
collA,0.1,0.5,5.0,8.0,0.039430957568617316,0.03603306936279498
collA,0.1,0.5,5.0,8.25,0.03773576894665183,0.03448396041478104
collA,0.1,0.5,5.0,8.5,0.0361369297063447,0.03302289812265458
collA,0.1,0.5,5.0,8.75,0.03464807408363024,0.03166234181785017
collA,0.1,0.5,5.0,9.0,0.03325764597669277,0.030391731223773887
collA,0.1,0.5,5.0,9.25,0.03195660717011893,0.029202806976134647
collA,0.1,0.5,5.0,9.5,0.03073622727107471,0.02808759100719202
collA,0.1,0.5,5.0,9.75,0.029589657506215415,0.027039824723693488
collA,0.1,0.5,5.0,10.0,0.02851080685812109,0.026053941990127342
collA,0.1,0.5,5.0,10.25,0.027494218155490247,0.025124955896609666
collA,0.1,0.5,5.0,10.5,0.026534987072112864,0.02424838473796767
collA,0.1,0.5,5.0,10.75,0.0256286962179067,0.023420191784356312
collA,0.1,0.5,5.0,11.0,0.024771356953721735,0.02263673211006193
collA,0.1,0.5,5.0,11.25,0.023959359504876546,0.021894707005910313
collA,0.1,0.5,5.0,11.5,0.023189429763711668,0.02119112450427832
collA,0.1,0.5,5.0,11.75,0.022458591819532272,0.02052326513794789
collA,0.1,0.5,5.0,12.0,0.02176413534457192,0.01988865213652273
collA,0.1,0.5,5.0,12.25,0.02110358712347427,0.01928502540930305
collA,0.1,0.5,5.0,12.5,0.020474686129279156,0.018710318769051458
collA,0.1,0.5,5.0,12.75,0.019875361644656593,0.018162639938588212
collA,0.1,0.5,5.0,13.0,0.019303714006087342,0.017640252954305647
collA,0.1,0.5,5.0,13.25,0.018757997613980386,0.017141562640356628
collA,0.1,0.5,5.0,13.5,0.018236605905907276,0.016665100876792023
collA,0.1,0.5,5.0,13.75,0.017738058035277098,0.01620951442617566
collA,0.1,0.5,5.0,14.0,0.01726098703551656,0.0157735541176938
collA,0.1,0.5,5.0,14.25,0.0168041292814771,0.015356065216705595
collA,0.1,0.5,5.0,14.5,0.016366315086432784,0.014955978832026876
collA,0.1,0.5,5.0,14.75,0.015946460295523837,0.014572304233792806
collA,0.1,0.5,5.0,15.0,0.01554355875554511,0.01420412197214809
collA,0.1,0.5,5.0,15.25,0.015156675557151823,0.013850577701792849
collA,0.1,0.5,5.0,15.5,0.014784940959328354,0.01351087662999883
collA,0.1,0.5,5.0,15.75,0.014427544917727518,0.013184278516458701
collA,0.1,0.5,5.0,16.0,0.01408373214855783,0.012870093162533491
collA,0.1,0.5,5.0,16.25,0.013752797668340283,0.012567676335362394
collA,0.1,0.5,5.0,16.5,0.013434082757293877,0.012276426079095923
collA,0.1,0.5,5.0,16.75,0.013126971300524589,0.01199577937137599
collA,0.1,0.5,5.0,17.0,0.0128308864667387,0.011725209088254848
collA,0.1,0.5,5.0,17.25,0.01254528768900683,0.011464221245136057
collA,0.1,0.5,5.0,17.5,0.012269667916277843,0.011212352485134
collA,0.1,0.5,5.0,17.75,0.01200355110797277,0.010969167789566423
collA,0.1,0.5,5.0,18.0,0.011746489947154838,0.010734258388187715
collA,0.1,0.5,5.0,18.25,0.011498063750537614,0.010507239849298154
collA,0.1,0.5,5.0,18.5,0.011257876556014595,0.010287750332077013
collA,0.1,0.5,5.0,18.75,0.011025555370516561,0.010075448985427497
collA,0.1,0.5,5.0,19.0,0.01080074856286888,0.009870014479326521
collA,0.1,0.5,5.0,19.25,0.010583124387962552,0.009671143656172537
collA,0.1,0.5,5.0,19.5,0.010372369630000208,0.009478550290947232
collA,0.1,0.5,5.0,19.75,0.010168188353857027,0.009291963950175564
collA,0.1,0.5,5.0,20.0,0.009970300754726658,0.009111128940701265
collA,0.1,0.5,5.0,20.25,0.009778442097224638,0.008935803340211025
collA,0.1,0.5,5.0,20.5,0.009592361736010156,0.008765758102252314
collA,0.1,0.5,5.0,20.75,0.00941182221077746,0.008600776229212199
collA,0.1,0.5,5.0,21.0,0.009236598409170692,0.008440652007366408
collA,0.1,0.5,5.0,21.25,0.00906647679180302,0.00828519029868097
collA,0.1,0.5,5.0,21.5,0.008901254674119678,0.00813420588455936
collA,0.1,0.5,5.0,21.75,0.008740739560344588,0.007987522857184999
collA,0.1,0.5,5.0,22.0,0.008584748525197273,0.00784497405451755
collA,0.1,0.5,5.0,22.25,0.008433107639467651,0.007706400535367715
collA,0.1,0.5,5.0,22.5,0.008285651435895672,0.007571651091303685
collA,0.1,0.5,5.0,22.75,0.008142222412125871,0.007440581792437646
collA,0.1,0.5,5.0,23.0,0.008002670567797384,0.007313055564406186
collA,0.1,0.5,5.0,23.25,0.00786685297309141,0.007188941794097362
collA,0.1,0.5,5.0,23.5,0.007734633366294019,0.007068115961892777
collA,0.1,0.5,5.0,23.75,0.007605881778145015,0.006950459298387464
collA,0.1,0.5,5.0,24.0,0.007480474180935765,0.006835858463726049
collA,0.1,0.5,5.0,24.25,0.007358292160492926,0.006724205247852662
collA,0.1,0.5,5.0,24.5,0.007239222609342358,0.00661539629011586
collA,0.1,0.5,5.0,24.75,0.007123157439490361,0.0065093328168004125
collA,0.1,0.5,5.0,25.0,0.007009993313388817,0.006405920395276001
collA,0.1,0.5,5.0,25.25,0.006899631391768425,0.006305068703560456
collA,0.1,0.5,5.0,25.5,0.006791977097131206,0.006206691314192844
collA,0.1,0.5,5.0,25.75,0.006686939891790696,0.006110705491400627
collA,0.1,0.5,5.0,26.0,0.006584433069436895,0.0060170320006261106
collA,0.1,0.5,5.0,26.25,0.006484373559283857,0.0059255949295512434
collA,0.1,0.5,5.0,26.5,0.006386681741931508,0.005836321519827197
collA,0.1,0.5,5.0,26.75,0.006291281276140593,0.005749142008776648
collA,0.1,0.5,5.0,27.0,0.006198098935781279,0.005663989480393035
collA,0.1,0.5,5.0,27.25,0.006107064456272108,0.005580799725012338
collA,0.1,0.5,5.0,27.5,0.006018110389877708,0.005499511107080241
collA,0.1,0.5,5.0,27.75,0.0059311719692808525,0.005420064440480605
collA,0.1,0.5,5.0,28.0,0.005846186978887644,0.005342402870930689
collA,0.1,0.5,5.0,28.25,0.005763095633364702,0.0052664717649851655
collA,0.1,0.5,5.0,28.5,0.005681840462943339,0.005192218605223989
collA,0.1,0.5,5.0,28.75,0.005602366205059648,0.005119592891230199
collA,0.1,0.5,5.0,29.0,0.005524619701930085,0.005048546045991727
collA,0.1,0.5,5.0,29.25,0.0054485498036907,0.004979031327387427
collA,0.1,0.5,5.0,29.5,0.00537410727675423,0.00491100374444132
collA,0.1,0.5,5.0,29.75,0.005301244717063566,0.004844419978051277
collA,0.1,0.5,5.0,30.0,0.005229916467942272,0.004779238305918621
collA,0.1,1.0,10.0,0.0,2.6622597643517874,1.0
collA,0.1,1.0,10.0,0.25,2.1638053577723144,0.8127701837161493
collA,0.1,1.0,10.0,0.5,1.2688616472604577,0.47661075911929385
collA,0.1,1.0,10.0,0.75,0.6623068675339712,0.24877619997958053
collA,0.1,1.0,10.0,1.0,0.3615689679693594,0.1358128056513655
collA,0.1,1.0,10.0,1.25,0.21513878414091972,0.08081059069504518
collA,0.1,1.0,10.0,1.5,0.13805706919757002,0.05185709938834029
collA,0.1,1.0,10.0,1.75,0.09396573391671159,0.035295479117001406
collA,0.1,1.0,10.0,2.0,0.06694967012547164,0.025147685068880828
collA,0.1,1.0,10.0,2.25,0.04945942721931011,0.01857798697241424
collA,0.1,1.0,10.0,2.5,0.03762168048929305,0.014131483709086238
collA,0.1,1.0,10.0,2.75,0.029312460861502125,0.011010368429858754
collA,0.1,1.0,10.0,3.0,0.023300597312848732,0.008752187755999088
collA,0.1,1.0,10.0,3.25,0.018838444337879144,0.007076110524648961
collA,0.1,1.0,10.0,3.5,0.015453723371496718,0.0058047391086419485
collA,0.1,1.0,10.0,3.75,0.012837787104263629,0.0048221391752090725
collA,0.1,1.0,10.0,4.0,0.010782848136171292,0.004050261466050711
collA,0.1,1.0,10.0,4.25,0.00914535377525624,0.0034351846118528444
collA,0.1,1.0,10.0,4.5,0.007823882031239437,0.0029388124089177346
collA,0.1,1.0,10.0,4.75,0.006745374109346111,0.0025337024582154136
collA,0.1,1.0,10.0,5.0,0.0058562404532837885,0.002199725410607961
collA,0.1,1.0,10.0,5.25,0.005116520988788478,0.0019218714331710825
collA,0.1,1.0,10.0,5.5,0.004496009084520344,0.001688794288492371
collA,0.1,1.0,10.0,5.75,0.003971567981799945,0.001491803330005609
collA,0.1,1.0,10.0,6.0,0.003525266287512563,0.0013241631544436846
collA,0.1,1.0,10.0,6.25,0.0031430565180189337,0.0011805972355159009
collA,0.1,1.0,10.0,6.5,0.002813824749819664,0.001056930952981134
collA,0.1,1.0,10.0,6.75,0.0025286978138237743,0.0009498313604418189
collA,0.1,1.0,10.0,7.0,0.0022805318941096784,0.0008566150924287988
collA,0.1,1.0,10.0,7.25,0.002063530658812813,0.0007751049264402814
collA,0.1,1.0,10.0,7.5,0.0018729570582130513,0.0007035215283242967
collA,0.1,1.0,10.0,7.75,0.001704913652059928,0.0006404009386646174
collA,0.1,1.0,10.0,8.0,0.0015561736222945788,0.0005845310976532297
collA,0.1,1.0,10.0,8.25,0.0014240496549158207,0.0005349025943989922
collA,0.1,1.0,10.0,8.5,0.0013062913841324778,0.0004906701448235786
collA,0.1,1.0,10.0,8.75,0.0012010045706529315,0.0004511222333502661
collA,0.1,1.0,10.0,9.0,0.001106586956111296,0.00041565701849561253
collA,0.1,1.0,10.0,9.25,0.0010216770129083247,0.0003837630822464407
collA,0.1,1.0,10.0,9.5,0.0009451127393843949,0.0003550039526719561
collA,0.1,1.0,10.0,9.75,0.0008758983345455872,0.00032900558625948085
collA,0.1,1.0,10.0,10.0,0.0008131770940932698,0.0003054461871008534
collA,0.1,1.0,10.0,10.25,0.0007562092490067116,0.00028404788260428637
collA,0.1,1.0,10.0,10.5,0.0007043537538888587,0.0002645698828192133
collA,0.1,1.0,10.0,10.75,0.0006570532493415681,0.0002468028319924479
collA,0.1,1.0,10.0,11.0,0.0006138215885363125,0.0002305641232893617
collA,0.1,1.0,10.0,11.25,0.0005742334457835389,0.00021569399555694917
collA,0.1,1.0,10.0,11.5,0.0005379156237198483,0.00020205226812298728
collA,0.1,1.0,10.0,11.75,0.0005045397526924764,0.0001895155985333846
collA,0.1,1.0,10.0,12.0,0.00047381613620091785,0.0001779751707723696
collA,0.1,1.0,10.0,12.25,0.0004454885437280879,0.00016733473934184496
collA,0.1,1.0,10.0,12.5,0.0004193297898738522,0.0001575089686922236
collA,0.1,1.0,10.0,12.75,0.0003951379686014487,0.00014842201872725886
collA,0.1,1.0,10.0,13.0,0.0003727332353061556,0.0001400063360822754
collA,0.1,1.0,10.0,13.25,0.00035195504860642226,0.00013220161808369477
collA,0.1,1.0,10.0,13.5,0.0003326597992355553,0.00012495392211156074
collA,0.1,1.0,10.0,13.75,0.0003147187659477729,0.00011821489779544532
collA,0.1,1.0,10.0,14.0,0.00029801634854634317,0.00011194112330315927
collA,0.1,1.0,10.0,14.25,0.00028244853646328176,0.00010609353010751485
collA,0.1,1.0,10.0,14.5,0.0002679215781389414,0.00010063690317769405
collA,0.1,1.0,10.0,14.75,0.00025435082205733196,9.553944564807027e-05
collA,0.1,1.0,10.0,15.0,0.00024165970492037673,9.077239875546726e-05
collA,0.1,1.0,10.0,15.25,0.00022977886627562917,8.630970927496109e-05
collA,0.1,1.0,10.0,15.5,0.00021864537209445744,8.21277378797383e-05
collA,0.1,1.0,10.0,15.75,0.00020820203244947816,7.820500284658422e-05
collA,0.1,1.0,10.0,16.0,0.00019839680065624366,7.452195436103498e-05
collA,0.1,1.0,10.0,16.25,0.0001891822431018116,7.106077537398914e-05
collA,0.1,1.0,10.0,16.5,0.0001805150705442586,6.780520554808099e-05
collA,0.1,1.0,10.0,16.75,0.00017235572298325292,6.474038532645535e-05
collA,0.1,1.0,10.0,17.0,0.00016466800131397858,6.185271757433944e-05
collA,0.1,1.0,10.0,17.25,0.00015741873991898222,5.91297445977481e-05
collA,0.1,1.0,10.0,17.5,0.0001505775151528454,5.6560038644278696e-05
collA,0.1,1.0,10.0,17.75,0.00014411638535598428,5.413310424690058e-05
collA,0.1,1.0,10.0,18.0,0.00013800965861537637,5.183929099006583e-05
collA,0.1,1.0,10.0,18.25,0.00013223368498738332,4.966971546429086e-05
collA,0.1,1.0,10.0,18.5,0.0001267666703241951,4.761619133550648e-05
collA,0.1,1.0,10.0,18.75,0.00012158850921167141,4.5671166593045074e-05
collA,0.1,1.0,10.0,19.0,0.00011668063484165379,4.382766715856649e-05
collA,0.1,1.0,10.0,19.25,0.00011202588391377866,4.207924614037615e-05
collA,0.1,1.0,10.0,19.5,0.00010760837489687242,4.0419938105879437e-05
collA,0.1,1.0,10.0,19.75,0.00010341339818355974,3.884421782137366e-05
collA,0.1,1.0,10.0,20.0,9.942731684828704e-05,3.7346962974702736e-05
collA,0.1,1.0,10.0,20.25,9.563747687245104e-05,3.592342045395298e-05
collA,0.1,1.0,10.0,20.5,9.203212583393701e-05,3.4569175805556745e-05
collA,0.1,1.0,10.0,20.75,8.860033917492892e-05,3.328012553895225e-05
collA,0.1,1.0,10.0,21.0,8.533195326366252e-05,3.20524519831893e-05
collA,0.1,1.0,10.0,21.25,8.221750455490415e-05,3.0882600434342905e-05
collA,0.1,1.0,10.0,21.5,7.924817423202502e-05,2.976725836192793e-05
collA,0.1,1.0,10.0,21.75,7.641573778210234e-05,2.8703336468260906e-05
collA,0.1,1.0,10.0,22.0,7.371251901575031e-05,2.7687951417354647e-05
collA,0.1,1.0,10.0,22.25,7.113134809645741e-05,2.6718410069866576e-05
collA,0.1,1.0,10.0,22.5,6.866552319100192e-05,2.5792195078199196e-05
collA,0.1,1.0,10.0,22.75,6.630877539384421e-05,2.4906951711374122e-05
collA,0.1,1.0,10.0,23.0,6.405523661493497e-05,2.4060475793026634e-05
collA,0.1,1.0,10.0,23.25,6.189941015273451e-05,2.3250702648021245e-05
collA,0.1,1.0,10.0,23.5,5.98361437029264e-05,2.2475696963964532e-05
collA,0.1,1.0,10.0,23.75,5.786060457878086e-05,2.173364348345958e-05
collA,0.1,1.0,10.0,24.0,5.596825694176009e-05,2.102283845144892e-05
collA,0.1,1.0,10.0,24.25,5.415484086111142e-05,2.034168174956329e-05
collA,0.1,1.0,10.0,24.5,5.2416353039148826e-05,1.9688669656137507e-05
collA,0.1,1.0,10.0,24.75,5.07490290549446e-05,1.906238817657265e-05
collA,0.1,1.0,10.0,25.0,4.914932699346237e-05,1.84615068940988e-05
collA,0.1,1.0,10.0,25.25,4.7613912339958436e-05,1.7884773295798794e-05
collA,0.1,1.0,10.0,25.5,4.613964403093463e-05,1.733100753305672e-05
collA,0.1,1.0,10.0,25.75,4.472356156319201e-05,1.679909757945104e-05
collA,0.1,1.0,10.0,26.0,4.336287307174619e-05,1.6287994752572264e-05
collA,0.1,1.0,10.0,26.25,4.2054944295637785e-05,1.5796709569352415e-05
collA,0.1,1.0,10.0,26.5,4.079728835810935e-05,1.5324307907287463e-05
collA,0.1,1.0,10.0,26.75,3.958755629431315e-05,1.4869907446447853e-05
collA,0.1,1.0,10.0,27.0,3.842352826574552e-05,1.4432674369437786e-05
collA,0.1,1.0,10.0,27.25,3.7303105406039235e-05,1.4011820298505647e-05
collA,0.1,1.0,10.0,27.5,3.6224302247655266e-05,1.3606599450852324e-05
collA,0.1,1.0,10.0,27.75,3.518523968344865e-05,1.3216305994849314e-05
collA,0.1,1.0,10.0,28.0,3.418413842109125e-05,1.2840271591384125e-05
collA,0.1,1.0,10.0,28.25,3.321931289196727e-05,1.2477863105915051e-05
collA,0.1,1.0,10.0,28.5,3.228916557944015e-05,1.2128480478050565e-05
collA,0.1,1.0,10.0,28.75,3.139218173437487e-05,1.179155473658984e-05
collA,0.1,1.0,10.0,29.0,3.052692444850161e-05,1.146654614897595e-05
collA,0.1,1.0,10.0,29.25,2.9692030058665853e-05,1.1152942495036855e-05
collA,0.1,1.0,10.0,29.5,2.888620385724126e-05,1.0850257455727477e-05
collA,0.1,1.0,10.0,29.75,2.8108216086015305e-05,1.0558029108350046e-05
collA,0.1,1.0,10.0,30.0,2.7356898192705945e-05,1.027581852042408e-05
collA,0.1,2.0,20.0,0.0,15.756607256000873,1.0
collA,0.1,2.0,20.0,0.25,9.286997459560473,0.5894033727358113
collA,0.1,2.0,20.0,0.5,2.526025396928875,0.16031531127786683
collA,0.1,2.0,20.0,0.75,0.5691814839802938,0.03612335287239721
collA,0.1,2.0,20.0,1.0,0.15219252417413545,0.00965896539156126
collA,0.1,2.0,20.0,1.25,0.05084110082345719,0.0032266527938046093
collA,0.1,2.0,20.0,1.5,0.020264551800729655,0.0012860986804765309
collA,0.1,2.0,20.0,1.75,0.009206991087444036,0.0005843257331896479
collA,0.1,2.0,20.0,2.0,0.004617210695547285,0.0002930333047292798
collA,0.1,2.0,20.0,2.25,0.002499871785263396,0.00015865546082652563
collA,0.1,2.0,20.0,2.5,0.0014386270113386011,9.13030951374829e-05
collA,0.1,2.0,20.0,2.75,0.0008700265270433235,5.5216615665277536e-05
collA,0.1,2.0,20.0,3.0,0.0005482511360594682,3.479499914873285e-05
collA,0.1,2.0,20.0,3.25,0.000357657599789655,2.2698896658317215e-05
collA,0.1,2.0,20.0,3.5,0.00024032295195743197,1.5252201698808318e-05
collA,0.1,2.0,20.0,3.75,0.00016565911128403038,1.0513628257183311e-05
collA,0.1,2.0,20.0,4.0,0.00011676639265791565,7.410630395286739e-06
collA,0.1,2.0,20.0,4.25,8.393619507654548e-05,5.3270474863539264e-06
collA,0.1,2.0,20.0,4.5,6.139792010926553e-05,3.896645966464783e-06
collA,0.1,2.0,20.0,4.75,4.561733495945206e-05,2.895124198902577e-06
collA,0.1,2.0,20.0,5.0,3.437160924454328e-05,2.181409277143271e-06
collA,0.1,2.0,20.0,5.25,2.6229149843192852e-05,1.6646445149671122e-06
collA,0.1,2.0,20.0,5.5,2.0248088386906653e-05,1.2850538226873179e-06
collA,0.1,2.0,20.0,5.75,1.5796702272909824e-05,1.0025446478583567e-06
collA,0.1,2.0,20.0,6.0,1.2443809089997707e-05,7.897518093724464e-07
collA,0.1,2.0,20.0,6.25,9.890368864640018e-06,6.276966039674113e-07
collA,0.1,2.0,20.0,6.5,7.925930559853813e-06,5.030226641484155e-07
collA,0.1,2.0,20.0,6.75,6.400381462712952e-06,4.062030206582308e-07
collA,0.1,2.0,20.0,7.0,5.2053091190648926e-06,3.303572294779678e-07
collA,0.1,2.0,20.0,7.25,4.261511266275676e-06,2.7045868422294325e-07
collA,0.1,2.0,20.0,7.5,3.5105038575576628e-06,2.2279566917685875e-07
collA,0.1,2.0,20.0,7.75,2.908669414491366e-06,1.8459998191448256e-07
collA,0.1,2.0,20.0,8.0,2.4231741452765e-06,1.5378781141819976e-07
collA,0.1,2.0,20.0,8.25,2.0290858373942015e-06,1.2877682386996275e-07
collA,0.1,2.0,20.0,8.5,1.7073171156673956e-06,1.0835563062074593e-07
collA,0.1,2.0,20.0,8.75,1.4431426550337765e-06,9.15896824479241e-08
collA,0.1,2.0,20.0,9.0,1.2251198912465416e-06,7.775277198585737e-08
collA,0.1,2.0,20.0,9.25,1.044296315600766e-06,6.627672433753451e-08
collA,0.1,2.0,20.0,9.5,8.936222876004366e-07,5.671413097258627e-08
collA,0.1,2.0,20.0,9.75,7.67512577141758e-07,4.871052280937271e-08
collA,0.1,2.0,20.0,10.0,6.61516468428586e-07,4.1983433215081804e-08
collA,0.1,2.0,20.0,10.25,5.720677532196174e-07,3.630653121735623e-08
collA,0.1,2.0,20.0,10.5,4.962939687532206e-07,3.149751470540767e-08
collA,0.1,2.0,20.0,10.75,4.3186989336068944e-07,2.7408812464765387e-08
collA,0.1,2.0,20.0,11.0,3.76904334856101e-07,2.3920399152714664e-08
collA,0.1,2.0,20.0,11.25,3.2985212979342714e-07,2.093421029249832e-08
collA,0.1,2.0,20.0,11.5,2.8944535447722823e-07,1.8369776549897412e-08
collA,0.1,2.0,20.0,11.75,2.5463926459404643e-07,1.6160792768193647e-08
collA,0.1,2.0,20.0,12.0,2.245695916430935e-07,1.4252407767387018e-08
collA,0.1,2.0,20.0,12.25,1.98518644569908e-07,1.2599072969487297e-08
collA,0.1,2.0,20.0,12.5,1.7588827433985816e-07,1.1162826583297077e-08
collA,0.1,2.0,20.0,12.75,1.5617821467889796e-07,9.91191899001086e-09
collA,0.1,2.0,20.0,13.0,1.3896865473401074e-07,8.819706709455794e-09
collA,0.1,2.0,20.0,13.25,1.2390615845772937e-07,7.863758767645869e-09
collA,0.1,2.0,20.0,13.5,1.106922425195203e-07,7.0251317889111805e-09
collA,0.1,2.0,20.0,13.75,9.907407514694182e-08,6.287779693766858e-09
collA,0.1,2.0,20.0,14.0,8.883687401356851e-08,5.638071227531242e-09
collA,0.1,2.0,20.0,14.25,7.979767063388549e-08,5.064394214909095e-09
collA,0.1,2.0,20.0,14.5,7.180017803163966e-08,4.556829834309331e-09
collA,0.1,2.0,20.0,14.75,6.471055245448591e-08,4.106883633203526e-09
collA,0.1,2.0,20.0,15.0,5.841388217539181e-08,3.7072626883649076e-09
collA,0.1,2.0,20.0,15.25,5.2811269640902925e-08,3.3516904231264543e-09
collA,0.1,2.0,20.0,15.5,4.781739944095809e-08,3.0347522575170443e-09
collA,0.1,2.0,20.0,15.75,4.335850534282682e-08,2.751766585177391e-09
collA,0.1,2.0,20.0,16.0,3.937066614700696e-08,2.4986766191061033e-09
collA,0.1,2.0,20.0,16.25,3.579837330455847e-08,2.2719594848646577e-09
collA,0.1,2.0,20.0,16.5,3.259332379359802e-08,2.0685496099539397e-09
collA,0.1,2.0,20.0,16.75,2.9713400238707547e-08,1.885773996644567e-09
collA,0.1,2.0,20.0,17.0,2.7121807100232927e-08,1.7212973998513315e-09
collA,0.1,2.0,20.0,17.25,2.4786337296698253e-08,1.5730757830026147e-09
collA,0.1,2.0,20.0,17.5,2.267874811647074e-08,1.4393167100000912e-09
collA,0.1,2.0,20.0,17.75,2.0774228932071595e-08,1.3184455634736832e-09
collA,0.1,2.0,20.0,18.0,1.905094621633435e-08,1.2090766690322142e-09
collA,0.1,2.0,20.0,18.25,1.748965380421495e-08,1.109988560358008e-09
collA,0.1,2.0,20.0,18.5,1.6073358351118102e-08,1.020102747372636e-09
collA,0.1,2.0,20.0,18.75,1.478703159088352e-08,9.384654545636344e-10
collA,0.1,2.0,20.0,19.0,1.3617362360365196e-08,8.642318831155133e-10
collA,0.1,2.0,20.0,19.25,1.2552542486075968e-08,7.966526221116134e-10
collA,0.1,2.0,20.0,19.5,1.1582081564565025e-08,7.35061893489413e-10
collA,0.1,2.0,20.0,19.75,1.06966464467096e-08,6.788673648406006e-10
collA,0.1,2.0,20.0,20.0,9.887921885011668e-09,6.275413053305541e-10
collA,0.1,2.0,20.0,20.25,9.148489345122869e-09,5.806128944185421e-10
collA,0.1,2.0,20.0,20.5,8.471721436749327e-09,5.376615218687315e-10
collA,0.1,2.0,20.0,20.75,7.851689800001358e-09,4.983109417169142e-10
collA,0.1,2.0,20.0,21.0,7.28308460356704e-09,4.62224163186735e-10
collA,0.1,2.0,20.0,21.25,6.7611440810104425e-09,4.290989786799106e-10
collA,0.1,2.0,20.0,21.5,6.281592759406531e-09,3.986640434294127e-10
collA,0.1,2.0,20.0,21.75,5.84058722734889e-09,3.706754336422591e-10
collA,0.1,2.0,20.0,22.0,5.434668452816937e-09,3.449136203320137e-10
collA,0.1,2.0,20.0,22.25,5.060719800203371e-09,3.2118080485099395e-10
collA,0.1,2.0,20.0,22.5,4.715930013909349e-09,2.992985696278808e-10
collA,0.1,2.0,20.0,22.75,4.397760536585422e-09,2.7910580400552563e-10
collA,0.1,2.0,20.0,23.0,4.103916616054224e-09,2.6045687052910806e-10
collA,0.1,2.0,20.0,23.25,3.832321728473298e-09,2.4321998170093157e-10
collA,0.1,2.0,20.0,23.5,3.58109490828788e-09,2.2727576121591957e-10
collA,0.1,2.0,20.0,23.75,3.3485306295814416e-09,2.1251596712269137e-10
collA,0.1,2.0,20.0,24.0,3.1330809298968323e-09,1.9884235730401952e-10
collA,0.1,2.0,20.0,24.25,2.933339507603821e-09,1.8616568020927628e-10
collA,0.1,2.0,20.0,24.5,2.7480275583801454e-09,1.744047759604825e-10
collA,0.1,2.0,20.0,24.75,2.5759811461581183e-09,1.634857748438872e-10
collA,0.1,2.0,20.0,25.0,2.416139929646984e-09,1.533413818337575e-10
collA,0.1,2.0,20.0,25.25,2.2675370878495205e-09,1.4391023721086488e-10
collA,0.1,2.0,20.0,25.5,2.129290307339288e-09,1.3513634456607732e-10
collA,0.1,2.0,20.0,25.75,2.0005937108684584e-09,1.2696855854591008e-10
collA,0.1,2.0,20.0,26.0,1.880710621489996e-09,1.1936012562436187e-10
collA,0.1,2.0,20.0,26.25,1.7689670691043292e-09,1.1226827199304733e-10
collA,0.1,2.0,20.0,26.5,1.6647459574378422e-09,1.0565383336592508e-10
collA,0.1,2.0,20.0,26.75,1.5674818191495238e-09,9.948092210983754e-11
collA,0.1,2.0,20.0,27.0,1.476656095232451e-09,9.371662764965278e-11
collA,0.1,2.0,20.0,27.25,1.391792882290513e-09,8.833074656731394e-11
collA,0.1,2.0,20.0,27.5,1.3124550977681285e-09,8.329553922645896e-11
collA,0.1,2.0,20.0,27.75,1.2382410189112366e-09,7.858551011605972e-11
collA,0.1,2.0,20.0,28.0,1.168781156245231e-09,7.417720942432597e-11
collA,0.1,2.0,20.0,28.25,1.1037354267595653e-09,7.00490536336247e-11
collA,0.1,2.0,20.0,28.5,1.0427905958655741e-09,6.618116317320972e-11
collA,0.1,2.0,20.0,28.75,9.856579606116801e-10,6.255521538345727e-11
collA,0.1,2.0,20.0,29.0,9.320712496552624e-10,5.91543112366582e-11
collA,0.1,2.0,20.0,29.25,8.817847181539956e-10,5.596285442846014e-11
collA,0.1,2.0,20.0,29.5,8.345714180944176e-10,5.296644160351034e-11
collA,0.1,2.0,20.0,29.75,7.902216266601729e-10,5.015176261115593e-11
collA,0.1,2.0,20.0,30.0,7.485414170892785e-10,4.7506509804272615e-11
collA,0.1,4.0,40.0,0.0,551.933228855691,1.0
collA,0.1,4.0,40.0,0.25,171.07649126786325,0.30995867312165953
collA,0.1,4.0,40.0,0.5,10.011115673225378,0.018138273163913626
collA,0.1,4.0,40.0,0.75,0.4203725504985216,0.0007616366047937886
collA,0.1,4.0,40.0,1.0,0.026965058157525524,4.885565272710883e-05
collA,0.1,4.0,40.0,1.25,0.0028392666744809546,5.144221304391354e-06
collA,0.1,4.0,40.0,1.5,0.0004366069466956085,7.910503007778938e-07
collA,0.1,4.0,40.0,1.75,8.839225251638793e-05,1.6015026437101697e-07
collA,0.1,4.0,40.0,2.0,2.196062227994666e-05,3.978854892552321e-08
collA,0.1,4.0,40.0,2.25,6.386397893445314e-06,1.1570961050281514e-08
collA,0.1,4.0,40.0,2.5,2.103616854858893e-06,3.811361130077759e-09
collA,0.1,4.0,40.0,2.75,7.664634203968055e-07,1.3886886679859707e-09
collA,0.1,4.0,40.0,3.0,3.035324888653668e-07,5.499442196924307e-10
collA,0.1,4.0,40.0,3.25,1.2891809892318934e-07,2.335755344726606e-10
collA,0.1,4.0,40.0,3.5,5.81192065043122e-08,1.0530115504154236e-10
collA,0.1,4.0,40.0,3.75,2.758445142124463e-08,4.997787771980094e-11
collA,0.1,4.0,40.0,4.0,1.3692595953586104e-08,2.480842833466398e-11
collA,0.1,4.0,40.0,4.25,7.070457905801467e-09,1.2810350122351694e-11
collA,0.1,4.0,40.0,4.5,3.781091094482869e-09,6.850631374961982e-12
collA,0.1,4.0,40.0,4.75,2.086304040336274e-09,3.779993541359622e-12
collA,0.1,4.0,40.0,5.0,1.1840275287904937e-09,2.1452368998425906e-12
collA,0.1,4.0,40.0,5.25,6.892918208626956e-10,1.248868132639498e-12
collA,0.1,4.0,40.0,5.5,4.1067449004586e-10,7.44065529262119e-13
collA,0.1,4.0,40.0,5.75,2.499052041136261e-10,4.5278158851161783e-13
collA,0.1,4.0,40.0,6.0,1.5505156945373883e-10,2.8092450562399235e-13
collA,0.1,4.0,40.0,6.25,9.793390900537337e-11,1.7743796511113713e-13
collA,0.1,4.0,40.0,6.5,6.288639545310406e-11,1.1393841168701657e-13
collA,0.1,4.0,40.0,6.75,4.100376291678495e-11,7.429116562124189e-14
collA,0.1,4.0,40.0,7.0,2.711860087253076e-11,4.9133843470078904e-14
collA,0.1,4.0,40.0,7.25,1.8174776356191553e-11,3.2929302687342904e-14
collA,0.1,4.0,40.0,7.5,1.2332545533842415e-11,2.2344270808646844e-14
collA,0.1,4.0,40.0,7.75,8.466001098794285e-12,1.533881392926211e-14
collA,0.1,4.0,40.0,8.0,5.87540468516093e-12,1.0645136726669375e-14
collA,0.1,4.0,40.0,8.25,4.1195615693991956e-12,7.463876704687951e-15
collA,0.1,4.0,40.0,8.5,2.916503237127449e-12,5.284159540773003e-15
collA,0.1,4.0,40.0,8.75,2.083715753484873e-12,3.775304048652746e-15
collA,0.1,4.0,40.0,9.0,1.5016360502891285e-12,2.7206842635701276e-15
collA,0.1,4.0,40.0,9.25,1.0910483553445726e-12,1.9767759908324692e-15
collA,0.1,4.0,40.0,9.5,7.989042793657781e-13,1.4474654498011034e-15
collA,0.1,4.0,40.0,9.75,5.893171883137101e-13,1.0677327573400977e-15
collA,0.1,4.0,40.0,10.0,4.3777576374687456e-13,7.931679791312869e-16
collA,0.1,4.0,40.0,10.25,3.2738474632217857e-13,5.931600585109488e-16
collA,0.1,4.0,40.0,10.5,2.4639695268956534e-13,4.464252916977182e-16
collA,0.1,4.0,40.0,10.75,1.8657680895255905e-13,3.3804235584689103e-16
collA,0.1,4.0,40.0,11.0,1.4210491109063694e-13,2.5746757698437434e-16
collA,0.1,4.0,40.0,11.25,1.0883809146916984e-13,1.971943086210284e-16
collA,0.1,4.0,40.0,11.5,8.380529170871354e-14,1.518395474801633e-16
collA,0.1,4.0,40.0,11.75,6.486125425276035e-14,1.1751648725197343e-16
collA,0.1,4.0,40.0,12.0,5.04467465673777e-14,9.140008959411203e-17
collA,0.1,4.0,40.0,12.25,3.9421290081571643e-14,7.142402019045454e-17
collA,0.1,4.0,40.0,12.5,3.094562371230803e-14,5.606769459499076e-17
collA,0.1,4.0,40.0,12.75,2.43985403808777e-14,4.420560152079005e-17
collA,0.1,4.0,40.0,13.0,1.9317651732972824e-14,3.499997956822352e-17
collA,0.1,4.0,40.0,13.25,1.5356925909859734e-14,2.782388359131566e-17
collA,0.1,4.0,40.0,13.5,1.2256061346388437e-14,2.2205695735693634e-17
collA,0.1,4.0,40.0,13.75,9.818266411473176e-15,1.778886629426015e-17
collA,0.1,4.0,40.0,14.0,7.894045719467127e-15,1.4302537529464656e-17
collA,0.1,4.0,40.0,14.25,6.369304270153698e-15,1.153999059516495e-17
collA,0.1,4.0,40.0,14.5,5.156573230244047e-15,9.34274829028692e-18
collA,0.1,4.0,40.0,14.75,4.188505050960445e-15,7.588789425931766e-18
collA,0.1,4.0,40.0,15.0,3.4130271393077003e-15,6.183768182219871e-18
collA,0.1,4.0,40.0,15.25,2.7897139472035727e-15,5.054441010894406e-18
collA,0.1,4.0,40.0,15.5,2.28705860810332e-15,4.143723350096206e-18
collA,0.1,4.0,40.0,15.75,1.8804119055946944e-15,3.4069554201208432e-18
collA,0.1,4.0,40.0,16.0,1.5504186149116327e-15,2.8090691660766208e-18
collA,0.1,4.0,40.0,16.25,1.281826219318971e-15,2.3224298743102462e-18
collA,0.1,4.0,40.0,16.5,1.0625736376629307e-15,1.9251851168046856e-18
collA,0.1,4.0,40.0,16.75,8.830914024068886e-16,1.5999968043920445e-18
collA,0.1,4.0,40.0,17.0,7.357621713140438e-16,1.3330637346105808e-18
collA,0.1,4.0,40.0,17.25,6.14503298220602e-16,1.1133652878530903e-18
collA,0.1,4.0,40.0,17.5,5.144426850395871e-16,9.320741316955457e-19
collA,0.1,4.0,40.0,17.75,4.316661901715033e-16,7.820985720799339e-19
collA,0.1,4.0,40.0,18.0,3.630201286501512e-16,6.577247204390856e-19
collA,0.1,4.0,40.0,18.25,3.05956338360917e-16,5.543357826004577e-19
collA,0.1,4.0,40.0,18.5,2.5841024803559267e-16,4.681911407496664e-19
collA,0.1,4.0,40.0,18.75,2.187046176691495e-16,3.962519490311974e-19
collA,0.1,4.0,40.0,19.0,1.854733150276281e-16,3.360430308067611e-19
collA,0.1,4.0,40.0,19.25,1.5760077909510685e-16,2.8554319771950765e-19
collA,0.1,4.0,40.0,19.5,1.3417380339851277e-16,2.430978900775586e-19
collA,0.1,4.0,40.0,19.75,1.1444302405028406e-16,2.073494003750342e-19
collA,0.1,4.0,40.0,20.0,9.77920749491865e-17,1.7718098827268708e-19
collA,0.1,4.0,40.0,20.25,8.371281773783958e-17,1.5167200190392453e-19
collA,0.1,4.0,40.0,20.5,7.178539829537786e-17,1.3006174396169023e-19
collA,0.1,4.0,40.0,20.75,6.166214847932482e-17,1.1172030465925628e-19
collA,0.1,4.0,40.0,21.0,5.305455948645657e-17,9.612495989134994e-20
collA,0.1,4.0,40.0,21.25,4.572271522145147e-17,8.2841026470262e-20
collA,0.1,4.0,40.0,21.5,3.9466700839388444e-17,7.15062960083301e-20
collA,0.1,4.0,40.0,21.75,3.411960110935936e-17,6.181834925956289e-20
collA,0.1,4.0,40.0,22.0,2.9541781523721306e-17,5.3524194556956687e-20
collA,0.1,4.0,40.0,22.25,2.561620683618591e-17,4.64117858772434e-20
collA,0.1,4.0,40.0,22.5,2.2244600566036354e-17,4.0303064579307014e-20
collA,0.1,4.0,40.0,22.75,1.9344287751079748e-17,3.5048239061789704e-20
collA,0.1,4.0,40.0,23.0,1.6845594037381304e-17,3.0521072399114006e-20
collA,0.1,4.0,40.0,23.25,1.468969874667018e-17,2.6614992500317394e-20
collA,0.1,4.0,40.0,23.5,1.282685917868867e-17,2.3239874876318404e-20
collA,0.1,4.0,40.0,23.75,1.1214939115040501e-17,2.031937656352408e-20
collA,0.1,4.0,40.0,24.0,9.818187100424834e-18,1.7788722597442863e-20
collA,0.1,4.0,40.0,24.25,8.606220221057284e-18,1.5592864808847148e-20
collA,0.1,4.0,40.0,24.5,7.553177278615524e-18,1.3684947533011072e-20
collA,0.1,4.0,40.0,24.75,6.637011866247424e-18,1.2025026795374813e-20
collA,0.1,4.0,40.0,25.0,5.838901203854508e-18,1.0578999231410929e-20
collA,0.1,4.0,40.0,25.25,5.142750931300879e-18,9.317704864342399e-21
collA,0.1,4.0,40.0,25.5,4.53477958791541e-18,8.216174259551743e-21
collA,0.1,4.0,40.0,25.75,4.0031693821343846e-18,7.252995784352488e-21
collA,0.1,4.0,40.0,26.0,3.53777220221106e-18,6.409782954263927e-21
collA,0.1,4.0,40.0,26.25,3.1298617383638487e-18,5.670725324606584e-21
collA,0.1,4.0,40.0,26.5,2.7719241594075695e-18,5.022209235625347e-21
collA,0.1,4.0,40.0,26.75,2.457481077834379e-18,4.45249705825723e-21
collA,0.1,4.0,40.0,27.0,2.180939598874771e-18,3.951455511016173e-21
collA,0.1,4.0,40.0,27.25,1.937465123571129e-18,3.5103252029018536e-21
collA,0.1,4.0,40.0,27.5,1.7228732975551585e-18,3.1215248647506646e-21
collA,0.1,4.0,40.0,27.75,1.5335380937654554e-18,2.7784848122750294e-21
collA,0.1,4.0,40.0,28.0,1.3663135112913087e-18,2.475505078982201e-21
collA,0.1,4.0,40.0,28.25,1.2184667822028115e-18,2.2076343994164426e-21
collA,0.1,4.0,40.0,28.5,1.0876213185518223e-18,1.970566839772919e-21
collA,0.1,4.0,40.0,28.75,9.717079148947935e-19,1.7605533859764353e-21
collA,0.1,4.0,40.0,29.0,8.689229576622424e-19,1.5743262268585604e-21
collA,0.1,4.0,40.0,29.25,7.776925896493829e-19,1.4090338269028537e-21
collA,0.1,4.0,40.0,29.5,6.96641942528415e-19,1.2621851812994569e-21
collA,0.1,4.0,40.0,29.75,6.245686880951887e-19,1.1316018957403432e-21
collA,0.1,4.0,40.0,30.0,5.604202744960491e-19,1.0153769427109038e-21
collA,0.2,0.25,1.25,0.0,0.4012385900169201,1.0
collA,0.2,0.25,1.25,0.25,0.4149201906787894,1.0340984167581995
collA,0.2,0.25,1.25,0.5,0.4525642175367272,1.1279179739856098
collA,0.2,0.25,1.25,0.75,0.5047819968851799,1.2580594425473717
collA,0.2,0.25,1.25,1.0,0.558496989880836,1.391932390793429
collA,0.2,0.25,1.25,1.25,0.6001948671079772,1.4958552892000423
collA,0.2,0.25,1.25,1.5,0.6192305463249096,1.5432975833625495
collA,0.2,0.25,1.25,1.75,0.610289629357059,1.521014290602814
collA,0.2,0.25,1.25,2.0,0.5743912972799098,1.4315454982923947
collA,0.2,0.25,1.25,2.25,0.5182464704956494,1.2916167173097561
collA,0.2,0.25,1.25,2.5,0.4522331446063353,1.1270928466458443
collA,0.2,0.25,1.25,2.75,0.3876080188388233,0.9660287631418454
collA,0.2,0.25,1.25,3.0,0.333742721013103,0.831781212766771
collA,0.2,0.25,1.25,3.25,0.2961126587751678,0.7379964593203282
collA,0.2,0.25,1.25,3.5,0.2755058348755989,0.6866384284322724
collA,0.2,0.25,1.25,3.75,0.2685447472022152,0.6692894299895003
collA,0.2,0.25,1.25,4.0,0.26924198564775254,0.6710271453112192
collA,0.2,0.25,1.25,4.25,0.27104701251266994,0.6755257825555613
collA,0.2,0.25,1.25,4.5,0.2687563871310258,0.6698168965245652
collA,0.2,0.25,1.25,4.75,0.2597635931384441,0.6474043115531085
collA,0.2,0.25,1.25,5.0,0.24437177952739145,0.6090435606333039
collA,0.2,0.25,1.25,5.25,0.22519773840189417,0.5612564294785246
collA,0.2,0.25,1.25,5.5,0.20596200034994294,0.5133155321407584
collA,0.2,0.25,1.25,5.75,0.19011098824170425,0.47381032874651297
collA,0.2,0.25,1.25,6.0,0.17971723580235952,0.4479061592624501
collA,0.2,0.25,1.25,6.25,0.17496668606088614,0.4360664462845108
collA,0.2,0.25,1.25,6.5,0.1743233136538397,0.4344629803591139
collA,0.2,0.25,1.25,6.75,0.1752368721107981,0.43673982630486374
collA,0.2,0.25,1.25,7.0,0.17510077351071807,0.4364006301171932
collA,0.2,0.25,1.25,7.25,0.17211826088427587,0.42896736546955194
collA,0.2,0.25,1.25,7.5,0.16580143792616395,0.4132240568365375
collA,0.2,0.25,1.25,7.75,0.15697712793609542,0.39123138163125276
collA,0.2,0.25,1.25,8.0,0.1473496014145537,0.36723686375315995
collA,0.2,0.25,1.25,8.25,0.1388127689561285,0.3459606638291567
collA,0.2,0.25,1.25,8.5,0.1327694739776489,0.3308990642501512
collA,0.2,0.25,1.25,8.75,0.12968836978449833,0.3232200815455697
collA,0.2,0.25,1.25,9.0,0.12902671020166567,0.3215710388081681
collA,0.2,0.25,1.25,9.25,0.12951102226827513,0.32277808139743913
collA,0.2,0.25,1.25,9.5,0.12964599476887995,0.32311447102685914
collA,0.2,0.25,1.25,9.75,0.12825501162897104,0.3196477477990404
collA,0.2,0.25,1.25,10.0,0.12486185525639594,0.3111910428434378
collA,0.2,0.25,1.25,10.25,0.119794200357045,0.2985610141636509
collA,0.2,0.25,1.25,10.5,0.11399602974492881,0.284110333804437
collA,0.2,0.25,1.25,10.75,0.10863855971557707,0.2707580038874023
collA,0.2,0.25,1.25,11.0,0.10468255202142818,0.26089851431541955
collA,0.2,0.25,1.25,11.25,0.10255001841208501,0.2555836376749318
collA,0.2,0.25,1.25,11.5,0.10201282476854098,0.254244799245853
collA,0.2,0.25,1.25,11.75,0.10232125312616781,0.25501348990846806
collA,0.2,0.25,1.25,12.0,0.10250916221623625,0.2554818124844708
collA,0.2,0.25,1.25,12.25,0.10175445434033914,0.2536008670951819
collA,0.2,0.25,1.25,12.5,0.0996625098040689,0.24838714989967983
collA,0.2,0.25,1.25,12.75,0.0963767948510406,0.24019821933622193
collA,0.2,0.25,1.25,13.0,0.09248889480858738,0.23050847328689686
collA,0.2,0.25,1.25,13.25,0.08879361464934556,0.22129879044186943
collA,0.2,0.25,1.25,13.5,0.08598714979206436,0.21430428660522985
collA,0.2,0.25,1.25,13.75,0.08442039163848586,0.21039948235020436
collA,0.2,0.25,1.25,14.0,0.08399258326501971,0.20933326293833746
collA,0.2,0.25,1.25,14.25,0.08421486962134922,0.20988726338061828
collA,0.2,0.25,1.25,14.5,0.08441041951774499,0.21037462900611187
collA,0.2,0.25,1.25,14.75,0.08397064901921825,0.209278596596796
collA,0.2,0.25,1.25,15.0,0.0825716157658089,0.2057918102102963
collA,0.2,0.25,1.25,15.25,0.08027459956541758,0.2000669964522416
collA,0.2,0.25,1.25,15.5,0.07748106146628828,0.19310470975142477
collA,0.2,0.25,1.25,15.75,0.07476650685397149,0.186339272229071
collA,0.2,0.25,1.25,16.0,0.07266025342595395,0.1810898932300851
collA,0.2,0.25,1.25,16.25,0.07145405225155742,0.17808369889980977
collA,0.2,0.25,1.25,16.5,0.07110759158103216,0.17722022096138257
collA,0.2,0.25,1.25,16.75,0.07128014452999279,0.17765027169242853
collA,0.2,0.25,1.25,17.0,0.07147026329845513,0.1781241014116844
collA,0.2,0.25,1.25,17.25,0.07120705962603706,0.1774681234500258
collA,0.2,0.25,1.25,17.5,0.07022069231289471,0.17500981725096165
collA,0.2,0.25,1.25,17.75,0.06853086555195054,0.17079829123380336
collA,0.2,0.25,1.25,18.0,0.06642503713466878,0.1655499714817253
collA,0.2,0.25,1.25,18.25,0.06433964020625568,0.16035257277606949
collA,0.2,0.25,1.25,18.5,0.0626923910822522,0.15624716226723978
collA,0.2,0.25,1.25,18.75,0.061729357201153086,0.1538470095773938
collA,0.2,0.25,1.25,19.0,0.06144210227291174,0.15313108908672207
collA,0.2,0.25,1.25,19.25,0.06158205508303947,0.1534798910554505
collA,0.2,0.25,1.25,19.5,0.0617624361175373,0.15392945158872381
collA,0.2,0.25,1.25,19.75,0.06160644421435787,0.15354067566571786
collA,0.2,0.25,1.25,20.0,0.060885277699576835,0.15174332483076797
collA,0.2,0.25,1.25,20.25,0.059595749951668144,0.14852945712214524
collA,0.2,0.25,1.25,20.5,0.05795157860532353,0.14443171730535623
collA,0.2,0.25,1.25,20.75,0.056295211224269164,0.14030358152214426
collA,0.2,0.25,1.25,21.0,0.05496593999022254,0.13699066181023278
collA,0.2,0.25,1.25,21.25,0.05417463077376925,0.13501849553275702
collA,0.2,0.25,1.25,21.5,0.05393089835280631,0.13441104543441862
collA,0.2,0.25,1.25,21.75,0.05404743117342779,0.13470147816826053
collA,0.2,0.25,1.25,22.0,0.05421679307003547,0.13512357589470436
collA,0.2,0.25,1.25,22.25,0.0541294900839951,0.13490599217216986
collA,0.2,0.25,1.25,22.5,0.05358802147319807,0.13355649931612582
collA,0.2,0.25,1.25,22.75,0.05257513248354533,0.1310320936012866
collA,0.2,0.25,1.25,23.0,0.05125344736182464,0.12773808062595202
collA,0.2,0.25,1.25,23.25,0.04989951182056578,0.1243636904876511
collA,0.2,0.25,1.25,23.5,0.048846276335527246,0.12173872990000144
collA,0.2,0.25,1.25,23.75,0.04816717306840179,0.12004621256985924
collA,0.2,0.25,1.25,24.0,0.04794767612070378,0.11949916412247846
collA,0.2,0.25,1.25,24.25,0.048028550735544503,0.11970072652662636
collA,0.2,0.25,1.25,24.5,0.048185380411092806,0.12009159041522115
collA,0.2,0.25,1.25,24.75,0.04815405242250628,0.12001351221096566
collA,0.2,0.25,1.25,25.0,0.047744700840328655,0.11899329234088694
collA,0.2,0.25,1.25,25.25,0.0469231906887493,0.11694585679500709
collA,0.2,0.25,1.25,25.5,0.04583300320073716,0.11422880136929102
collA,0.2,0.25,1.25,25.75,0.04471592753773141,0.11144473300996735
collA,0.2,0.25,1.25,26.0,0.04380177487735671,0.10916640614131758
collA,0.2,0.25,1.25,26.25,0.043234174472323174,0.1077517854663481
collA,0.2,0.25,1.25,26.5,0.0430379965027773,0.10726285450500263
collA,0.2,0.25,1.25,26.75,0.04310979887117698,0.10744180630621561
collA,0.2,0.25,1.25,27.0,0.043259295063804756,0.10781439308213232
collA,0.2,0.25,1.25,27.25,0.04326355690060092,0.1078250147842871
collA,0.2,0.25,1.25,27.5,0.0429520723633082,0.10704870725793579
collA,0.2,0.25,1.25,27.75,0.042285853977856794,0.1053883026955947
collA,0.2,0.25,1.25,28.0,0.041356573803985594,0.10307227378663054
collA,0.2,0.25,1.25,28.25,0.04042980481795077,0.10076250346768953
collA,0.2,0.25,1.25,28.5,0.03964133837277391,0.09879742217991108
collA,0.2,0.25,1.25,28.75,0.03913775911091222,0.09754236029306601
collA,0.2,0.25,1.25,29.0,0.03895784028123001,0.09709395170486262
collA,0.2,0.25,1.25,29.25,0.03904257874634416,0.09730514391623635
collA,0.2,0.25,1.25,29.5,0.03916820073348139,0.09761822942262278
collA,0.2,0.25,1.25,29.75,0.039165313254533284,0.09761103300876842
collA,0.2,0.25,1.25,30.0,0.038975601535527135,0.09713821777183383
collA,0.2,0.5,2.5,0.0,0.5309176134012026,1.0
collA,0.2,0.5,2.5,0.25,0.545294094828977,1.027078554308407
collA,0.2,0.5,2.5,0.5,0.5728151653722336,1.0789153550635173
collA,0.2,0.5,2.5,0.75,0.5792450901187303,1.0910263202758121
collA,0.2,0.5,2.5,1.0,0.5393369339078766,1.0158580546099
collA,0.2,0.5,2.5,1.25,0.45660657670449983,0.8600328284069424
collA,0.2,0.5,2.5,1.5,0.3592522779289899,0.6766629489414038
collA,0.2,0.5,2.5,1.75,0.27780846763246725,0.5232609742456097
collA,0.2,0.5,2.5,2.0,0.22511933690548747,0.42401934165135674
collA,0.2,0.5,2.5,2.25,0.19399441060124262,0.3653945653798556
collA,0.2,0.5,2.5,2.5,0.17012528405754573,0.32043631584885063
collA,0.2,0.5,2.5,2.75,0.14568561534949742,0.2744034322315957
collA,0.2,0.5,2.5,3.0,0.12231656379350168,0.2303870896463738
collA,0.2,0.5,2.5,3.25,0.1046313937657689,0.19707651644003998
collA,0.2,0.5,2.5,3.5,0.09346734213917977,0.17604867455875606
collA,0.2,0.5,2.5,3.75,0.08542561042916912,0.1609018203067505
collA,0.2,0.5,2.5,4.0,0.07710974526437012,0.14523862708261667
collA,0.2,0.5,2.5,4.25,0.06823970719042122,0.12853163177853358
collA,0.2,0.5,2.5,4.5,0.060662919010186646,0.11426051326789385
collA,0.2,0.5,2.5,4.75,0.05543679109510085,0.10441693719663526
collA,0.2,0.5,2.5,5.0,0.05164655994498605,0.09727791778111136
collA,0.2,0.5,2.5,5.25,0.04778592223342984,0.09000628539577021
collA,0.2,0.5,2.5,5.5,0.04349324813453394,0.08192089890539582
collA,0.2,0.5,2.5,5.75,0.03958104255312207,0.07455213681752834
collA,0.2,0.5,2.5,6.0,0.0367216483489045,0.06916637802550124
collA,0.2,0.5,2.5,6.25,0.03461219537876616,0.0651931571021557
collA,0.2,0.5,2.5,6.5,0.03248537011015911,0.06118721490901196
collA,0.2,0.5,2.5,6.75,0.03007477613768846,0.05664678544948107
collA,0.2,0.5,2.5,7.0,0.027792319252214145,0.05234770621786117
collA,0.2,0.5,2.5,7.25,0.02606026696199572,0.04908533132861531
collA,0.2,0.5,2.5,7.5,0.024763742211016734,0.04664328623865663
collA,0.2,0.5,2.5,7.75,0.023463641178758963,0.044194505110584856
collA,0.2,0.5,2.5,8.0,0.021972580363919362,0.04138604523431995
collA,0.2,0.5,2.5,8.25,0.020524385952600487,0.03865832557544228
collA,0.2,0.5,2.5,8.5,0.019396967321137663,0.03653479717290865
collA,0.2,0.5,2.5,8.75,0.018544184959497504,0.03492855481041289
collA,0.2,0.5,2.5,9.0,0.01769171230688406,0.033322895794596345
collA,0.2,0.5,2.5,9.25,0.016705102255612166,0.03146458477539432
collA,0.2,0.5,2.5,9.5,0.015728647049348454,0.029625400725710464
collA,0.2,0.5,2.5,9.75,0.014954414490117154,0.028167109383158546
collA,0.2,0.5,2.5,10.0,0.014364750216456213,0.02705645820343333
collA,0.2,0.5,2.5,10.25,0.013776611223249788,0.025948679937350488
collA,0.2,0.5,2.5,10.5,0.013090498002666895,0.02465636413681137
collA,0.2,0.5,2.5,10.75,0.012401113463302887,0.023357886704601837
collA,0.2,0.5,2.5,11.0,0.011846912682428528,0.022314032127384104
collA,0.2,0.5,2.5,11.25,0.011423111829937502,0.021515789910901507
collA,0.2,0.5,2.5,11.5,0.011001333713792015,0.020721357581856215
collA,0.2,0.5,2.5,11.75,0.010505563635396776,0.01978755906796024
collA,0.2,0.5,2.5,12.0,0.010000772279399063,0.01883676869435805
collA,0.2,0.5,2.5,12.25,0.009591168679725467,0.018065267449467032
collA,0.2,0.5,2.5,12.5,0.00927655564279859,0.017472683912990665
collA,0.2,0.5,2.5,12.75,0.008964830190302121,0.01688553923248276
collA,0.2,0.5,2.5,13.0,0.008595358310560589,0.016189627342548283
collA,0.2,0.5,2.5,13.25,0.008215280747540188,0.015473739315052793
collA,0.2,0.5,2.5,13.5,0.007903629371604997,0.014886734160074666
collA,0.2,0.5,2.5,13.75,0.007664462883066514,0.014436256567127019
collA,0.2,0.5,2.5,14.0,0.007428195784590849,0.01399124006642727
collA,0.2,0.5,2.5,14.25,0.007146058307896854,0.013459825267647954
collA,0.2,0.5,2.5,14.5,0.006852625577549965,0.01290713550384999
collA,0.2,0.5,2.5,14.75,0.006610226201407068,0.012450568665560297
collA,0.2,0.5,2.5,15.0,0.006425022217970551,0.012101731145836568
collA,0.2,0.5,2.5,15.25,0.0062423313723468515,0.011757627200116378
collA,0.2,0.5,2.5,15.5,0.006021507359284286,0.011341698235831494
collA,0.2,0.5,2.5,15.75,0.005791619881920459,0.010908697951868215
collA,0.2,0.5,2.5,16.0,0.005594384921747316,0.010537199709589901
collA,0.2,0.5,2.5,16.25,0.0054544220093337556,0.010273575168077859
collA,0.2,0.5,2.5,16.5,0.005290281455820297,0.009964411280178324
collA,0.2,0.5,2.5,16.75,0.005128515834587717,0.009659720651822135
collA,0.2,0.5,2.5,17.0,0.004966756904504454,0.009355042626455843
collA,0.2,0.5,2.5,17.25,0.004817184810973557,0.009073318890502355
collA,0.2,0.5,2.5,17.5,0.004674262582905505,0.008804120385008342
collA,0.2,0.5,2.5,17.75,0.004538035976684942,0.008547533293561406
collA,0.2,0.5,2.5,18.0,0.004407618363749572,0.00830188762341707
collA,0.2,0.5,2.5,18.25,0.004282337141970385,0.00806591650734013
collA,0.2,0.5,2.5,18.5,0.004161964403806624,0.007839190674319409
collA,0.2,0.5,2.5,18.75,0.004046327163183013,0.007621384299648944
collA,0.2,0.5,2.5,19.0,0.003935192226032979,0.007412058154980145
collA,0.2,0.5,2.5,19.25,0.0038283144335884175,0.007210750476073292
collA,0.2,0.5,2.5,19.5,0.0037254859656713542,0.007017069827095919
collA,0.2,0.5,2.5,19.75,0.0036265089135629563,0.006830643440760148
collA,0.2,0.5,2.5,20.0,0.0035311989402261818,0.00665112411246702
collA,0.2,0.5,2.5,20.25,0.0034393802948992306,0.006478180810136671
collA,0.2,0.5,2.5,20.5,0.003350888574427953,0.006311503875264656
collA,0.2,0.5,2.5,20.75,0.003265568589871343,0.006150801004606389
collA,0.2,0.5,2.5,21.0,0.0031832741196086175,0.005995796785146565
collA,0.2,0.5,2.5,21.25,0.003103867125398436,0.005846231217522093
collA,0.2,0.5,2.5,21.5,0.0030272172810798755,0.005701858828315562
collA,0.2,0.5,2.5,21.75,0.0029532014545822086,0.005562447694404405
collA,0.2,0.5,2.5,22.0,0.0028817032390570396,0.00542777855983354
collA,0.2,0.5,2.5,22.25,0.0028126125193188222,0.005297644019192473
collA,0.2,0.5,2.5,22.5,0.002745825069336505,0.005171847759478167
collA,0.2,0.5,2.5,22.75,0.002681242180559247,0.005050203860034857
collA,0.2,0.5,2.5,23.0,0.0026187703167740895,0.004932536142467632
collA,0.2,0.5,2.5,23.25,0.0025583207939451416,0.0048186775676094884
collA,0.2,0.5,2.5,23.5,0.002499809482866366,0.0047084696754585076
collA,0.2,0.5,2.5,23.75,0.002443156532811569,0.004601762064663939
collA,0.2,0.5,2.5,24.0,0.002388286114505267,0.004498411908403748
collA,0.2,0.5,2.5,24.25,0.0023351261808852,0.0043982835037733
collA,0.2,0.5,2.5,24.5,0.0022836082442633378,0.004301247852061118
collA,0.2,0.5,2.5,24.75,0.0022336671686152536,0.004207182267519389
collA,0.2,0.5,2.5,25.0,0.002185240975835854,0.004115970012440549
collA,0.2,0.5,2.5,25.25,0.002138270664899677,0.004027499956540025
collA,0.2,0.5,2.5,25.5,0.0020927000429538617,0.003941666258814538
collA,0.2,0.5,2.5,25.75,0.002048475567453349,0.0038583680701987973
collA,0.2,0.5,2.5,26.0,0.0020055461985219528,0.0037775092554829335
collA,0.2,0.5,2.5,26.25,0.0019638632607902255,0.003698998133079789
collA,0.2,0.5,2.5,26.5,0.0019233803140221726,0.0036227472313462637
collA,0.2,0.5,2.5,26.75,0.0018840530318985171,0.0035486730602677903
collA,0.2,0.5,2.5,27.0,0.0018458390883749614,0.0034766958974105497
collA,0.2,0.5,2.5,27.25,0.0018086980510800264,0.0034067395871329544
collA,0.2,0.5,2.5,27.5,0.0017725912812593199,0.003338731352127533
collA,0.2,0.5,2.5,27.75,0.001737481839811558,0.0032726016164368273
collA,0.2,0.5,2.5,28.0,0.001703334398996788,0.0032082838391530558
collA,0.2,0.5,2.5,28.25,0.0016701151594296399,0.003145714358072297
collA,0.2,0.5,2.5,28.5,0.00163779177199969,0.003084832242629041
collA,0.2,0.5,2.5,28.75,0.0016063332643882096,0.0030255791554881784
collA,0.2,0.5,2.5,29.0,0.0015757099718752086,0.002967899222217892
collA,0.2,0.5,2.5,29.25,0.001545893472153483,0.0029117389085098703
collA,0.2,0.5,2.5,29.5,0.0015168565238871472,0.0028570469044523726
collA,0.2,0.5,2.5,29.75,0.0014885730087713968,0.00280377401539797
collA,0.2,0.5,2.5,30.0,0.0014610178768677917,0.0027518730590008382
collA,0.2,1.0,5.0,0.0,1.0302111092834536,1.0
collA,0.2,1.0,5.0,0.25,0.9749692803989538,0.9463781467830197
collA,0.2,1.0,5.0,0.5,0.8107737852224095,0.7869977113587232
collA,0.2,1.0,5.0,0.75,0.5789896903461204,0.5620107229758249
collA,0.2,1.0,5.0,1.0,0.3653140539860458,0.3546011596012918
collA,0.2,1.0,5.0,1.25,0.22080735582717712,0.21433214400178235
collA,0.2,1.0,5.0,1.5,0.1354783321272935,0.13150540787851067
collA,0.2,1.0,5.0,1.75,0.0854281503142788,0.08292295583348636
collA,0.2,1.0,5.0,2.0,0.056420770908587825,0.05476622257338146
collA,0.2,1.0,5.0,2.25,0.038887987106308294,0.037747590523806517
collA,0.2,1.0,5.0,2.5,0.027556739564679678,0.026748633669701267
collA,0.2,1.0,5.0,2.75,0.020209144622847692,0.01961650815132816
collA,0.2,1.0,5.0,3.0,0.015173081013651503,0.014728127931181882
collA,0.2,1.0,5.0,3.25,0.011606185254910166,0.01126583197397537
collA,0.2,1.0,5.0,3.5,0.009073559707894724,0.00880747608536826
collA,0.2,1.0,5.0,3.75,0.007181481375383451,0.006970883259430596
collA,0.2,1.0,5.0,4.0,0.005768783870549658,0.005599613339990131
collA,0.2,1.0,5.0,4.25,0.004693175662124968,0.0045555475182064665
collA,0.2,1.0,5.0,4.5,0.003850587736479484,0.0037376686212961703
collA,0.2,1.0,5.0,4.75,0.0031965116619954177,0.0031027734346785476
collA,0.2,1.0,5.0,5.0,0.002672109563563376,0.0025937495135554475
collA,0.2,1.0,5.0,5.25,0.0022515234169633684,0.00218549712449653
collA,0.2,1.0,5.0,5.5,0.0019121407157840521,0.0018560668765395185
collA,0.2,1.0,5.0,5.75,0.0016318033339809673,0.0015839504343104407
collA,0.2,1.0,5.0,6.0,0.0014028048530575266,0.0013616673712956021
collA,0.2,1.0,5.0,6.25,0.001211438242725866,0.0011759126181122837
collA,0.2,1.0,5.0,6.5,0.0010513719157000635,0.0010205402623073322
collA,0.2,1.0,5.0,6.75,0.0009174250222092412,0.0008905213833767927
collA,0.2,1.0,5.0,7.0,0.0008030518999658546,0.0007795022716503262
collA,0.2,1.0,5.0,7.25,0.0007065189223506701,0.0006858001393928645
collA,0.2,1.0,5.0,7.5,0.0006235953399454782,0.0006053083046048783
collA,0.2,1.0,5.0,7.75,0.0005522731612283643,0.0005360776604442644
collA,0.2,1.0,5.0,8.0,0.0004910852703854916,0.00047668411450839225
collA,0.2,1.0,5.0,8.25,0.0004376191308079401,0.0004247858782189981
collA,0.2,1.0,5.0,8.5,0.00039145289666877334,0.0003799734764470187
collA,0.2,1.0,5.0,8.75,0.00035094981798001535,0.0003406581571655859
collA,0.2,1.0,5.0,9.0,0.0003155667827192819,0.0003063127352012047
collA,0.2,1.0,5.0,9.25,0.000284430599294989,0.00027608962544853555
collA,0.2,1.0,5.0,9.5,0.0002569832711869761,0.0002494471947266387
collA,0.2,1.0,5.0,9.75,0.0002327107341677173,0.00022588645382554205
collA,0.2,1.0,5.0,10.0,0.00021118701862022734,0.00020499392475695102
collA,0.2,1.0,5.0,10.25,0.000192049996839262,0.00018641809926980813
collA,0.2,1.0,5.0,10.5,0.00017499166235572053,0.00016986000323509722
collA,0.2,1.0,5.0,10.75,0.00015974934060913274,0.0001550646650667976
collA,0.2,1.0,5.0,11.0,0.00014609809531517312,0.00014181374477391265
collA,0.2,1.0,5.0,11.25,0.00013384469700110022,0.00012991967936959415
collA,0.2,1.0,5.0,11.5,0.00012282261925163,0.00011922082585292374
collA,0.2,1.0,5.0,11.75,0.00011288791146102522,0.00010957745499322226
collA,0.2,1.0,5.0,12.0,0.00010391577504937327,0.00010086842794934543
collA,0.2,1.0,5.0,12.25,9.579771269308543e-05,9.298842909946482e-05
collA,0.2,1.0,5.0,12.5,8.843914589107006e-05,8.584565347250278e-05
collA,0.2,1.0,5.0,12.75,8.175741688419311e-05,7.935986726163159e-05
collA,0.2,1.0,5.0,13.0,7.568010723209513e-05,7.346077570910023e-05
collA,0.2,1.0,5.0,13.25,7.014361824769768e-05,6.80866451697312e-05
collA,0.2,1.0,5.0,13.5,6.509196875277856e-05,6.318313612251008e-05
collA,0.2,1.0,5.0,13.75,6.047577381610371e-05,5.8702311857388764e-05
collA,0.2,1.0,5.0,14.0,5.6251374712544604e-05,5.4601793948494034e-05
collA,0.2,1.0,5.0,14.25,5.2380095639898104e-05,5.084404076784827e-05
collA,0.2,1.0,5.0,14.5,4.882760701498579e-05,4.7395729452914775e-05
collA,0.2,1.0,5.0,14.75,4.556337864898787e-05,4.42272251176545e-05
collA,0.2,1.0,5.0,15.0,4.256020893593064e-05,4.131212384763808e-05
collA,0.2,1.0,5.0,15.25,3.9793818505279745e-05,3.862685826884325e-05
collA,0.2,1.0,5.0,15.5,3.724249869040136e-05,3.6150356324835954e-05
collA,0.2,1.0,5.0,15.75,3.4886806729104584e-05,3.386374541560664e-05
collA,0.2,1.0,5.0,16.0,3.270930090415318e-05,3.1750095305129835e-05
collA,0.2,1.0,5.0,16.25,3.069430990135571e-05,2.9794194243066e-05
collA,0.2,1.0,5.0,16.5,2.8827731551360234e-05,2.798235360848602e-05
collA,0.2,1.0,5.0,16.75,2.7096856861398363e-05,2.6302237101913156e-05
collA,0.2,1.0,5.0,17.0,2.5490215861437444e-05,2.4742711112062015e-05
collA,0.2,1.0,5.0,17.25,2.3997442306967498e-05,2.3293713386238404e-05
collA,0.2,1.0,5.0,17.5,2.2609154715423697e-05,2.194613755538816e-05
collA,0.2,1.0,5.0,17.75,2.131685157924674e-05,2.0691731420051687e-05
collA,0.2,1.0,5.0,18.0,2.011281890744505e-05,1.9523007203284955e-05
collA,0.2,1.0,5.0,18.25,1.8990048508784594e-05,1.8433162230208147e-05
collA,0.2,1.0,5.0,18.5,1.7942165651240187e-05,1.7416008708855378e-05
collA,0.2,1.0,5.0,18.75,1.696336492056414e-05,1.6465911469701322e-05
collA,0.2,1.0,5.0,19.0,1.6048353261119683e-05,1.55777326768315e-05
collA,0.2,1.0,5.0,19.25,1.5192299318915202e-05,1.4746782656500333e-05
collA,0.2,1.0,5.0,19.5,1.4390788323752018e-05,1.3968776102367305e-05
collA,0.2,1.0,5.0,19.75,1.363978184763517e-05,1.3239793013998941e-05
collA,0.2,1.0,5.0,20.0,1.2935581862649141e-05,1.255624380875321e-05
collA,0.2,1.0,5.0,20.25,1.2274798595527987e-05,1.1914838119019625e-05
collA,0.2,1.0,5.0,20.5,1.1654321739938127e-05,1.1312556848706571e-05
collA,0.2,1.0,5.0,20.75,1.1071294642569293e-05,1.074662711632934e-05
collA,0.2,1.0,5.0,21.0,1.0523091126757535e-05,1.02144997582842e-05
collA,0.2,1.0,5.0,21.25,1.0007294658632213e-05,9.713829105951519e-06
collA,0.2,1.0,5.0,21.5,9.52167959658695e-06,9.242454785029059e-06
collA,0.2,1.0,5.0,21.75,9.064194296002755e-06,8.79838531571185e-06
collA,0.2,1.0,5.0,22.0,8.632945868250453e-06,8.379783318639377e-06
collA,0.2,1.0,5.0,22.25,8.22618641663015e-06,7.984952154468358e-06
collA,0.2,1.0,5.0,22.5,7.84230059254112e-06,7.612323844959994e-06
collA,0.2,1.0,5.0,22.75,7.479794333224806e-06,7.260448140990495e-06
collA,0.2,1.0,5.0,23.0,7.1372846582317316e-06,6.9279826182382685e-06
collA,0.2,1.0,5.0,23.25,6.81349041562928e-06,6.6136836947606706e-06
collA,0.2,1.0,5.0,23.5,6.507223881146396e-06,6.31639847649516e-06
collA,0.2,1.0,5.0,23.75,6.217383124164247e-06,6.0350573471185385e-06
collA,0.2,1.0,5.0,24.0,5.942945063895656e-06,5.7686672278550494e-06
collA,0.2,1.0,5.0,24.25,5.682959147416956e-06,5.516305440900987e-06
collA,0.2,1.0,5.0,24.5,5.436541588562135e-06,5.27711411726421e-06
collA,0.2,1.0,5.0,24.75,5.202870113184744e-06,5.050295096122109e-06
collA,0.2,1.0,5.0,25.0,4.981179162042451e-06,4.8351052683823495e-06
collA,0.2,1.0,5.0,25.25,4.770755507654692e-06,4.630852322076892e-06
collA,0.2,1.0,5.0,25.5,4.5709342460052724e-06,4.43689085160857e-06
collA,0.2,1.0,5.0,25.75,4.381095127978023e-06,4.252618796767996e-06
collA,0.2,1.0,5.0,26.0,4.200659198985551e-06,4.077474180905747e-06
collA,0.2,1.0,5.0,26.25,4.029085718431173e-06,3.910932120731582e-06
collA,0.2,1.0,5.0,26.5,3.865869333478503e-06,3.752502082963699e-06
collA,0.2,1.0,5.0,26.75,3.7105374841318906e-06,3.6017253655056136e-06
collA,0.2,1.0,5.0,27.0,3.5626480188898986e-06,3.4581727830209868e-06
collA,0.2,1.0,5.0,27.25,3.4217870022530838e-06,3.3214425387366006e-06
collA,0.2,1.0,5.0,27.5,3.287566697175134e-06,3.191158266058446e-06
collA,0.2,1.0,5.0,27.75,3.1596237071654454e-06,3.0669672251574436e-06
collA,0.2,1.0,5.0,28.0,3.0376172642029007e-06,2.948538641090432e-06
collA,0.2,1.0,5.0,28.25,2.921227649924616e-06,2.835562171287813e-06
collA,0.2,1.0,5.0,28.5,2.8101547387234688e-06,2.727746491374982e-06
collA,0.2,1.0,5.0,28.75,2.7041166524419296e-06,2.6248179893174842e-06
collA,0.2,1.0,5.0,29.0,2.6028485172969795e-06,2.5265195587993106e-06
collA,0.2,1.0,5.0,29.25,2.5061013145249905e-06,2.432609483572807e-06
collA,0.2,1.0,5.0,29.5,2.413640817004992e-06,2.3428604052656358e-06
collA,0.2,1.0,5.0,29.75,2.3252466048137868e-06,2.2570583678048996e-06
collA,0.2,1.0,5.0,30.0,2.240711153293583e-06,2.17500193222734e-06
collA,0.2,2.0,10.0,0.0,3.9325239899529074,1.0
collA,0.2,2.0,10.0,0.25,3.09733066515405,0.7876190134039439
collA,0.2,2.0,10.0,0.5,1.5713905233204917,0.39958828664114754
collA,0.2,2.0,10.0,0.75,0.5763025628090943,0.14654775515202786
collA,0.2,2.0,10.0,1.0,0.18154968032568344,0.04616619778786334
collA,0.2,2.0,10.0,1.25,0.05746035755440226,0.014611572033942087
collA,0.2,2.0,10.0,1.5,0.019858845447081143,0.005049898105597814
collA,0.2,2.0,10.0,1.75,0.007662548441712554,0.0019485064709813286
collA,0.2,2.0,10.0,2.0,0.003279873697286091,0.00083403781023733
collA,0.2,2.0,10.0,2.25,0.0015345964519717706,0.00039023193651010574
collA,0.2,2.0,10.0,2.5,0.0007731499646423195,0.00019660400460813922
collA,0.2,2.0,10.0,2.75,0.00041408476336018507,0.00010529745385358573
collA,0.2,2.0,10.0,3.0,0.00023333917892638895,5.933572929816589e-05
collA,0.2,2.0,10.0,3.25,0.00013722385050639164,3.4894599716869096e-05
collA,0.2,2.0,10.0,3.5,8.36826767570802e-05,2.1279635412493012e-05
collA,0.2,2.0,10.0,3.75,5.2649715491608517e-05,1.3388275729816718e-05
collA,0.2,2.0,10.0,4.0,3.4035907512350094e-05,8.654977718968138e-06
collA,0.2,2.0,10.0,4.25,2.2533250974619538e-05,5.729971649807882e-06
collA,0.2,2.0,10.0,4.5,1.523605443792227e-05,3.874370373034831e-06
collA,0.2,2.0,10.0,4.75,1.049776145436968e-05,2.6694716882058724e-06
collA,0.2,2.0,10.0,5.0,7.356483111007602e-06,1.8706772367574793e-06
collA,0.2,2.0,10.0,5.25,5.234687987099567e-06,1.3311267777319403e-06
collA,0.2,2.0,10.0,5.5,3.77708593015477e-06,9.604737160675277e-07
collA,0.2,2.0,10.0,5.75,2.760253772142521e-06,7.01903861030375e-07
collA,0.2,2.0,10.0,6.0,2.0408701854790115e-06,5.189720878227754e-07
collA,0.2,2.0,10.0,6.25,1.5253174394686704e-06,3.878723800199719e-07
collA,0.2,2.0,10.0,6.5,1.1514228913617197e-06,2.927948804135606e-07
collA,0.2,2.0,10.0,6.75,8.772638741451938e-07,2.230790902703938e-07
collA,0.2,2.0,10.0,7.0,6.741727098346143e-07,1.714351168758382e-07
collA,0.2,2.0,10.0,7.25,5.22289551134773e-07,1.3281280736472442e-07
collA,0.2,2.0,10.0,7.5,4.0768938071886373e-07,1.03671174482459e-07
collA,0.2,2.0,10.0,7.75,3.20498219270313e-07,8.149936785869449e-08
collA,0.2,2.0,10.0,8.0,2.5364079946585364e-07,6.449822051025581e-08
collA,0.2,2.0,10.0,8.25,2.019972683963227e-07,5.136580702683562e-08
collA,0.2,2.0,10.0,8.5,1.6182846686125549e-07,4.1151298065747695e-08
collA,0.2,2.0,10.0,8.75,1.3037981995067872e-07,3.3154233841619876e-08
collA,0.2,2.0,10.0,9.0,1.0560543356499422e-07,2.6854364737456785e-08
collA,0.2,2.0,10.0,9.25,8.597400054287961e-08,2.1862295249191643e-08
collA,0.2,2.0,10.0,9.5,7.033097429540647e-08,1.788443617256832e-08
collA,0.2,2.0,10.0,9.75,5.779982878556587e-08,1.4697896041635599e-08
collA,0.2,2.0,10.0,10.0,4.7710725923075096e-08,1.2132341988242121e-08
collA,0.2,2.0,10.0,10.25,3.954857253158496e-08,1.0056791168375952e-08
collA,0.2,2.0,10.0,10.5,3.29149105836107e-08,8.36991984478774e-09
collA,0.2,2.0,10.0,10.75,2.7499755826226724e-08,6.9929022420422764e-09
collA,0.2,2.0,10.0,11.0,2.306064551724818e-08,5.864082603479384e-09
collA,0.2,2.0,10.0,11.25,1.9406948191845696e-08,4.934985327852532e-09
collA,0.2,2.0,10.0,11.5,1.638804084949589e-08,4.16730855078449e-09
collA,0.2,2.0,10.0,11.75,1.3884347350312062e-08,3.5306453020464165e-09
collA,0.2,2.0,10.0,12.0,1.1800506967535177e-08,3.0007463394206756e-09
collA,0.2,2.0,10.0,12.25,1.0060138409934518e-08,2.5581886939881045e-09
collA,0.2,2.0,10.0,12.5,8.601805750953678e-09,2.187349847815343e-09
collA,0.2,2.0,10.0,12.75,7.3758948047300004e-09,1.8756134288244552e-09
collA,0.2,2.0,10.0,13.0,6.342182837415912e-09,1.612751213627526e-09
collA,0.2,2.0,10.0,13.25,5.4679389747498e-09,1.3904400809047014e-09
collA,0.2,2.0,10.0,13.5,4.726432813684738e-09,1.2018827668337602e-09
collA,0.2,2.0,10.0,13.75,4.095758503114604e-09,1.041508841034089e-09
collA,0.2,2.0,10.0,14.0,3.557903735876009e-09,9.047379609039882e-10
collA,0.2,2.0,10.0,14.25,3.0980097092371594e-09,7.877916872604403e-10
collA,0.2,2.0,10.0,14.5,2.703780622183754e-09,6.875433256329944e-10
collA,0.2,2.0,10.0,14.75,2.3650107447344835e-09,6.013976649034517e-10
collA,0.2,2.0,10.0,15.0,2.0732042917623336e-09,5.271943151673337e-10
collA,0.2,2.0,10.0,15.25,1.8212688304284812e-09,4.631297444291729e-10
collA,0.2,2.0,10.0,15.5,1.6032671666465455e-09,4.076941859077495e-10
collA,0.2,2.0,10.0,15.75,1.4142159039547168e-09,3.5962041364982295e-10
collA,0.2,2.0,10.0,16.0,1.249921380464539e-09,3.1784202300047687e-10
collA,0.2,2.0,10.0,16.25,1.1068456405373264e-09,2.8145934859270395e-10
collA,0.2,2.0,10.0,16.5,9.819966187570525e-10,2.4971153927246916e-10
collA,0.2,2.0,10.0,16.75,8.728379038465182e-10,2.219536119999539e-10
collA,0.2,2.0,10.0,17.0,7.772143847455873e-10,1.9763754441963227e-10
collA,0.2,2.0,10.0,17.25,6.932908175661381e-10,1.7629665307507517e-10
collA,0.2,2.0,10.0,17.5,6.195009345142124e-10,1.5753265233650388e-10
collA,0.2,2.0,10.0,17.75,5.545051778981094e-10,1.4100490659810308e-10
collA,0.2,2.0,10.0,18.0,4.971555100676086e-10,1.2642148181111595e-10
collA,0.2,2.0,10.0,18.25,4.464660437139807e-10,1.1353167707422612e-10
collA,0.2,2.0,10.0,18.5,4.015884720619922e-10,1.0211977678661313e-10
collA,0.2,2.0,10.0,18.75,3.617914673085253e-10,9.199981188490036e-11
collA,0.2,2.0,10.0,19.0,3.264433677523935e-10,8.301115736011129e-11
collA,0.2,2.0,10.0,19.25,2.949975969041572e-10,7.501482448876042e-11
collA,0.2,2.0,10.0,19.5,2.669803573568661e-10,6.789033151201786e-11
collA,0.2,2.0,10.0,19.75,2.419802229911605e-10,6.153305704158164e-11
collA,0.2,2.0,10.0,20.0,2.1963931886469505e-10,5.5851997197180544e-11
collA,0.2,2.0,10.0,20.25,1.996458318223129e-10,5.07678611325404e-11
collA,0.2,2.0,10.0,20.5,1.8172763878910468e-10,4.621145077649759e-11
collA,0.2,2.0,10.0,20.75,1.6564687573438806e-10,4.21222797769561e-11
collA,0.2,2.0,10.0,21.0,1.5119529991015718e-10,3.844739416630177e-11
collA,0.2,2.0,10.0,21.25,1.381903223690998e-10,3.5140363471947863e-11
collA,0.2,2.0,10.0,21.5,1.2647160791732488e-10,3.2160416119632977e-11
collA,0.2,2.0,10.0,21.75,1.1589815633257253e-10,2.947169721753189e-11
collA,0.2,2.0,10.0,22.0,1.0634579250818721e-10,2.704263032594004e-11
collA,0.2,2.0,10.0,22.25,9.770500467615386e-11,2.4845367739847886e-11
collA,0.2,2.0,10.0,22.5,8.987907943312004e-11,2.2855316245431564e-11
collA,0.2,2.0,10.0,22.75,8.278249027897225e-11,2.1050727342152482e-11
collA,0.2,2.0,10.0,23.0,7.633950305358167e-11,1.9412342619808364e-11
collA,0.2,2.0,10.0,23.25,7.048296724917837e-11,1.792308640182572e-11
collA,0.2,2.0,10.0,23.5,6.515326686823006e-11,1.6567798959316782e-11
collA,0.2,2.0,10.0,23.75,6.029740844154392e-11,1.53330046035564e-11
collA,0.2,2.0,10.0,24.0,5.586822714355584e-11,1.4206709809346864e-11
collA,0.2,2.0,10.0,24.25,5.1823694744609507e-11,1.3178227234471393e-11
collA,0.2,2.0,10.0,24.5,4.8126315508672596e-11,1.2238022102758722e-11
collA,0.2,2.0,10.0,24.75,4.474259815002859e-11,1.137757792815509e-11
collA,0.2,2.0,10.0,25.0,4.164259366259679e-11,1.05892789895213e-11
collA,0.2,2.0,10.0,25.25,3.879949027938355e-11,9.866307333028674e-12
collA,0.2,2.0,10.0,25.5,3.61892580477205e-11,9.202552391334266e-12
collA,0.2,2.0,10.0,25.75,3.3790336552236886e-11,8.592531574776619e-12
collA,0.2,2.0,10.0,26.0,3.158336021023217e-11,8.031320416842615e-12
collA,0.2,2.0,10.0,26.25,2.955091632693606e-11,7.514491050133412e-12
collA,0.2,2.0,10.0,26.5,2.7677331750921525e-11,7.0380579550521615e-12
collA,0.2,2.0,10.0,26.75,2.5948484529348138e-11,6.5984300656889e-12
collA,0.2,2.0,10.0,27.0,2.435163744279314e-11,6.192368439457315e-12
collA,0.2,2.0,10.0,27.25,2.2875290711987865e-11,5.8169488019478806e-12
collA,0.2,2.0,10.0,27.5,2.150905152380804e-11,5.469528368742542e-12
collA,0.2,2.0,10.0,27.75,2.024351832978783e-11,5.147716423728733e-12
collA,0.2,2.0,10.0,28.0,1.9070178134381398e-11,4.849348200571249e-12
collA,0.2,2.0,10.0,28.25,1.7981315218242682e-11,4.572461671990464e-12
collA,0.2,2.0,10.0,28.5,1.6969929939048675e-11,4.315276901655187e-12
collA,0.2,2.0,10.0,28.75,1.6029666423248234e-11,4.076177656945506e-12
collA,0.2,2.0,10.0,29.0,1.515474811027046e-11,3.853695018514545e-12
collA,0.2,2.0,10.0,29.25,1.4339920239360966e-11,3.646492755288363e-12
collA,0.2,2.0,10.0,29.5,1.3580398481024427e-11,3.4533542619754125e-12
collA,0.2,2.0,10.0,29.75,1.2871823012360313e-11,3.273170880901468e-12
collA,0.2,2.0,10.0,30.0,1.2210217420355188e-11,3.1049314515437725e-12
collA,0.2,4.0,20.0,0.0,57.28139207721246,1.0
collA,0.2,4.0,20.0,0.25,31.245223992350876,0.5454690058899734
collA,0.2,4.0,20.0,0.5,5.9104437467298485,0.10318261362717696
collA,0.2,4.0,20.0,0.75,0.57262312259194,0.009996669107134698
collA,0.2,4.0,20.0,1.0,0.044648664930130796,0.0007794619388779278
collA,0.2,4.0,20.0,1.25,0.0038778619761295824,6.769845905459871e-05
collA,0.2,4.0,20.0,1.5,0.0004293939276121289,7.496220186711373e-06
collA,0.2,4.0,20.0,1.75,6.151236615565166e-05,1.0738629758288006e-06
collA,0.2,4.0,20.0,2.0,1.105863665054199e-05,1.930580987912357e-07
collA,0.2,4.0,20.0,2.25,2.3997324844699442e-06,4.1893752882877295e-08
collA,0.2,4.0,20.0,2.5,6.069818924516221e-07,1.0596493388872966e-08
collA,0.2,4.0,20.0,2.75,1.7398079056011995e-07,3.037300321291119e-09
collA,0.2,4.0,20.0,3.0,5.528563763381076e-08,9.651587649840716e-10
collA,0.2,4.0,20.0,3.25,1.9148938120170207e-08,3.3429596289067826e-10
collA,0.2,4.0,20.0,3.5,7.134650954156433e-09,1.2455442675937903e-10
collA,0.2,4.0,20.0,3.75,2.8300430647055284e-09,4.940597569435414e-11
collA,0.2,4.0,20.0,4.0,1.1852643149724596e-09,2.069196072216231e-11
collA,0.2,4.0,20.0,4.25,5.206390849130976e-10,9.089148605384835e-12
collA,0.2,4.0,20.0,4.5,2.3855035892668117e-10,4.16453494365373e-12
collA,0.2,4.0,20.0,4.75,1.1349409319751784e-10,1.981343139226321e-12
collA,0.2,4.0,20.0,5.0,5.585505410287849e-11,9.750994533720246e-13
collA,0.2,4.0,20.0,5.25,2.834303880588726e-11,4.948035963875015e-13
collA,0.2,4.0,20.0,5.5,1.4788589833675313e-11,2.5817441401809914e-13
collA,0.2,4.0,20.0,5.75,7.915353892525893e-12,1.3818368593166155e-13
collA,0.2,4.0,20.0,6.0,4.336902344383248e-12,7.571223720501275e-14
collA,0.2,4.0,20.0,6.25,2.428118368954218e-12,4.238930446524825e-14
collA,0.2,4.0,20.0,6.5,1.3869171728926412e-12,2.4212351037543675e-14
collA,0.2,4.0,20.0,6.75,8.070695426387117e-13,1.4089558814332275e-14
collA,0.2,4.0,20.0,7.0,4.77868461239908e-13,8.342472902819211e-15
collA,0.2,4.0,20.0,7.25,2.875797109595108e-13,5.020473499873532e-15
collA,0.2,4.0,20.0,7.5,1.7572211039715019e-13,3.067699719313482e-15
collA,0.2,4.0,20.0,7.75,1.0892372490737652e-13,1.901555129116848e-15
collA,0.2,4.0,20.0,8.0,6.84375414896667e-14,1.1947604450222913e-15
collA,0.2,4.0,20.0,8.25,4.3553577512528346e-14,7.603442572383767e-16
collA,0.2,4.0,20.0,8.5,2.8055780469101364e-14,4.897887333339171e-16
collA,0.2,4.0,20.0,8.75,1.8282187454019307e-14,3.191645103417848e-16
collA,0.2,4.0,20.0,9.0,1.2044902731803807e-14,2.1027601276812336e-16
collA,0.2,4.0,20.0,9.25,8.01920516753057e-15,1.3999668787240857e-16
collA,0.2,4.0,20.0,9.5,5.392811868582969e-15,9.414596386403682e-17
collA,0.2,4.0,20.0,9.75,3.661642236351844e-15,6.392376483127598e-17
collA,0.2,4.0,20.0,10.0,2.5092866571765323e-15,4.380631416558695e-17
collA,0.2,4.0,20.0,10.25,1.7349636777702385e-15,3.028843425159071e-17
collA,0.2,4.0,20.0,10.5,1.2099352197978796e-15,2.1122657392246112e-17
collA,0.2,4.0,20.0,10.75,8.508328697051356e-16,1.4853564811383342e-17
collA,0.2,4.0,20.0,11.0,6.031532384711632e-16,1.0529653987077386e-17
collA,0.2,4.0,20.0,11.25,4.3093772769736765e-16,7.523171348847198e-18
collA,0.2,4.0,20.0,11.5,3.102542058522751e-16,5.4163174916221995e-18
collA,0.2,4.0,20.0,11.75,2.250401883034379e-16,3.928678758367027e-18
collA,0.2,4.0,20.0,12.0,1.6442740429271904e-16,2.87052039641563e-18
collA,0.2,4.0,20.0,12.25,1.21004497046144e-16,2.1124573383802543e-18
collA,0.2,4.0,20.0,12.5,8.967925448502954e-17,1.5655913942200703e-18
collA,0.2,4.0,20.0,12.75,6.692734462370963e-17,1.1683959170107967e-18
collA,0.2,4.0,20.0,13.0,5.029232650611539e-17,8.779871557298021e-19
collA,0.2,4.0,20.0,13.25,3.805034927766746e-17,6.642706801953675e-19
collA,0.2,4.0,20.0,13.5,2.898363501552175e-17,5.059869176442719e-19
collA,0.2,4.0,20.0,13.75,2.2226361163388134e-17,3.880206181691274e-19
collA,0.2,4.0,20.0,14.0,1.7159079261694266e-17,2.9955765108789053e-19
collA,0.2,4.0,20.0,14.25,1.3335901675289805e-17,2.3281385440691934e-19
collA,0.2,4.0,20.0,14.5,1.0433961733299691e-17,1.8215272630307643e-19
collA,0.2,4.0,20.0,14.75,8.218113822788644e-18,1.4346917078605627e-19
collA,0.2,4.0,20.0,15.0,6.516127757110059e-18,1.13756449010992e-19
collA,0.2,4.0,20.0,15.25,5.201154408438271e-18,9.0800069967353e-20
collA,0.2,4.0,20.0,15.5,4.179259819479667e-18,7.296016503660094e-20
collA,0.2,4.0,20.0,15.75,3.3805130218399813e-18,5.901590201025873e-20
collA,0.2,4.0,20.0,16.0,2.752579684915186e-18,4.805364508608391e-20
collA,0.2,4.0,20.0,16.25,2.2560924968788345e-18,3.9386132478025926e-20
collA,0.2,4.0,20.0,16.5,1.861288117745753e-18,3.2493765431483046e-20
collA,0.2,4.0,20.0,16.75,1.545551778643207e-18,2.6981742632230034e-20
collA,0.2,4.0,20.0,17.0,1.291615653030936e-18,2.2548607954392983e-20
collA,0.2,4.0,20.0,17.25,1.08623049501215e-18,1.8963060352094192e-20
collA,0.2,4.0,20.0,17.5,9.191815537789063e-19,1.604677401240346e-20
collA,0.2,4.0,20.0,17.75,7.825561288921698e-19,1.3661611572521197e-20
collA,0.2,4.0,20.0,18.0,6.701959181340231e-19,1.170006338586591e-20
collA,0.2,4.0,20.0,18.25,5.772856902560778e-19,1.007806670406902e-20
collA,0.2,4.0,20.0,18.5,5.000429791625081e-19,8.72958845847313e-21
collA,0.2,4.0,20.0,18.75,4.354829684621625e-19,7.602520690753347e-21
collA,0.2,4.0,20.0,19.0,3.812395824470895e-19,6.6555572171360215e-21
collA,0.2,4.0,20.0,19.25,3.354287711523473e-19,5.855806903229692e-21
collA,0.2,4.0,20.0,19.5,2.965436027681333e-19,5.1769622213162575e-21
collA,0.2,4.0,20.0,19.75,2.6337343205141606e-19,4.597888118647707e-21
collA,0.2,4.0,20.0,20.0,2.3494136633322143e-19,4.10153031924455e-21
collA,0.2,4.0,20.0,20.25,2.104556929681005e-19,3.674067360032325e-21
collA,0.2,4.0,20.0,20.5,1.8927200147415088e-19,3.3042493314237485e-21
collA,0.2,4.0,20.0,20.75,1.7086352969719932e-19,2.982880190252426e-21
collA,0.2,4.0,20.0,21.0,1.5479785826189586e-19,2.7024108990444237e-21
collA,0.2,4.0,20.0,21.25,1.4071852387466477e-19,2.456618437013249e-21
collA,0.2,4.0,20.0,21.5,1.2833045810772756e-19,2.240351595065017e-21
collA,0.2,4.0,20.0,21.75,1.1738841228487859e-19,2.0493289012013686e-21
collA,0.2,4.0,20.0,22.0,1.0768772175055155e-19,1.8799773861185822e-21
collA,0.2,4.0,20.0,22.25,9.905690946709063e-20,1.7293034592030664e-21
collA,0.2,4.0,20.0,22.5,9.135174092700759e-20,1.5947891211140608e-21
collA,0.2,4.0,20.0,22.75,8.445042825806349e-20,1.4743082386026603e-21
collA,0.2,4.0,20.0,23.0,7.824974746883509e-20,1.3660587606418211e-21
collA,0.2,4.0,20.0,23.25,7.266188377728188e-20,1.2685076451937005e-21
collA,0.2,4.0,20.0,23.5,6.761185945585828e-20,1.180345955362273e-21
collA,0.2,4.0,20.0,23.75,6.303542930995787e-20,1.1004521193372755e-21
collA,0.2,4.0,20.0,24.0,5.887735282403999e-20,1.0278617660806192e-21
collA,0.2,4.0,20.0,24.25,5.508997071359685e-20,9.617428752314245e-22
collA,0.2,4.0,20.0,24.5,5.163202829424676e-20,9.013752358645433e-22
collA,0.2,4.0,20.0,24.75,4.846769962656172e-20,8.461334103268594e-22
collA,0.2,4.0,20.0,25.0,4.556577551093722e-20,7.95472558514584e-22
collA,0.2,4.0,20.0,25.25,4.289898562510218e-20,7.489166039693394e-22
collA,0.2,4.0,20.0,25.5,4.044343083012591e-20,7.06048323260199e-22
collA,0.2,4.0,20.0,25.75,3.81781062382518e-20,6.665010198563194e-22
collA,0.2,4.0,20.0,26.0,3.6084499285505343e-20,6.299515074086405e-22
collA,0.2,4.0,20.0,26.25,3.41462499768504e-20,5.961141784198079e-22
collA,0.2,4.0,20.0,26.5,3.2348862822500623e-20,5.647359753215489e-22
collA,0.2,4.0,20.0,26.75,3.067946187896836e-20,5.355921140606005e-22
collA,0.2,4.0,20.0,27.0,2.9126581840320144e-20,5.084824370374757e-22
collA,0.2,4.0,20.0,27.25,2.7679989367000614e-20,4.83228293922909e-22
collA,0.2,4.0,20.0,27.5,2.6330529849216684e-20,4.596698665026234e-22
collA,0.2,4.0,20.0,27.75,2.506999562496278e-20,4.376638680702745e-22
collA,0.2,4.0,20.0,28.0,2.389101234563423e-20,4.170815596351139e-22
collA,0.2,4.0,20.0,28.25,2.2786940733733385e-20,3.978070348398259e-22
collA,0.2,4.0,20.0,28.5,2.1751791430518935e-20,3.7973573339835397e-22
collA,0.2,4.0,20.0,28.75,2.0780151005057438e-20,3.6277314938587443e-22
collA,0.2,4.0,20.0,29.0,1.9867117504855242e-20,3.468337061025919e-22
collA,0.2,4.0,20.0,29.25,1.9008244184003307e-20,3.3183977369790773e-22
collA,0.2,4.0,20.0,29.5,1.8199490257202215e-20,3.1772080945013017e-22
collA,0.2,4.0,20.0,29.75,1.743717770492531e-20,3.0441260368499534e-22
collA,0.2,4.0,20.0,30.0,1.6717953302656314e-20,2.918566168943895e-22
collA,0.3,0.25,0.8333333333333334,0.0,0.26259609531643513,1.0
collA,0.3,0.25,0.8333333333333334,0.25,0.27082772767856217,1.031347124001245
collA,0.3,0.25,0.8333333333333334,0.5,0.2945711098164202,1.1217650036321156
collA,0.3,0.25,0.8333333333333334,0.75,0.3311134805643422,1.260923092422002
collA,0.3,0.25,0.8333333333333334,1.0,0.3763510460003481,1.4331936106926315
collA,0.3,0.25,0.8333333333333334,1.25,0.4252795070187642,1.6195195381953085
collA,0.3,0.25,0.8333333333333334,1.5,0.47253191778815884,1.7994628489001163
collA,0.3,0.25,0.8333333333333334,1.75,0.5129306416713192,1.9533064307495678
collA,0.3,0.25,0.8333333333333334,2.0,0.5420159391748585,2.0640670171493416
collA,0.3,0.25,0.8333333333333334,2.25,0.556496715942257,2.119211693805515
collA,0.3,0.25,0.8333333333333334,2.5,0.554568780909234,2.1118698670708116
collA,0.3,0.25,0.8333333333333334,2.75,0.536062488628462,2.041395505072125
collA,0.3,0.25,0.8333333333333334,3.0,0.5024053616687403,1.9132247989572302
collA,0.3,0.25,0.8333333333333334,3.25,0.45640954202622763,1.738066750292849
collA,0.3,0.25,0.8333333333333334,3.5,0.40191518619839683,1.5305451732405944
collA,0.3,0.25,0.8333333333333334,3.75,0.34333706257747026,1.307472078607034
collA,0.3,0.25,0.8333333333333334,4.0,0.28517117339541387,1.0859688261997011
collA,0.3,0.25,0.8333333333333334,4.25,0.23152043311278775,0.8816598465936807
collA,0.3,0.25,0.8333333333333334,4.5,0.18569334772008944,0.7071443598440568
collA,0.3,0.25,0.8333333333333334,4.75,0.14991818164034573,0.5709078859671939
collA,0.3,0.25,0.8333333333333334,5.0,0.12519895959529728,0.4767738813649505
collA,0.3,0.25,0.8333333333333334,5.25,0.11132105259131965,0.42392501098378815
collA,0.3,0.25,0.8333333333333334,5.5,0.10699549356064854,0.4074527209999684
collA,0.3,0.25,0.8333333333333334,5.75,0.11011491505360393,0.41933188275672034
collA,0.3,0.25,0.8333333333333334,6.0,0.11808205124040748,0.4496717710067834
collA,0.3,0.25,0.8333333333333334,6.25,0.1281654068865893,0.48807049751500176
collA,0.3,0.25,0.8333333333333334,6.5,0.13783648296873843,0.5248992099545192
collA,0.3,0.25,0.8333333333333334,6.75,0.14504855207174483,0.5523637047876038
collA,0.3,0.25,0.8333333333333334,7.0,0.14842733821613605,0.5652305607868131
collA,0.3,0.25,0.8333333333333334,7.25,0.147357444216544,0.5611562656290622
collA,0.3,0.25,0.8333333333333334,7.5,0.14196302704649488,0.5406136251775783
collA,0.3,0.25,0.8333333333333334,7.75,0.13299504234660314,0.5064623759402844
collA,0.3,0.25,0.8333333333333334,8.0,0.12164858309451254,0.463253587026581
collA,0.3,0.25,0.8333333333333334,8.25,0.10934109968256213,0.4163850934295244
collA,0.3,0.25,0.8333333333333334,8.5,0.09748489575434112,0.3712351306551961
collA,0.3,0.25,0.8333333333333334,8.75,0.08728520843500055,0.33239339804279877
collA,0.3,0.25,0.8333333333333334,9.0,0.0795890088449566,0.30308527150432213
collA,0.3,0.25,0.8333333333333334,9.25,0.07480052835300913,0.2848501165368531
collA,0.3,0.25,0.8333333333333334,9.5,0.07286889412690022,0.2774942027949475
collA,0.3,0.25,0.8333333333333334,9.75,0.07334272335425689,0.27929860596699657
collA,0.3,0.25,0.8333333333333334,10.0,0.07547754339101732,0.2874282776370491
collA,0.3,0.25,0.8333333333333334,10.25,0.0783756254123903,0.29846454996958593
collA,0.3,0.25,0.8333333333333334,10.5,0.08113493456504738,0.308972357213757
collA,0.3,0.25,0.8333333333333334,10.75,0.08298457456307469,0.31601602629725367
collA,0.3,0.25,0.8333333333333334,11.0,0.08338798418560872,0.3175522624779475
collA,0.3,0.25,0.8333333333333334,11.25,0.08210143583298408,0.3126529194352632
collA,0.3,0.25,0.8333333333333334,11.5,0.0791830054383849,0.30153915785749713
collA,0.3,0.25,0.8333333333333334,11.75,0.0749549222402413,0.28543806849038894
collA,0.3,0.25,0.8333333333333334,12.0,0.06992892315595912,0.26629841190781206
collA,0.3,0.25,0.8333333333333334,12.25,0.06470901316816617,0.2464203174468003
collA,0.3,0.25,0.8333333333333334,12.5,0.05988830055301774,0.2280624183724087
collA,0.3,0.25,0.8333333333333334,12.75,0.05595617356681206,0.2130883686575134
collA,0.3,0.25,0.8333333333333334,13.0,0.05322926059740394,0.20270393028221267
collA,0.3,0.25,0.8333333333333334,13.25,0.05181496158733081,0.19731809616168294
collA,0.3,0.25,0.8333333333333334,13.5,0.0516106832459608,0.19654017773481583
collA,0.3,0.25,0.8333333333333334,13.75,0.052336179663924384,0.19930296221982252
collA,0.3,0.25,0.8333333333333334,14.0,0.0535914706481955,0.20408327314850733
collA,0.3,0.25,0.8333333333333334,14.25,0.054929381799449714,0.20917821239214687
collA,0.3,0.25,0.8333333333333334,14.5,0.055930249335950984,0.21298964582300273
collA,0.3,0.25,0.8333333333333334,14.75,0.056266863671177204,0.21427151688365423
collA,0.3,0.25,0.8333333333333334,15.0,0.05575007518900485,0.21230351929576316
collA,0.3,0.25,0.8333333333333334,15.25,0.05434917319877363,0.2069687027649115
collA,0.3,0.25,0.8333333333333334,15.5,0.05218551710395271,0.1987292196445945
collA,0.3,0.25,0.8333333333333334,15.75,0.04950222421659679,0.18851089220098768
collA,0.3,0.25,0.8333333333333334,16.0,0.04661632821716841,0.1775210258210219
collA,0.3,0.25,0.8333333333333334,16.25,0.043862194276600444,0.16703292645591458
collA,0.3,0.25,0.8333333333333334,16.5,0.04153581353886769,0.15817376678360717
collA,0.3,0.25,0.8333333333333334,16.75,0.039848860944912246,0.151749632441767
collA,0.3,0.25,0.8333333333333334,17.0,0.03889929580163107,0.14813356518023013
collA,0.3,0.25,0.8333333333333334,17.25,0.038662226597666556,0.14723077489433942
collA,0.3,0.25,0.8333333333333334,17.5,0.03900129001057756,0.1485219723605562
collA,0.3,0.25,0.8333333333333334,17.75,0.03969748385550263,0.15117316884573676
collA,0.3,0.25,0.8333333333333334,18.0,0.04048976271022352,0.1541902695142222
collA,0.3,0.25,0.8333333333333334,18.25,0.04112013496479635,0.15659080884369403
collA,0.3,0.25,0.8333333333333334,18.5,0.041375683672799285,0.15756397147848109
collA,0.3,0.25,0.8333333333333334,18.75,0.041120853459733674,0.15659354496563238
collA,0.3,0.25,0.8333333333333334,19.0,0.04031528813317817,0.15352584768862307
collA,0.3,0.25,0.8333333333333334,19.25,0.03901510246915769,0.1485745719948481
collA,0.3,0.25,0.8333333333333334,19.5,0.03735827458584362,0.14226515645948934
collA,0.3,0.25,0.8333333333333334,19.75,0.035537390323741105,0.13533099294914352
collA,0.3,0.25,0.8333333333333334,20.0,0.033764860794593815,0.12858097053540068
collA,0.3,0.25,0.8333333333333334,20.25,0.03223669660330105,0.12276152303199707
collA,0.3,0.25,0.8333333333333334,20.5,0.03110084785845986,0.11843606364741459
collA,0.3,0.25,0.8333333333333334,20.75,0.03043507120768939,0.1159006997838804
collA,0.3,0.25,0.8333333333333334,21.0,0.030237481204999538,0.11514825141844774
collA,0.3,0.25,0.8333333333333334,21.25,0.030430712696153127,0.11588410200648006
collA,0.3,0.25,0.8333333333333334,21.5,0.030878346516147657,0.11758874966872011
collA,0.3,0.25,0.8333333333333334,21.75,0.031410304783584114,0.11961451576701428
collA,0.3,0.25,0.8333333333333334,22.0,0.031852606122291134,0.12129885664867908
collA,0.3,0.25,0.8333333333333334,22.25,0.032056370753171554,0.1220748187993534
collA,0.3,0.25,0.8333333333333334,22.5,0.03192132503632133,0.12156054718885025
collA,0.3,0.25,0.8333333333333334,22.75,0.03141017712497729,0.11961402962647716
collA,0.3,0.25,0.8333333333333334,23.0,0.030551902371596443,0.11634560801363251
collA,0.3,0.25,0.8333333333333334,23.25,0.029433892071421695,0.11208807974068727
collA,0.3,0.25,0.8333333333333334,23.5,0.028184757478341812,0.10733121314838458
collA,0.3,0.25,0.8333333333333334,23.75,0.02695104466097235,0.10263307467879765
collA,0.3,0.25,0.8333333333333334,24.0,0.025871980527529977,0.0985238584616179
collA,0.3,0.25,0.8333333333333334,24.25,0.025056519567329398,0.09541847732783551
collA,0.3,0.25,0.8333333333333334,24.5,0.024566399988875075,0.09355203838530776
collA,0.3,0.25,0.8333333333333334,24.75,0.024407768678665693,0.09294794977531443
collA,0.3,0.25,0.8333333333333334,25.0,0.02453241008121973,0.0934226004071292
collA,0.3,0.25,0.8333333333333334,25.25,0.024847981030939756,0.09462433552561889
collA,0.3,0.25,0.8333333333333334,25.5,0.02523518530206266,0.0960988596256681
collA,0.3,0.25,0.8333333333333334,25.75,0.025568753794085925,0.09736913172023716
collA,0.3,0.25,0.8333333333333334,26.0,0.025738589291241096,0.0980158873277435
collA,0.3,0.25,0.8333333333333334,26.25,0.025667550455160927,0.09774536222342095
collA,0.3,0.25,0.8333333333333334,26.5,0.02532304493430626,0.0964334405040994
collA,0.3,0.25,0.8333333333333334,26.75,0.02472073906508454,0.09413978161135796
collA,0.3,0.25,0.8333333333333334,27.0,0.023920066624742428,0.0910907170798489
collA,0.3,0.25,0.8333333333333334,27.25,0.023012594960404087,0.08763494724730507
collA,0.3,0.25,0.8333333333333334,27.5,0.02210545566266053,0.08418044310987519
collA,0.3,0.25,0.8333333333333334,27.75,0.02130278677477921,0.08112377584711912
collA,0.3,0.25,0.8333333333333334,28.0,0.020688356610061943,0.07878394606413296
collA,0.3,0.25,0.8333333333333334,28.25,0.020312227280306933,0.07735159677766788
collA,0.3,0.25,0.8333333333333334,28.5,0.020183539966770796,0.0768615387919196
collA,0.3,0.25,0.8333333333333334,28.75,0.020270409124344142,0.07719234781430308
collA,0.3,0.25,0.8333333333333334,29.0,0.02050669227625335,0.07809214471198535
collA,0.3,0.25,0.8333333333333334,29.25,0.020804263039824553,0.07922533278628867
collA,0.3,0.25,0.8333333333333334,29.5,0.021068544066372714,0.0802317492230209
collA,0.3,0.25,0.8333333333333334,29.75,0.021214589352039823,0.08078790861865516
collA,0.3,0.25,0.8333333333333334,30.0,0.02118100590921777,0.08066001851129624
collA,0.3,0.5,1.6666666666666667,0.0,0.31575087137972835,1.0
collA,0.3,0.5,1.6666666666666667,0.25,0.3301121768369989,1.0454830271552895
collA,0.3,0.5,1.6666666666666667,0.5,0.3677564990674539,1.1647046212746077
collA,0.3,0.5,1.6666666666666667,0.75,0.4140156378320715,1.3112098029150583
collA,0.3,0.5,1.6666666666666667,1.0,0.4498160453837113,1.4245916200267694
collA,0.3,0.5,1.6666666666666667,1.25,0.45841675145932415,1.4518305189664005
collA,0.3,0.5,1.6666666666666667,1.5,0.43138393198921104,1.366216125086857
collA,0.3,0.5,1.6666666666666667,1.75,0.3713114675457176,1.1759633977357133
collA,0.3,0.5,1.6666666666666667,2.0,0.29038628990818693,0.9196690056286893
collA,0.3,0.5,1.6666666666666667,2.25,0.20567503386358144,0.6513838994801459
collA,0.3,0.5,1.6666666666666667,2.5,0.13318836402090034,0.4218147156297958
collA,0.3,0.5,1.6666666666666667,2.75,0.0830241947563848,0.2629420922691239
collA,0.3,0.5,1.6666666666666667,3.0,0.05721887680303041,0.18121526174418007
collA,0.3,0.5,1.6666666666666667,3.25,0.050704916107134186,0.1605851977084663
collA,0.3,0.5,1.6666666666666667,3.5,0.05453739039415233,0.1727228499982968
collA,0.3,0.5,1.6666666666666667,3.75,0.059809794287189404,0.18942083683202554
collA,0.3,0.5,1.6666666666666667,4.0,0.06067300032694701,0.19215465680846985
collA,0.3,0.5,1.6666666666666667,4.25,0.05550075854880995,0.17577388878228503
collA,0.3,0.5,1.6666666666666667,4.5,0.04615776435284151,0.14618412342346715
collA,0.3,0.5,1.6666666666666667,4.75,0.036096614101627,0.11431991919419435
collA,0.3,0.5,1.6666666666666667,5.0,0.028336287307532588,0.08974254665937184
collA,0.3,0.5,1.6666666666666667,5.25,0.024194426498078386,0.07662505060510721
collA,0.3,0.5,1.6666666666666667,5.5,0.023127799468401444,0.07324698540764274
collA,0.3,0.5,1.6666666666666667,5.75,0.023470012175051694,0.0743307914638379
collA,0.3,0.5,1.6666666666666667,6.0,0.02350363731278488,0.07443728408438478
collA,0.3,0.5,1.6666666666666667,6.25,0.0222827090294715,0.07057053851380782
collA,0.3,0.5,1.6666666666666667,6.5,0.019874676167445662,0.06294416886515565
collA,0.3,0.5,1.6666666666666667,6.75,0.017044627514769543,0.053981252499130335
collA,0.3,0.5,1.6666666666666667,7.0,0.014670429314605252,0.046462039045213906
collA,0.3,0.5,1.6666666666666667,7.25,0.013245023306462706,0.041947701517295176
collA,0.3,0.5,1.6666666666666667,7.5,0.012698794238299853,0.04021776466620745
collA,0.3,0.5,1.6666666666666667,7.75,0.012560672139758073,0.039780324547869124
collA,0.3,0.5,1.6666666666666667,8.0,0.012297779264022559,0.03894772866432727
collA,0.3,0.5,1.6666666666666667,8.25,0.011614255728882819,0.03678297284860152
collA,0.3,0.5,1.6666666666666667,8.5,0.010557423152699107,0.03343592721238301
collA,0.3,0.5,1.6666666666666667,8.75,0.009413722799927172,0.029813766653413412
collA,0.3,0.5,1.6666666666666667,9.0,0.00849410323523354,0.026901282007923143
collA,0.3,0.5,1.6666666666666667,9.25,0.007949319204179883,0.025175921667116706
collA,0.3,0.5,1.6666666666666667,9.5,0.007712127533695937,0.024424722883571007
collA,0.3,0.5,1.6666666666666667,9.75,0.007574655806716962,0.023989342526968133
collA,0.3,0.5,1.6666666666666667,10.0,0.007332065438840753,0.02322104577828089
collA,0.3,0.5,1.6666666666666667,10.25,0.006898682294794633,0.021848498041033556
collA,0.3,0.5,1.6666666666666667,10.5,0.006334923501020288,0.020063043605671578
collA,0.3,0.5,1.6666666666666667,10.75,0.005784902538992311,0.018321097622673765
collA,0.3,0.5,1.6666666666666667,11.0,0.005375903243854456,0.017025774846997292
collA,0.3,0.5,1.6666666666666667,11.25,0.005144489531887217,0.01629287516898204
collA,0.3,0.5,1.6666666666666667,11.5,0.005028123255943382,0.015924336911477464
collA,0.3,0.5,1.6666666666666667,11.75,0.004916848525084966,0.015571923851231007
collA,0.3,0.5,1.6666666666666667,12.0,0.004725279351939913,0.014965213971673247
collA,0.3,0.5,1.6666666666666667,12.25,0.004439207315182787,0.014059208437921005
collA,0.3,0.5,1.6666666666666667,12.5,0.004112889574712417,0.01302574259491488
collA,0.3,0.5,1.6666666666666667,12.75,0.0038257623030156507,0.012116395075327321
collA,0.3,0.5,1.6666666666666667,13.0,0.0036301983529573164,0.01149703352232896
collA,0.3,0.5,1.6666666666666667,13.25,0.003522868194000131,0.011157113133548438
collA,0.3,0.5,1.6666666666666667,13.5,0.0034537062407135094,0.010938073505931874
collA,0.3,0.5,1.6666666666666667,13.75,0.0033620574876166128,0.01064781697331671
collA,0.3,0.5,1.6666666666666667,14.0,0.003214600104170824,0.010180811505362028
collA,0.3,0.5,1.6666666666666667,14.25,0.003021836916550389,0.009570320117711622
collA,0.3,0.5,1.6666666666666667,14.5,0.0028258318449440652,0.008949561509034327
collA,0.3,0.5,1.6666666666666667,14.75,0.0026701962130497845,0.008456655088177265
collA,0.3,0.5,1.6666666666666667,15.0,0.002572770328979131,0.00814810207090471
collA,0.3,0.5,1.6666666666666667,15.25,0.0025173662403303273,0.007972634340897485
collA,0.3,0.5,1.6666666666666667,15.5,0.002467398921500091,0.007814385153454565
collA,0.3,0.5,1.6666666666666667,15.75,0.002390538131123632,0.0075709628945052785
collA,0.3,0.5,1.6666666666666667,16.0,0.0022779989889479763,0.007214545375580006
collA,0.3,0.5,1.6666666666666667,16.25,0.0021471968754707116,0.006800288043824428
collA,0.3,0.5,1.6666666666666667,16.5,0.0020279381932474974,0.006422589379994642
collA,0.3,0.5,1.6666666666666667,16.75,0.0019424253784631547,0.006151765694186019
collA,0.3,0.5,1.6666666666666667,17.0,0.0018920824150341449,0.0059923268200856
collA,0.3,0.5,1.6666666666666667,17.25,0.0018586432445204554,0.005886423167729643
collA,0.3,0.5,1.6666666666666667,17.5,0.0018173325850874642,0.005755590086406772
collA,0.3,0.5,1.6666666666666667,17.75,0.0017527331884461632,0.005551000321194018
collA,0.3,0.5,1.6666666666666667,18.0,0.0016680529920586836,0.005282813582650892
collA,0.3,0.5,1.6666666666666667,18.25,0.0015791109457976326,0.005001129336230911
collA,0.3,0.5,1.6666666666666667,18.5,0.001506951120514056,0.00477259528668653
collA,0.3,0.5,1.6666666666666667,18.75,0.0014600741515780461,0.004624133403648256
collA,0.3,0.5,1.6666666666666667,19.0,0.0014319180486761574,0.00453496151069716
collA,0.3,0.5,1.6666666666666667,19.25,0.0014077001829255955,0.004458262226718187
collA,0.3,0.5,1.6666666666666667,19.5,0.0013716185265409283,0.004343989679418469
collA,0.3,0.5,1.6666666666666667,19.75,0.0013177897346536675,0.004173510999020703
collA,0.3,0.5,1.6666666666666667,20.0,0.0012543719522411555,0.003972663469652385
collA,0.3,0.5,1.6666666666666667,20.25,0.001195763611655883,0.003787047701343739
collA,0.3,0.5,1.6666666666666667,20.5,0.0011526936727147149,0.0036506428871528347
collA,0.3,0.5,1.6666666666666667,20.75,0.0011261789705807863,0.0035666693987565306
collA,0.3,0.5,1.6666666666666667,21.0,0.0011087133368387731,0.00351135479688166
collA,0.3,0.5,1.6666666666666667,21.25,0.0010883541125926998,0.0034468760381782867
collA,0.3,0.5,1.6666666666666667,21.5,0.0010559600272066834,0.003344282226656992
collA,0.3,0.5,1.6666666666666667,21.75,0.0010122119397096264,0.0032057296794988726
collA,0.3,0.5,1.6666666666666667,22.0,0.0009662279098050098,0.003060095782421467
collA,0.3,0.5,1.6666666666666667,22.25,0.0009277226167227304,0.002938147447286163
collA,0.3,0.5,1.6666666666666667,22.5,0.0009019029036954304,0.002856375026787444
collA,0.3,0.5,1.6666666666666667,22.75,0.0008875699327556423,0.002810981736573683
collA,0.3,0.5,1.6666666666666667,23.0,0.0008736335015760152,0.0027668443091178867
collA,0.3,0.5,1.6666666666666667,23.25,0.0008568593772396857,0.0027137197547404688
collA,0.3,0.5,1.6666666666666667,23.5,0.0008290330914346809,0.0026255924102824373
collA,0.3,0.5,1.6666666666666667,23.75,0.0007901243127480102,0.0025023662145267395
collA,0.3,0.5,1.6666666666666667,24.0,0.0007617657958496327,0.0024125532655570026
collA,0.3,0.5,1.6666666666666667,24.25,0.000738256180103129,0.002338097047451335
collA,0.3,0.5,1.6666666666666667,24.5,0.0007081728575715616,0.002242821546230663
collA,0.3,0.5,1.6666666666666667,24.75,0.0007166456787535443,0.002269655426830768
collA,0.3,0.5,1.6666666666666667,25.0,0.000689841702337752,0.0021847657912181487
collA,0.3,0.5,1.6666666666666667,25.25,0.000671117195632814,0.002125464270930594
collA,0.3,0.5,1.6666666666666667,25.5,0.0006533046838764875,0.002069051087719122
collA,0.3,0.5,1.6666666666666667,25.75,0.0006358727727643892,0.002013843287227783
collA,0.3,0.5,1.6666666666666667,26.0,0.0006189157400122683,0.0019601394520553763
collA,0.3,0.5,1.6666666666666667,26.25,0.0006024032405514434,0.0019078434777365385
collA,0.3,0.5,1.6666666666666667,26.5,0.0005867696690639884,0.0018583311156038817
collA,0.3,0.5,1.6666666666666667,26.75,0.0005716953484349373,0.0018105899310327
collA,0.3,0.5,1.6666666666666667,27.0,0.0005571320024784867,0.0017644670307448449
collA,0.3,0.5,1.6666666666666667,27.25,0.000543053016761377,0.0017198781253980784
collA,0.3,0.5,1.6666666666666667,27.5,0.0005294369945431904,0.0016767554503641538
collA,0.3,0.5,1.6666666666666667,27.75,0.0005162588192640941,0.001635019460146575
collA,0.3,0.5,1.6666666666666667,28.0,0.0005034965184328252,0.0015946005666831878
collA,0.3,0.5,1.6666666666666667,28.25,0.0004911445052963968,0.0015554810764266637
collA,0.3,0.5,1.6666666666666667,28.5,0.00047919482083155546,0.0015176357827220884
collA,0.3,0.5,1.6666666666666667,28.75,0.0004676095637177234,0.0014809446500477484
collA,0.3,0.5,1.6666666666666667,29.0,0.0004563859087547242,0.0014453987308426627
collA,0.3,0.5,1.6666666666666667,29.25,0.00044551018836612563,0.0014109547391568276
collA,0.3,0.5,1.6666666666666667,29.5,0.00043496826704605876,0.001377567907082534
collA,0.3,0.5,1.6666666666666667,29.75,0.00042474798098751757,0.0013451997111884675
collA,0.3,0.5,1.6666666666666667,30.0,0.000414837341372291,0.001313812182242244
collA,0.3,1.0,3.3333333333333335,0.0,0.5279338253551704,1.0
collA,0.3,1.0,3.3333333333333335,0.25,0.5312516134070009,1.0062844771304404
collA,0.3,1.0,3.3333333333333335,0.5,0.5239525257211048,0.9924587146288891
collA,0.3,1.0,3.3333333333333335,0.75,0.4736459501111695,0.8971691665949261
collA,0.3,1.0,3.3333333333333335,1.0,0.37033258287090354,0.701475384006244
collA,0.3,1.0,3.3333333333333335,1.25,0.2419852090830918,0.4583627671901775
collA,0.3,1.0,3.3333333333333335,1.5,0.13247223195465171,0.250925827428334
collA,0.3,1.0,3.3333333333333335,1.75,0.06700122603906797,0.12691216743688002
collA,0.3,1.0,3.3333333333333335,2.0,0.039722161887162946,0.07524079719733745
collA,0.3,1.0,3.3333333333333335,2.25,0.029528790231260545,0.05593274916869531
collA,0.3,1.0,3.3333333333333335,2.5,0.021534317869739274,0.04078980515266652
collA,0.3,1.0,3.3333333333333335,2.75,0.013480576516523608,0.02553459518805122
collA,0.3,1.0,3.3333333333333335,3.0,0.008223663119804693,0.015577071831440576
collA,0.3,1.0,3.3333333333333335,3.25,0.006208744007522163,0.011760458810051043
collA,0.3,1.0,3.3333333333333335,3.5,0.00531930419164601,0.010075702552431488
collA,0.3,1.0,3.3333333333333335,3.75,0.00414237653979033,0.007846393507753596
collA,0.3,1.0,3.3333333333333335,4.0,0.002946680031272176,0.005581532930362589
collA,0.3,1.0,3.3333333333333335,4.25,0.002254532244950021,0.004270482656483077
collA,0.3,1.0,3.3333333333333335,4.5,0.0019206200884583483,0.0036379939988998443
collA,0.3,1.0,3.3333333333333335,4.75,0.0015947090666386377,0.0030206609049264616
collA,0.3,1.0,3.3333333333333335,5.0,0.0012466674598094517,0.0023614085704221533
collA,0.3,1.0,3.3333333333333335,5.25,0.0010040680025949697,0.0019018823086766176
collA,0.3,1.0,3.3333333333333335,5.5,0.0008605323311990067,0.0016300003710125579
collA,0.3,1.0,3.3333333333333335,5.75,0.0007298627021142199,0.0013824889921065404
collA,0.3,1.0,3.3333333333333335,6.0,0.0005990579186007922,0.0011347216068183785
collA,0.3,1.0,3.3333333333333335,6.25,0.0005022868235396746,0.0009514200443621099
collA,0.3,1.0,3.3333333333333335,6.5,0.00043626500121993997,0.0008263630407209469
collA,0.3,1.0,3.3333333333333335,6.75,0.0003751907452013067,0.0007106776023470272
collA,0.3,1.0,3.3333333333333335,7.0,0.0003174193830167002,0.0006012484288218406
collA,0.3,1.0,3.3333333333333335,7.25,0.00027379242648682537,0.0005186112602325301
collA,0.3,1.0,3.3333333333333335,7.5,0.0002407557238585386,0.00045603390481102217
collA,0.3,1.0,3.3333333333333335,7.75,0.00020951408849197888,0.0003968567241377783
collA,0.3,1.0,3.3333333333333335,8.0,0.00018126063864660227,0.0003433396951306505
collA,0.3,1.0,3.3333333333333335,8.25,0.00015956534186890303,0.00030224496746643304
collA,0.3,1.0,3.3333333333333335,8.5,0.0001416933784856196,0.00026839230918817257
collA,0.3,1.0,3.3333333333333335,8.75,0.00012464868028004423,0.00023610663741082728
collA,0.3,1.0,3.3333333333333335,9.0,0.00010980722052783213,0.00020799428878033856
collA,0.3,1.0,3.3333333333333335,9.25,9.811054502209298e-05,0.00018583871748715583
collA,0.3,1.0,3.3333333333333335,9.5,8.779162130094408e-05,0.00016629285165026465
collA,0.3,1.0,3.3333333333333335,9.75,7.803630510452809e-05,0.00014781455810683987
collA,0.3,1.0,3.3333333333333335,10.0,6.979042179217446e-05,0.0001321953973023467
collA,0.3,1.0,3.3333333333333335,10.25,6.30320934957228e-05,0.0001193939286866448
collA,0.3,1.0,3.3333333333333335,10.5,5.675939415339201e-05,0.00010751232716563826
collA,0.3,1.0,3.3333333333333335,10.75,5.096939405730458e-05,9.65450433546565e-05
collA,0.3,1.0,3.3333333333333335,11.0,4.6160783266391734e-05,8.743668439001197e-05
collA,0.3,1.0,3.3333333333333335,11.25,4.1984379824320186e-05,7.952583791363426e-05
collA,0.3,1.0,3.3333333333333335,11.5,3.8060291732889844e-05,7.209292131885008e-05
collA,0.3,1.0,3.3333333333333335,11.75,3.4564906427973075e-05,6.547204359318962e-05
collA,0.3,1.0,3.3333333333333335,12.0,3.151848260739727e-05,5.970157829192519e-05
collA,0.3,1.0,3.3333333333333335,12.25,2.8804577134948428e-05,5.456096152878628e-05
collA,0.3,1.0,3.3333333333333335,12.5,2.6367641335970577e-05,4.994497429338156e-05
collA,0.3,1.0,3.3333333333333335,12.75,2.416194534338387e-05,4.5766996132761125e-05
collA,0.3,1.0,3.3333333333333335,13.0,2.2172487404043185e-05,4.199861107426962e-05
collA,0.3,1.0,3.3333333333333335,13.25,2.038569952541448e-05,3.861411894132733e-05
collA,0.3,1.0,3.3333333333333335,13.5,1.8772643791139213e-05,3.5558706204342584e-05
collA,0.3,1.0,3.3333333333333335,13.75,1.7311096913677415e-05,3.279027802780259e-05
collA,0.3,1.0,3.3333333333333335,14.0,1.5986693280571293e-05,3.0281623401978755e-05
collA,0.3,1.0,3.3333333333333335,14.25,1.478455090517704e-05,2.8004553213143052e-05
collA,0.3,1.0,3.3333333333333335,14.5,1.3691496512067292e-05,2.5934114948698847e-05
collA,0.3,1.0,3.3333333333333335,14.75,1.2696100517357548e-05,2.4048658956103402e-05
collA,0.3,1.0,3.3333333333333335,15.0,1.1788282472637152e-05,2.2329091083918557e-05
collA,0.3,1.0,3.3333333333333335,15.25,1.0959127415980264e-05,2.075852481815775e-05
collA,0.3,1.0,3.3333333333333335,15.5,1.020075614932424e-05,1.9322035564706666e-05
collA,0.3,1.0,3.3333333333333335,15.75,9.506169417767103e-06,1.80063654973647e-05
collA,0.3,1.0,3.3333333333333335,16.0,8.869150427827908e-06,1.679973891019606e-05
collA,0.3,1.0,3.3333333333333335,16.25,8.284167438813115e-06,1.5691677708356528e-05
collA,0.3,1.0,3.3333333333333335,16.5,7.746288494301882e-06,1.4672839894451777e-05
collA,0.3,1.0,3.3333333333333335,16.75,7.251109513206728e-06,1.3734883360293316e-05
collA,0.3,1.0,3.3333333333333335,17.0,6.7946916557901964e-06,1.2870347247060803e-05
collA,0.3,1.0,3.3333333333333335,17.25,6.373506769985496e-06,1.2072548610988666e-05
collA,0.3,1.0,3.3333333333333335,17.5,5.984389861206991e-06,1.133549239278419e-05
collA,0.3,1.0,3.3333333333333335,17.75,5.6244975448745044e-06,1.065379271936325e-05
collA,0.3,1.0,3.3333333333333335,18.0,5.291271746585935e-06,1.0022604145559726e-05
collA,0.3,1.0,3.3333333333333335,18.25,4.982407900463945e-06,9.437561416171813e-06
collA,0.3,1.0,3.3333333333333335,18.5,4.69582701456649e-06,8.894726552910955e-06
collA,0.3,1.0,3.3333333333333335,18.75,4.429651128009262e-06,8.390542365852746e-06
collA,0.3,1.0,3.3333333333333335,19.0,4.182181693424415e-06,7.921791505991929e-06
collA,0.3,1.0,3.3333333333333335,19.25,3.951880510780284e-06,7.485560350526195e-06
collA,0.3,1.0,3.3333333333333335,19.5,3.7373528853454316e-06,7.079207101062537e-06
collA,0.3,1.0,3.3333333333333335,19.75,3.5373327276731106e-06,6.7003335603536115e-06
collA,0.3,1.0,3.3333333333333335,20.0,3.3506693522494014e-06,6.3467601266034055e-06
collA,0.3,1.0,3.3333333333333335,20.25,3.1763157643481187e-06,6.016503606699636e-06
collA,0.3,1.0,3.3333333333333335,20.5,3.0133182526950182e-06,5.707757502879819e-06
collA,0.3,1.0,3.3333333333333335,20.75,2.8608071296957792e-06,5.418874473086007e-06
collA,0.3,1.0,3.3333333333333335,21.0,2.7179884816375626e-06,5.148350704388037e-06
collA,0.3,1.0,3.3333333333333335,21.25,2.5841368090728025e-06,4.8948119725693086e-06
collA,0.3,1.0,3.3333333333333335,21.5,2.458588452917673e-06,4.657001189995061e-06
collA,0.3,1.0,3.3333333333333335,21.75,2.340735715022855e-06,4.433767268933966e-06
collA,0.3,1.0,3.3333333333333335,22.0,2.2300215934047523e-06,4.22405514915528e-06
collA,0.3,1.0,3.3333333333333335,22.25,2.125935062221695e-06,4.026896857369312e-06
collA,0.3,1.0,3.3333333333333335,22.5,2.0280068351607014e-06,3.841403482332939e-06
collA,0.3,1.0,3.3333333333333335,22.75,1.935805558352885e-06,3.6667579635583326e-06
collA,0.3,1.0,3.3333333333333335,23.0,1.8489343854173214e-06,3.5022086038405295e-06
collA,0.3,1.0,3.3333333333333335,23.25,1.7670278928791284e-06,3.347063226513949e-06
collA,0.3,1.0,3.3333333333333335,23.5,1.6897492991324843e-06,3.2006839076766792e-06
collA,0.3,1.0,3.3333333333333335,23.75,1.616787954421618e-06,3.0624822217707205e-06
collA,0.3,1.0,3.3333333333333335,24.0,1.547857073075944e-06,2.93191494603441e-06
collA,0.3,1.0,3.3333333333333335,24.25,1.4826916825321035e-06,2.8084801755875644e-06
collA,0.3,1.0,3.3333333333333335,24.5,1.4210467665668421e-06,2.6917138063862927e-06
collA,0.3,1.0,3.3333333333333335,24.75,1.3626955827039894e-06,2.5811863480943438e-06
collA,0.3,1.0,3.3333333333333335,25.0,1.307428135991668e-06,2.476500033147314e-06
collA,0.3,1.0,3.3333333333333335,25.25,1.2550497933118578e-06,2.3772861920099856e-06
collA,0.3,1.0,3.3333333333333335,25.5,1.2053800241175556e-06,2.283202867909874e-06
collA,0.3,1.0,3.3333333333333335,25.75,1.1582512550223757e-06,2.1939326472274358e-06
collA,0.3,1.0,3.3333333333333335,26.0,1.1135078270190982e-06,2.1091806842836403e-06
collA,0.3,1.0,3.3333333333333335,26.25,1.0710050452994168e-06,2.028672901530589e-06
collA,0.3,1.0,3.3333333333333335,26.5,1.030608312706177e-06,1.952154348156854e-06
collA,0.3,1.0,3.3333333333333335,26.75,9.92192338788377e-07,1.8793877018978165e-06
collA,0.3,1.0,3.3333333333333335,27.0,9.556404172627263e-07,1.8101519004201216e-06
collA,0.3,1.0,3.3333333333333335,27.25,9.208437654261104e-07,1.7442408900520962e-06
collA,0.3,1.0,3.3333333333333335,27.5,8.877009197221577e-07,1.68146248087997e-06
collA,0.3,1.0,3.3333333333333335,27.75,8.561171822517053e-07,1.6216372983408436e-06
collA,0.3,1.0,3.3333333333333335,28.0,8.260041135397633e-07,1.5645978224336438e-06
collA,0.3,1.0,3.3333333333333335,28.25,7.97279067338248e-07,1.510187506553258e-06
collA,0.3,1.0,3.3333333333333335,28.5,7.698647636602531e-07,1.458259968741958e-06
collA,0.3,1.0,3.3333333333333335,28.75,7.436888966142566e-07,1.4086782488580567e-06
collA,0.3,1.0,3.3333333333333335,29.0,7.186837739398851e-07,1.3613141257929184e-06
collA,0.3,1.0,3.3333333333333335,29.25,6.947859854454544e-07,1.3160474894330426e-06
collA,0.3,1.0,3.3333333333333335,29.5,6.719360978150831e-07,1.2727657625707812e-06
collA,0.3,1.0,3.3333333333333335,29.75,6.500783734933914e-07,1.2313633684222593e-06
collA,0.3,1.0,3.3333333333333335,30.0,6.291605115714214e-07,1.1917412398194986e-06
collA,0.3,2.0,6.666666666666667,0.0,1.5452328143814715,1.0
collA,0.3,2.0,6.666666666666667,0.25,1.376214482840636,0.8906195040852206
collA,0.3,2.0,6.666666666666667,0.5,0.9604049323984997,0.6215276581367011
collA,0.3,2.0,6.666666666666667,0.75,0.5109959193153564,0.33069186374992865
collA,0.3,2.0,6.666666666666667,1.0,0.204613769020977,0.13241614280815034
collA,0.3,2.0,6.666666666666667,1.25,0.0653650908987206,0.042301127888540895
collA,0.3,2.0,6.666666666666667,1.5,0.01941673378288919,0.012565571739208343
collA,0.3,2.0,6.666666666666667,1.75,0.006031729813635702,0.0039034440360691492
collA,0.3,2.0,6.666666666666667,2.0,0.002185125195670321,0.0014141074246763177
collA,0.3,2.0,6.666666666666667,2.25,0.0009148400734380109,0.0005920402834599423
collA,0.3,2.0,6.666666666666667,2.5,0.0004032295285401441,0.00026095066373642186
collA,0.3,2.0,6.666666666666667,2.75,0.00020641743844818723,0.00013358339049433944
collA,0.3,2.0,6.666666666666667,3.0,0.00010792535042692875,6.984407101795161e-05
collA,0.3,2.0,6.666666666666667,3.25,6.103355546863328e-05,3.9497967491108385e-05
collA,0.3,2.0,6.666666666666667,3.5,3.593307285658824e-05,2.325414819188369e-05
collA,0.3,2.0,6.666666666666667,3.75,2.1935258546653734e-05,1.4195439251938237e-05
collA,0.3,2.0,6.666666666666667,4.0,1.3931185966491947e-05,9.015590296060563e-06
collA,0.3,2.0,6.666666666666667,4.25,9.067065060985294e-06,5.867766317540101e-06
collA,0.3,2.0,6.666666666666667,4.5,6.084225843385595e-06,3.937416929513628e-06
collA,0.3,2.0,6.666666666666667,4.75,4.172532684851544e-06,2.7002615049446335e-06
collA,0.3,2.0,6.666666666666667,5.0,2.927539639051327e-06,1.8945621732885396e-06
collA,0.3,2.0,6.666666666666667,5.25,2.096054194883524e-06,1.3564649775590847e-06
collA,0.3,2.0,6.666666666666667,5.5,1.5276941050360685e-06,9.886497949162285e-07
collA,0.3,2.0,6.666666666666667,5.75,1.133745850762836e-06,7.337055233431953e-07
collA,0.3,2.0,6.666666666666667,6.0,8.547752063375767e-07,5.531692042663019e-07
collA,0.3,2.0,6.666666666666667,6.25,6.542163274452196e-07,4.233771903860911e-07
collA,0.3,2.0,6.666666666666667,6.5,5.07936236949745e-07,3.287117851901576e-07
collA,0.3,2.0,6.666666666666667,6.75,3.995260994153361e-07,2.585539833848656e-07
collA,0.3,2.0,6.666666666666667,7.0,3.1816411120479226e-07,2.059004366485367e-07
collA,0.3,2.0,6.666666666666667,7.25,2.563237785300524e-07,1.6588036193928107e-07
collA,0.3,2.0,6.666666666666667,7.5,2.0875774991689912e-07,1.3509792697514065e-07
collA,0.3,2.0,6.666666666666667,7.75,1.717564580840112e-07,1.111524790863066e-07
collA,0.3,2.0,6.666666666666667,8.0,1.4266536351315742e-07,9.232612858423134e-08
collA,0.3,2.0,6.666666666666667,8.25,1.195619530555527e-07,7.73747178695601e-08
collA,0.3,2.0,6.666666666666667,8.5,1.0103814989802247e-07,6.538700767784704e-08
collA,0.3,2.0,6.666666666666667,8.75,8.605168441018177e-08,5.568849147474692e-08
collA,0.3,2.0,6.666666666666667,9.0,7.382319963132601e-08,4.777480709978068e-08
collA,0.3,2.0,6.666666666666667,9.25,6.376429764509962e-08,4.1265171857370446e-08
collA,0.3,2.0,6.666666666666667,9.5,5.542665280382918e-08,3.586945105486609e-08
collA,0.3,2.0,6.666666666666667,9.75,4.846566140736373e-08,3.13646338314163e-08
collA,0.3,2.0,6.666666666666667,10.0,4.2614219448820386e-08,2.757786338227491e-08
collA,0.3,2.0,6.666666666666667,10.25,3.766363063718495e-08,2.437408155369844e-08
collA,0.3,2.0,6.666666666666667,10.5,3.344958200190977e-08,2.164695293200787e-08
collA,0.3,2.0,6.666666666666667,10.75,2.9841754257074504e-08,1.931214117338015e-08
collA,0.3,2.0,6.666666666666667,11.0,2.6736062082603704e-08,1.7302287288861168e-08
collA,0.3,2.0,6.666666666666667,11.25,2.404881326829835e-08,1.55632297246578e-08
collA,0.3,2.0,6.666666666666667,11.5,2.1712279193504246e-08,1.4051137790647602e-08
collA,0.3,2.0,6.666666666666667,11.75,1.9671311379043427e-08,1.2730322056302884e-08
collA,0.3,2.0,6.666666666666667,12.0,1.788073914071695e-08,1.1571550237803022e-08
collA,0.3,2.0,6.666666666666667,12.25,1.630335465804718e-08,1.0550743231901346e-08
collA,0.3,2.0,6.666666666666667,12.5,1.490834283759529e-08,9.647958999345239e-09
collA,0.3,2.0,6.666666666666667,12.75,1.3670050208946912e-08,8.846595853854413e-09
collA,0.3,2.0,6.666666666666667,13.0,1.256701388965109e-08,8.132764055157239e-09
collA,0.3,2.0,6.666666666666667,13.25,1.1581191275781433e-08,7.49478730194917e-09
collA,0.3,2.0,6.666666666666667,13.5,1.0697345577096541e-08,6.92280507994421e-09
collA,0.3,2.0,6.666666666666667,13.75,9.902553045612214e-09,6.408453764021329e-09
collA,0.3,2.0,6.666666666666667,14.0,9.185805757219365e-09,5.944609557684209e-09
collA,0.3,2.0,6.666666666666667,14.25,8.537689823226924e-09,5.525180247123088e-09
collA,0.3,2.0,6.666666666666667,14.5,7.950123455116162e-09,5.144935689382478e-09
collA,0.3,2.0,6.666666666666667,14.75,7.416142760460244e-09,4.799369189832272e-09
collA,0.3,2.0,6.666666666666667,15.0,6.929725787532183e-09,4.484583632341529e-09
collA,0.3,2.0,6.666666666666667,15.25,6.485647363685203e-09,4.1971975376935605e-09
collA,0.3,2.0,6.666666666666667,15.5,6.0793588381053e-09,3.93426723890714e-09
collA,0.3,2.0,6.666666666666667,15.75,5.706888054365642e-09,3.693222148307797e-09
collA,0.3,2.0,6.666666666666667,16.0,5.364755825501081e-09,3.471810704232614e-09
collA,0.3,2.0,6.666666666666667,16.25,5.049905926478286e-09,3.268055065540186e-09
collA,0.3,2.0,6.666666666666667,16.5,4.759646203048115e-09,3.0802130001059513e-09
collA,0.3,2.0,6.666666666666667,16.75,4.491598857734676e-09,2.9067457123168723e-09
collA,0.3,2.0,6.666666666666667,17.0,4.243658340342796e-09,2.7462905918429224e-09
collA,0.3,2.0,6.666666666666667,17.25,4.013955562676423e-09,2.597638055132253e-09
collA,0.3,2.0,6.666666666666667,17.5,3.800827391169674e-09,2.459711802516358e-09
collA,0.3,2.0,6.666666666666667,17.75,3.6027905592105832e-09,2.3315519355267605e-09
collA,0.3,2.0,6.666666666666667,18.0,3.418519292682524e-09,2.2123004772267243e-09
collA,0.3,2.0,6.666666666666667,18.25,3.2468260651372282e-09,2.101188917889291e-09
collA,0.3,2.0,6.666666666666667,18.5,3.0866449988961138e-09,1.997527472992244e-09
collA,0.3,2.0,6.666666666666667,18.75,2.9370175098472786e-09,1.900695793224475e-09
collA,0.3,2.0,6.666666666666667,19.0,2.7970798603875455e-09,1.8101349093516147e-09
collA,0.3,2.0,6.666666666666667,19.25,2.666052339718876e-09,1.7253402302267624e-09
collA,0.3,2.0,6.666666666666667,19.5,2.5432298358248574e-09,1.6458554414293006e-09
collA,0.3,2.0,6.666666666666667,19.75,2.427973600741981e-09,1.5712671761464337e-09
collA,0.3,2.0,6.666666666666667,20.0,2.3197040416545825e-09,1.501200349918221e-09
collA,0.3,2.0,6.666666666666667,20.25,2.2178943960492272e-09,1.4353140675031611e-09
collA,0.3,2.0,6.666666666666667,20.5,2.1220651706026876e-09,1.373298023995246e-09
collA,0.3,2.0,6.666666666666667,20.75,2.031779241407914e-09,1.3148693339270033e-09
collA,0.3,2.0,6.666666666666667,21.0,1.946637528179404e-09,1.2597697318242673e-09
collA,0.3,2.0,6.666666666666667,21.25,1.866275167724649e-09,1.2077630958618265e-09
collA,0.3,2.0,6.666666666666667,21.5,1.7903581226296282e-09,1.1586332531685693e-09
collA,0.3,2.0,6.666666666666667,21.75,1.7185801701183574e-09,1.112182031162905e-09
collA,0.3,2.0,6.666666666666667,22.0,1.6506602236830652e-09,1.0682275242412545e-09
collA,0.3,2.0,6.666666666666667,22.25,1.586339946568498e-09,1.0266025493404247e-09
collA,0.3,2.0,6.666666666666667,22.5,1.5253816217170803e-09,9.871532674690595e-10
collA,0.3,2.0,6.666666666666667,22.75,1.4675662474953465e-09,9.497379513538137e-10
collA,0.3,2.0,6.666666666666667,23.0,1.4126918325537438e-09,9.142258819550234e-10
collA,0.3,2.0,6.666666666666667,23.25,1.3605718666278858e-09,8.804963588431804e-10
collA,0.3,2.0,6.666666666666667,23.5,1.311033947058104e-09,8.484378113487623e-10
collA,0.3,2.0,6.666666666666667,23.75,1.2639185433597668e-09,8.179469990518486e-10
collA,0.3,2.0,6.666666666666667,24.0,1.2190778843810895e-09,7.889282916044363e-10
collA,0.3,2.0,6.666666666666667,24.25,1.1763749544903444e-09,7.612930191113149e-10
collA,0.3,2.0,6.666666666666667,24.5,1.1356825868840382e-09,7.349588853629355e-10
collA,0.3,2.0,6.666666666666667,24.75,1.0968826435388687e-09,7.098494371399502e-10
collA,0.3,2.0,6.666666666666667,25.0,1.0598652725742117e-09,6.858935836141018e-10
collA,0.3,2.0,6.666666666666667,25.25,1.0245282348749978e-09,6.630251605710934e-10
collA,0.3,2.0,6.666666666666667,25.5,9.90776292769586e-10,6.411825347924517e-10
collA,0.3,2.0,6.666666666666667,25.75,9.585206543826526e-10,6.203082444675697e-10
collA,0.3,2.0,6.666666666666667,26.0,9.27678468005535e-10,6.003486719746291e-10
collA,0.3,2.0,6.666666666666667,26.25,8.981723614597096e-10,5.812537457789049e-10
collA,0.3,2.0,6.666666666666667,26.5,8.699300219851009e-10,5.629766685567818e-10
collA,0.3,2.0,6.666666666666667,26.75,8.428838126738217e-10,5.45473668970208e-10
collA,0.3,2.0,6.666666666666667,27.0,8.169704219005644e-10,5.287037747949863e-10
collA,0.3,2.0,6.666666666666667,27.25,7.92130542580616e-10,5.126286053520623e-10
collA,0.3,2.0,6.666666666666667,27.5,7.683085784219595e-10,4.972121814080808e-10
collA,0.3,2.0,6.666666666666667,27.75,7.454523746346355e-10,4.824207509034984e-10
collA,0.3,2.0,6.666666666666667,28.0,7.235129708233389e-10,4.682226290366141e-10
collA,0.3,2.0,6.666666666666667,28.25,7.024443740224007e-10,4.5458805138277904e-10
collA,0.3,2.0,6.666666666666667,28.5,6.82203350039275e-10,4.4148903886198436e-10
collA,0.3,2.0,6.666666666666667,28.75,6.627492314568291e-10,4.2889927348722244e-10
collA,0.3,2.0,6.666666666666667,29.0,6.440437408086406e-10,4.167939839320844e-10
collA,0.3,2.0,6.666666666666667,29.25,6.260508275876883e-10,4.0514984005066254e-10
collA,0.3,2.0,6.666666666666667,29.5,6.087365178792663e-10,3.9394485556723854e-10
collA,0.3,2.0,6.666666666666667,29.75,5.92068775525568e-10,3.831582982287121e-10
collA,0.3,2.0,6.666666666666667,30.0,5.76017373833684e-10,3.727706067802172e-10
collA,0.3,4.0,13.333333333333334,0.0,13.243240493376959,1.0
collA,0.3,4.0,13.333333333333334,0.25,9.203328738004336,0.69494537553758
collA,0.3,4.0,13.333333333333334,0.5,3.2046466222614276,0.24198357070266108
collA,0.3,4.0,13.333333333333334,0.75,0.6013119901759154,0.045405200522986494
collA,0.3,4.0,13.333333333333334,1.0,0.06632755169327596,0.005008408004554992
collA,0.3,4.0,13.333333333333334,1.25,0.0052072951385955775,0.00039320400027468986
collA,0.3,4.0,13.333333333333334,1.5,0.00040127193782623575,3.030013220910054e-05
collA,0.3,4.0,13.333333333333334,1.75,3.925526147236828e-05,2.9641734205461364e-06
collA,0.3,4.0,13.333333333333334,2.0,5.23544930752055e-06,3.953299277573972e-07
collA,0.3,4.0,13.333333333333334,2.25,9.187960634882546e-07,6.93784926693547e-08
collA,0.3,4.0,13.333333333333334,2.5,2.0087187526654557e-07,1.5167879445140565e-08
collA,0.3,4.0,13.333333333333334,2.75,5.2199568201011604e-08,3.9416008662771765e-09
collA,0.3,4.0,13.333333333333334,3.0,1.5575078256325928e-08,1.1760775819268055e-09
collA,0.3,4.0,13.333333333333334,3.25,5.211600654582684e-09,3.9352911073305987e-10
collA,0.3,4.0,13.333333333333334,3.5,1.9189492138071015e-09,1.4490027684438578e-10
collA,0.3,4.0,13.333333333333334,3.75,7.685730430266457e-10,5.803511938116767e-11
collA,0.3,4.0,13.333333333333334,4.0,3.317205364881988e-10,2.5048290609393875e-11
collA,0.3,4.0,13.333333333333334,4.25,1.5321018976387636e-10,1.1568935098663948e-11
collA,0.3,4.0,13.333333333333334,4.5,7.530699055829867e-11,5.686447406581512e-12
collA,0.3,4.0,13.333333333333334,4.75,3.9212633039369714e-11,2.960954538202356e-12
collA,0.3,4.0,13.333333333333334,5.0,2.154310222045142e-11,1.6267243829956333e-12
collA,0.3,4.0,13.333333333333334,5.25,1.244090156715856e-11,9.394152113586056e-13
collA,0.3,4.0,13.333333333333334,5.5,7.52447538617133e-12,5.681747899945164e-13
collA,0.3,4.0,13.333333333333334,5.75,4.749150116385588e-12,3.586093689652976e-13
collA,0.3,4.0,13.333333333333334,6.0,3.1168461048532772e-12,2.3535373433805984e-13
collA,0.3,4.0,13.333333333333334,6.25,2.1195481816288578e-12,1.6004754898839596e-13
collA,0.3,4.0,13.333333333333334,6.5,1.4883889339819513e-12,1.1238857549451778e-13
collA,0.3,4.0,13.333333333333334,6.75,1.0757832979223218e-12,8.12326332411111e-14
collA,0.3,4.0,13.333333333333334,7.0,7.979078330246999e-13,6.025019582055762e-14
collA,0.3,4.0,13.333333333333334,7.25,6.056098951939679e-13,4.5729736275410674e-14
collA,0.3,4.0,13.333333333333334,7.5,4.691949097311024e-13,3.542901074444357e-14
collA,0.3,4.0,13.333333333333334,7.75,3.702173614120463e-13,2.7955194319486586e-14
collA,0.3,4.0,13.333333333333334,8.0,2.969184310560639e-13,2.242037598007489e-14
collA,0.3,4.0,13.333333333333334,8.25,2.4161898502136234e-13,1.8244702657344157e-14
collA,0.3,4.0,13.333333333333334,8.5,1.9919048121904223e-13,1.504091701110909e-14
collA,0.3,4.0,13.333333333333334,8.75,1.6613581436129087e-13,1.2544951852560301e-14
collA,0.3,4.0,13.333333333333334,9.0,1.400239020798915e-13,1.057323561781714e-14
collA,0.3,4.0,13.333333333333334,9.25,1.1913424907751868e-13,8.995853328881144e-15
collA,0.3,4.0,13.333333333333334,9.5,1.0222891383382654e-13,7.719327749499978e-15
collA,0.3,4.0,13.333333333333334,9.75,8.840338930959069e-14,6.67535935436662e-15
collA,0.3,4.0,13.333333333333334,10.0,7.698732457439548e-14,5.8133297974085274e-15
collA,0.3,4.0,13.333333333333334,10.25,6.747730809710109e-14,5.095226363279212e-15
collA,0.3,4.0,13.333333333333334,10.5,5.949063522534267e-14,4.492150939575127e-15
collA,0.3,4.0,13.333333333333334,10.75,5.273303512283362e-14,3.981883070779074e-15
collA,0.3,4.0,13.333333333333334,11.0,4.697582754513139e-14,3.5471550613782437e-15
collA,0.3,4.0,13.333333333333334,11.25,4.2039542298105996e-14,3.1744150775733685e-15
collA,0.3,4.0,13.333333333333334,11.5,3.778202854249876e-14,2.8529292782528436e-15
collA,0.3,4.0,13.333333333333334,11.75,3.40897236106135e-14,2.5741225214223076e-15
collA,0.3,4.0,13.333333333333334,12.0,3.087117222582267e-14,2.3310889990453296e-15
collA,0.3,4.0,13.333333333333334,12.25,2.8052166989389053e-14,2.1182252941353853e-15
collA,0.3,4.0,13.333333333333334,12.5,2.5572069528417614e-14,1.9309525898292336e-15
collA,0.3,4.0,13.333333333333334,12.75,2.3381000229925174e-14,1.7655044655889306e-15
collA,0.3,4.0,13.333333333333334,13.0,2.1437673147081037e-14,1.6187634104962583e-15
collA,0.3,4.0,13.333333333333334,13.25,1.9707714507307474e-14,1.4881338534298645e-15
collA,0.3,4.0,13.333333333333334,13.5,1.8162346848512543e-14,1.3714428019030287e-15
collA,0.3,4.0,13.333333333333334,13.75,1.677735185370463e-14,1.2668615254774772e-15
collA,0.3,4.0,13.333333333333334,14.0,1.5532247272251887e-14,1.1728434049068033e-15
collA,0.3,4.0,13.333333333333334,14.25,1.4409629507492354e-14,1.0880742907824346e-15
collA,0.3,4.0,13.333333333333334,14.5,1.3394645299304028e-14,1.011432610168394e-15
collA,0.3,4.0,13.333333333333334,14.75,1.2474564673144033e-14,9.419571198893997e-16
collA,0.3,4.0,13.333333333333334,15.0,1.1638433829118066e-14,8.78820696108217e-16
collA,0.3,4.0,13.333333333333334,15.25,1.087679151662424e-14,8.213089177126854e-16
collA,0.3,4.0,13.333333333333334,15.5,1.0181436116948059e-14,7.688024786712791e-16
collA,0.3,4.0,13.333333333333334,15.75,9.545233450115982e-15,7.207626754863829e-16
collA,0.3,4.0,13.333333333333334,16.0,8.961957459294436e-15,6.767193772382504e-16
collA,0.3,4.0,13.333333333333334,16.25,8.426157570790296e-15,6.362610099094914e-16
collA,0.3,4.0,13.333333333333334,16.5,7.933047801251029e-15,5.990261828453847e-16
collA,0.3,4.0,13.333333333333334,16.75,7.478413675444691e-15,5.646966600949896e-16
collA,0.3,4.0,13.333333333333334,17.0,7.058533794623817e-15,5.329914380210675e-16
collA,0.3,4.0,13.333333333333334,17.25,6.670113506839862e-15,5.036617367309484e-16
collA,0.3,4.0,13.333333333333334,17.5,6.3102286142902045e-15,4.764867494059325e-16
collA,0.3,4.0,13.333333333333334,17.75,5.976277437367617e-15,4.512700226471306e-16
collA,0.3,4.0,13.333333333333334,18.0,5.665939862291883e-15,4.278363641531286e-16
collA,0.3,4.0,13.333333333333334,18.25,5.377142245710464e-15,4.060291926586708e-16
collA,0.3,4.0,13.333333333333334,18.5,5.108027248313359e-15,3.8570826006428874e-16
collA,0.3,4.0,13.333333333333334,18.75,4.856927830273439e-15,3.667476878262857e-16
collA,0.3,4.0,13.333333333333334,19.0,4.622344771949979e-15,3.4903426954012106e-16
collA,0.3,4.0,13.333333333333334,19.25,4.402927189841573e-15,3.3246599969573224e-16
collA,0.3,4.0,13.333333333333334,19.5,4.197455605009373e-15,3.1695079517045323e-16
collA,0.3,4.0,13.333333333333334,19.75,4.0048271928720135e-15,3.024053814377876e-16
collA,0.3,4.0,13.333333333333334,20.0,3.824042902377569e-15,2.8875431993325203e-16
collA,0.3,4.0,13.333333333333334,20.25,3.654196181457864e-15,2.759291567109541e-16
collA,0.3,4.0,13.333333333333334,20.5,3.4944630862582977e-15,2.638676755893623e-16
collA,0.3,4.0,13.333333333333334,20.75,3.344093585432705e-15,2.525132415367002e-16
collA,0.3,4.0,13.333333333333334,21.0,3.202403899018415e-15,2.418142221777186e-16
collA,0.3,4.0,13.333333333333334,21.25,3.0687697350507664e-15,2.3172347708897084e-16
collA,0.3,4.0,13.333333333333334,21.5,2.942620306937986e-15,2.221979060494757e-16
collA,0.3,4.0,13.333333333333334,21.75,2.823433031348736e-15,2.131980486770406e-16
collA,0.3,4.0,13.333333333333334,22.0,2.7107288204963994e-15,2.0468772894761327e-16
collA,0.3,4.0,13.333333333333334,22.25,2.6040678946716103e-15,1.9663373899869323e-16
collA,0.3,4.0,13.333333333333334,22.5,2.5030460510344667e-15,1.890055573850115e-16
collA,0.3,4.0,13.333333333333334,22.75,2.407291333324708e-15,1.817750976076144e-16
collA,0.3,4.0,13.333333333333334,23.0,2.3164610545244857e-15,1.74916483294475e-16
collA,0.3,4.0,13.333333333333334,23.25,2.230239130815566e-15,1.6840584688701568e-16
collA,0.3,4.0,13.333333333333334,23.5,2.1483336905779215e-15,1.622211490950662e-16
collA,0.3,4.0,13.333333333333334,23.75,2.070474926818901e-15,1.5634201673331844e-16
collA,0.3,4.0,13.333333333333334,24.0,1.9964131654174453e-15,1.5074959685402272e-16
collA,0.3,4.0,13.333333333333334,24.25,1.92591712501369e-15,1.4542642535086902e-16
collA,0.3,4.0,13.333333333333334,24.5,1.858772347352021e-15,1.4035630843384644e-16
collA,0.3,4.0,13.333333333333334,24.75,1.79477977946408e-15,1.3552421556957018e-16
collA,0.3,4.0,13.333333333333334,25.0,1.7337544913149643e-15,1.309161826504644e-16
collA,0.3,4.0,13.333333333333334,25.25,1.6755245144799516e-15,1.265192243029864e-16
collA,0.3,4.0,13.333333333333334,25.5,1.6199297891117684e-15,1.2232125437289362e-16
collA,0.3,4.0,13.333333333333334,25.75,1.5668212079348482e-15,1.1831101373704018e-16
collA,0.3,4.0,13.333333333333334,26.0,1.5160597472930324e-15,1.1447800468859755e-16
collA,0.3,4.0,13.333333333333334,26.25,1.4675156764061777e-15,1.1081243122784737e-16
collA,0.3,4.0,13.333333333333334,26.5,1.4210678369808601e-15,1.0730514466542735e-16
collA,0.3,4.0,13.333333333333334,26.75,1.3766029861893466e-15,1.0394759401052905e-16
collA,0.3,4.0,13.333333333333334,27.0,1.3340151967952445e-15,1.007317806742538e-16
collA,0.3,4.0,13.333333333333334,27.25,1.2932053088772305e-15,9.7650217069151e-17
collA,0.3,4.0,13.333333333333334,27.5,1.2540804281959767e-15,9.469588873079451e-17
collA,0.3,4.0,13.333333333333334,27.75,1.2165534667737616e-15,9.186221962684804e-17
collA,0.3,4.0,13.333333333333334,28.0,1.1805427217200654e-15,8.914304035409336e-17
collA,0.3,4.0,13.333333333333334,28.25,1.1459714887474392e-15,8.653255895492859e-17
collA,0.3,4.0,13.333333333333334,28.5,1.1127677071862686e-15,8.402533411235504e-17
collA,0.3,4.0,13.333333333333334,28.75,1.0808636336308513e-15,8.16162505069208e-17
collA,0.3,4.0,13.333333333333334,29.0,1.0501955416370183e-15,7.930049614082208e-17
collA,0.3,4.0,13.333333333333334,29.25,1.0207034451478996e-15,7.707354145372205e-17
collA,0.3,4.0,13.333333333333334,29.5,9.923308435529387e-16,7.493112007210097e-17
collA,0.3,4.0,13.333333333333334,29.75,9.65024486489301e-16,7.286921104935886e-17
collA,0.3,4.0,13.333333333333334,30.0,9.38734156677103e-16,7.088402246765591e-17
collB,0.05,0.25,5.0,0.0,1.1963844310850504,1.0
collB,0.05,0.25,5.0,0.25,1.1426473056690276,0.9550837305971238
collB,0.05,0.25,5.0,0.5,1.0082218016850768,0.8427239401391063
collB,0.05,0.25,5.0,0.75,0.8620564821535807,0.7205514045111286
collB,0.05,0.25,5.0,1.0,0.7504551354869619,0.6272692254999868
collB,0.05,0.25,5.0,1.25,0.6675984637225714,0.5580133328190328
collB,0.05,0.25,5.0,1.5,0.6047165351516347,0.5054533638516111
collB,0.05,0.25,5.0,1.75,0.5564515466044326,0.4651109895334928
collB,0.05,0.25,5.0,2.0,0.5160131048334314,0.43131044790129697
collB,0.05,0.25,5.0,2.25,0.48338187909823815,0.40403558132216677
collB,0.05,0.25,5.0,2.5,0.4554079622394399,0.38065353443826716
collB,0.05,0.25,5.0,2.75,0.43102789364069627,0.360275411850503
collB,0.05,0.25,5.0,3.0,0.41046696860956483,0.3430895270321224
collB,0.05,0.25,5.0,3.25,0.3915859647465444,0.32730780723333125
collB,0.05,0.25,5.0,3.5,0.3752973924569387,0.31369297585774
collB,0.05,0.25,5.0,3.75,0.36057169590176913,0.3013844768731667
collB,0.05,0.25,5.0,4.0,0.34699983909803284,0.29004041684437865
collB,0.05,0.25,5.0,4.25,0.3351569654055772,0.28014153034540035
collB,0.05,0.25,5.0,4.5,0.32383504664188284,0.2706780849264174
collB,0.05,0.25,5.0,4.75,0.31374789080410936,0.2622467182388511
collB,0.05,0.25,5.0,5.0,0.30441607887796324,0.2544467070687937
collB,0.05,0.25,5.0,5.25,0.29554110933827177,0.24702854839914068
collB,0.05,0.25,5.0,5.5,0.28766744508345043,0.240447332487061
collB,0.05,0.25,5.0,5.75,0.2799702563103041,0.23401362391216302
collB,0.05,0.25,5.0,6.0,0.27297436150988263,0.22816609311967637
collB,0.05,0.25,5.0,6.25,0.2664282703896887,0.22269453151279633
collB,0.05,0.25,5.0,6.5,0.2600707463582187,0.2173805840338041
collB,0.05,0.25,5.0,6.75,0.2543773212692514,0.2126217248067547
collB,0.05,0.25,5.0,7.0,0.24873416937649592,0.20790488651788008
collB,0.05,0.25,5.0,7.25,0.24353100411286904,0.20355581181543855
collB,0.05,0.25,5.0,7.5,0.23863427892865097,0.19946287558441703
collB,0.05,0.25,5.0,7.75,0.23382150926536202,0.19544011372105508
collB,0.05,0.25,5.0,8.0,0.2294931665245062,0.19182226094029772
collB,0.05,0.25,5.0,8.25,0.22520777154394067,0.18824030611940548
collB,0.05,0.25,5.0,8.5,0.22106134430007887,0.18477450772206155
collB,0.05,0.25,5.0,8.75,0.21717238076251383,0.18152391080979818
collB,0.05,0.25,5.0,9.0,0.2134537056024609,0.17841564973298
collB,0.05,0.25,5.0,9.25,0.20989271155924172,0.1754391866909212
collB,0.05,0.25,5.0,9.5,0.20647864775972216,0.1725855355476819
collB,0.05,0.25,5.0,9.75,0.20320192875430296,0.16984668428860342
collB,0.05,0.25,5.0,10.0,0.20005379042913457,0.16721530741393678
collB,0.05,0.25,5.0,10.25,0.1970262271738245,0.16468471342036212
collB,0.05,0.25,5.0,10.5,0.19411190922958618,0.16224877571629553
collB,0.05,0.25,5.0,10.75,0.1913041110584312,0.15990187274915438
collB,0.05,0.25,5.0,11.0,0.1885966490099965,0.15763883590406674
collB,0.05,0.25,5.0,11.25,0.1859838266419619,0.15545490379984758
collB,0.05,0.25,5.0,11.5,0.1834603866300295,0.15334568209287186
collB,0.05,0.25,5.0,11.75,0.18102146834479532,0.15130710801762898
collB,0.05,0.25,5.0,12.0,0.17866257032197824,0.14933541901739877
collB,0.05,0.25,5.0,12.25,0.17637951697389528,0.14742712491998028
collB,0.05,0.25,5.0,12.5,0.17416842898784884,0.1455789831951326
collB,0.05,0.25,5.0,12.75,0.17202569693899994,0.1437879768988491
collB,0.05,0.25,5.0,13.0,0.1699479577137318,0.14205129496678504
collB,0.05,0.25,5.0,13.25,0.16793207339692726,0.1403663145671519
collB,0.05,0.25,5.0,13.5,0.16597511232493428,0.13873058526380572
collB,0.05,0.25,5.0,13.75,0.164074332046842,0.13714181477440007
collB,0.05,0.25,5.0,14.0,0.16222716397131648,0.13559785613741726
collB,0.05,0.25,5.0,14.25,0.16043119950568943,0.13409669612650155
collB,0.05,0.25,5.0,14.5,0.15868417751910477,0.13263644477150838
collB,0.05,0.25,5.0,14.75,0.15698397298300848,0.13121532586363835
collB,0.05,0.25,5.0,15.0,0.15532858666069324,0.12983166833742507
collB,0.05,0.25,5.0,15.25,0.153716135733457,0.12848389843559355
collB,0.05,0.25,5.0,15.5,0.15214484526460112,0.1271705325742284
collB,0.05,0.25,5.0,15.75,0.15061304041431056,0.12589017083556778
collB,0.05,0.25,5.0,16.0,0.14911913932869678,0.12464149102429765
collB,0.05,0.25,5.0,16.25,0.14766164663518033,0.12342324323065612
collB,0.05,0.25,5.0,16.5,0.14623914748413605,0.1222342448501321
collB,0.05,0.25,5.0,16.75,0.14485030208348007,0.1210733760151905
collB,0.05,0.25,5.0,17.0,0.14349384067879045,0.1199395753993973
collB,0.05,0.25,5.0,17.25,0.14216855893673086,0.11883183635864629
collB,0.05,0.25,5.0,17.5,0.1408733136940943,0.11774920337798987
collB,0.05,0.25,5.0,17.75,0.13960701903878558,0.1166907687959214
collB,0.05,0.25,5.0,18.0,0.13836864269258645,0.11565566978090329
collB,0.05,0.25,5.0,18.25,0.13715720266866271,0.11464308553753845
collB,0.05,0.25,5.0,18.5,0.13597176417952664,0.1136522347220853
collB,0.05,0.25,5.0,18.75,0.13481143677360904,0.11268237304905664
collB,0.05,0.25,5.0,19.0,0.13367537168076354,0.11173279107245472
collB,0.05,0.25,5.0,19.25,0.13256275934895145,0.11080281212680511
collB,0.05,0.25,5.0,19.5,0.13147282715607136,0.10989179041458541
collB,0.05,0.25,5.0,19.75,0.13040483728242935,0.10899910922792586
collB,0.05,0.25,5.0,20.0,0.12935808473071062,0.10812417929359916
collB,0.05,0.25,5.0,20.25,0.128331895481539,0.10726643723134169
collB,0.05,0.25,5.0,20.5,0.12732562477380394,0.10642534411646186
collB,0.05,0.25,5.0,20.75,0.12633865549991943,0.10560038413851448
collB,0.05,0.25,5.0,21.0,0.12537039670706115,0.10479106334855726
collB,0.05,0.25,5.0,21.25,0.12442028219622307,0.1039969084881698
collB,0.05,0.25,5.0,21.5,0.12348776921164997,0.10321746589401352
collB,0.05,0.25,5.0,21.75,0.12257233721384747,0.10245230047225001
collB,0.05,0.25,5.0,22.0,0.12167348672995412,0.10170099473762244
collB,0.05,0.25,5.0,22.25,0.12079073827578654,0.10096314791244519
collB,0.05,0.25,5.0,22.5,0.11992363134434515,0.10023837508114466
collB,0.05,0.25,5.0,22.75,0.11907172345600067,0.0995263063963559
collB,0.05,0.25,5.0,23.0,0.11823458926597279,0.09882658633290718
collB,0.05,0.25,5.0,23.25,0.11741181972506876,0.0981388729863219
collB,0.05,0.25,5.0,23.5,0.11660302128997287,0.09746283741273762
collB,0.05,0.25,5.0,23.75,0.11580781517967274,0.09679816300738874
collB,0.05,0.25,5.0,24.0,0.11502583667487605,0.0961445449190227
collB,0.05,0.25,5.0,24.25,0.11425673445751656,0.09550168949782506
collB,0.05,0.25,5.0,24.5,0.1135001699876711,0.09486931377461433
collB,0.05,0.25,5.0,24.75,0.11275581691541373,0.09424714496923937
collB,0.05,0.25,5.0,25.0,0.1120233605253196,0.09363492002626696
collB,0.05,0.25,5.0,25.25,0.11130249721150197,0.09303238517619052
collB,0.05,0.25,5.0,25.5,0.1105929339812225,0.09243929552052195
collB,0.05,0.25,5.0,25.75,0.10989438798525833,0.09185541463924816
collB,0.05,0.25,5.0,26.0,0.10920658607334134,0.09128051421924421
collB,0.05,0.25,5.0,26.25,0.10852926437310598,0.09071437370233605
collB,0.05,0.25,5.0,26.5,0.1078621678910935,0.09015677995179931
collB,0.05,0.25,5.0,26.75,0.10720505013446248,0.08960752693616532
collB,0.05,0.25,5.0,27.0,0.10655767275215042,0.08906641542928544
collB,0.05,0.25,5.0,27.25,0.10591980519431726,0.08853325272567633
collB,0.05,0.25,5.0,27.5,0.10529122438898278,0.08800785237023673
collB,0.05,0.25,5.0,27.75,0.10467171443484335,0.08749003390148788
collB,0.05,0.25,5.0,28.0,0.10406106630932149,0.08697962260754614
collB,0.05,0.25,5.0,28.25,0.10345907759096587,0.08647644929409067
collB,0.05,0.25,5.0,28.5,0.10286555219537678,0.08598035006363612
collB,0.05,0.25,5.0,28.75,0.1022803001238869,0.08549116610546718
collB,0.05,0.25,5.0,29.0,0.10170313722427704,0.08500874349563231
collB,0.05,0.25,5.0,29.25,0.10113388496285315,0.08453293300643394
collB,0.05,0.25,5.0,29.5,0.10057237020725358,0.08406358992488756
collB,0.05,0.25,5.0,29.75,0.1000184250193963,0.08360057387965628
collB,0.05,0.25,5.0,30.0,0.09947188645801217,0.0831437486759979
collB,0.05,0.5,10.0,0.0,2.0438076235579663,1.0
collB,0.05,0.5,10.0,0.25,1.7358937229064233,0.8493430119829426
collB,0.05,0.5,10.0,0.5,1.1922085362819212,0.5833271793978647
collB,0.05,0.5,10.0,0.75,0.8097242747835772,0.3961841933899665
collB,0.05,0.5,10.0,1.0,0.590674992433982,0.2890071382578094
collB,0.05,0.5,10.0,1.25,0.4595778512769606,0.22486355661835905
collB,0.05,0.5,10.0,1.5,0.37398267758997916,0.18298330688234282
collB,0.05,0.5,10.0,1.75,0.3139758635670401,0.1536230024528701
collB,0.05,0.5,10.0,2.0,0.2696659239456562,0.13194290932147898
collB,0.05,0.5,10.0,2.25,0.23566366457356938,0.11530618726400181
collB,0.05,0.5,10.0,2.5,0.20878719926508774,0.10215599396856155
collB,0.05,0.5,10.0,2.75,0.18703784529268946,0.09151440827247932
collB,0.05,0.5,10.0,3.0,0.1690983986932442,0.08273694487882814
collB,0.05,0.5,10.0,3.25,0.1540654801961007,0.07538159581178952
collB,0.05,0.5,10.0,3.5,0.14129803376874125,0.06913470335469359
collB,0.05,0.5,10.0,3.75,0.13032861246185493,0.06376755373628175
collB,0.05,0.5,10.0,4.0,0.12080936709020859,0.05910995031905076
collB,0.05,0.5,10.0,4.25,0.1124767862213953,0.05503296148078256
collB,0.05,0.5,10.0,4.5,0.10512726322360938,0.05143696599027182
collB,0.05,0.5,10.0,4.75,0.09859974563111268,0.04824316363957246
collB,0.05,0.5,10.0,5.0,0.09276699695187786,0.04538929979641834
collB,0.05,0.5,10.0,5.25,0.08752630149144282,0.04282511743403349
collB,0.05,0.5,10.0,5.5,0.08279406405161802,0.0405097148563747
collB,0.05,0.5,10.0,5.75,0.0785015625286826,0.03840946751731115
collB,0.05,0.5,10.0,6.0,0.0745917974080986,0.03649648653244836
collB,0.05,0.5,10.0,6.25,0.07101710732700879,0.03474745201477355
collB,0.05,0.5,10.0,6.5,0.06773734222213913,0.03314271922727172
collB,0.05,0.5,10.0,6.75,0.06471844791407318,0.0316656260442986
collB,0.05,0.5,10.0,7.0,0.06193135812883956,0.03030195083675549
collB,0.05,0.5,10.0,7.25,0.05935111891951629,0.029039484066604462
collB,0.05,0.5,10.0,7.5,0.05695619065098782,0.027867686759987485
collB,0.05,0.5,10.0,7.75,0.054727886997663774,0.026777416018436525
collB,0.05,0.5,10.0,8.0,0.05264992063887338,0.025760702735425592
collB,0.05,0.5,10.0,8.25,0.05070803275682428,0.024810570316079507
collB,0.05,0.5,10.0,8.5,0.048889688881524014,0.023920885859313075
collB,0.05,0.5,10.0,8.75,0.047183827656050864,0.023086237232989085
collB,0.05,0.5,10.0,9.0,0.045580652108770325,0.022301830946995473
collB,0.05,0.5,10.0,9.25,0.04407145529311889,0.021563406841783386
collB,0.05,0.5,10.0,9.5,0.04264847388640053,0.020867166456770454
collB,0.05,0.5,10.0,9.75,0.04130476466699728,0.02020971259275949
collB,0.05,0.5,10.0,10.0,0.04003409981596204,0.01958799808480438
collB,0.05,0.5,10.0,10.25,0.03883087778820955,0.01899928219301323
collB,0.05,0.5,10.0,10.5,0.03769004712498733,0.018441093325297683
collB,0.05,0.5,10.0,10.75,0.03660704107348416,0.017911197047869275
collB,0.05,0.5,10.0,11.0,0.035577721271618915,0.017407568531172896
collB,0.05,0.5,10.0,11.25,0.03459832906908781,0.01692836873211053
collB,0.05,0.5,10.0,11.5,0.033665443306976905,0.016471923736330114
collB,0.05,0.5,10.0,11.75,0.03277594358092205,0.01603670678352006
collB,0.05,0.5,10.0,12.0,0.03192697817711771,0.015621322579048596
collB,0.05,0.5,10.0,12.25,0.03111593600433017,0.01522449356077943
collB,0.05,0.5,10.0,12.5,0.03034042195460059,0.014845047843486565
collB,0.05,0.5,10.0,12.75,0.029598235215340152,0.014481908607334584
collB,0.05,0.5,10.0,13.0,0.02888735012980457,0.014134084733237256
collB,0.05,0.5,10.0,13.25,0.028205899264482567,0.013800662518021279
collB,0.05,0.5,10.0,13.5,0.027552158393121303,0.013480798327367562
collB,0.05,0.5,10.0,13.75,0.026924533149839783,0.013173712065408662
collB,0.05,0.5,10.0,14.0,0.026321547139573846,0.012878681357373514
collB,0.05,0.5,10.0,14.25,0.025741831324179475,0.012595036356389923
collB,0.05,0.5,10.0,14.5,0.025184114527888848,0.012322155097967115
collB,0.05,0.5,10.0,14.75,0.024647214927271188,0.012059459336179615
collB,0.05,0.5,10.0,15.0,0.024130032409056278,0.011806410804481424
collB,0.05,0.5,10.0,15.25,0.023631541694669633,0.011562507851659062
collB,0.05,0.5,10.0,15.5,0.023150786143546945,0.011327282409899645
collB,0.05,0.5,10.0,15.75,0.022686872158605622,0.011100297257484116
collB,0.05,0.5,10.0,16.0,0.022238964126953503,0.010881143543362835
collB,0.05,0.5,10.0,16.25,0.021806279837259267,0.010669438544953544
collB,0.05,0.5,10.0,16.5,0.021388086322403098,0.010464823634021684
collB,0.05,0.5,10.0,16.75,0.02098369608224297,0.01026696242854475
collB,0.05,0.5,10.0,17.0,0.02059246364671708,0.010075539111097282
collB,0.05,0.5,10.0,17.25,0.02021378244417745,0.009890256896580242
collB,0.05,0.5,10.0,17.5,0.01984708194391651,0.009710836634108292
collB,0.05,0.5,10.0,17.75,0.01949182504539403,0.009537015529603343
collB,0.05,0.5,10.0,18.0,0.019147505689768817,0.00936854597715799
collB,0.05,0.5,10.0,18.25,0.018813646672050398,0.009205194488558872
collB,0.05,0.5,10.0,18.5,0.018489797634563394,0.009046740711523229
collB,0.05,0.5,10.0,18.75,0.01817553322450572,0.008892976528223732
collB,0.05,0.5,10.0,19.0,0.01787045140022041,0.008743705226576366
collB,0.05,0.5,10.0,19.25,0.01757417187242167,0.008598740737559066
collB,0.05,0.5,10.0,19.5,0.0172863346680473,0.008457906932529369
collB,0.05,0.5,10.0,19.75,0.017006598805676704,0.008321036975129164
collB,0.05,0.5,10.0,20.0,0.016734641072575326,0.008187972722913517
collB,0.05,0.5,10.0,20.25,0.016470154894423272,0.008058564174328292
collB,0.05,0.5,10.0,20.5,0.016212849289670622,0.007932668957094139
collB,0.05,0.5,10.0,20.75,0.01596244790125075,0.007810151854440435
collB,0.05,0.5,10.0,21.0,0.01571868809908519,0.007690884365976325
collB,0.05,0.5,10.0,21.25,0.015481320147441371,0.00757474430029314
collB,0.05,0.5,10.0,21.5,0.015250106431765184,0.007461615396666839
collB,0.05,0.5,10.0,21.75,0.015024820740112544,0.007351386973474811
collB,0.05,0.5,10.0,22.0,0.014805247594754252,0.007243953601161595
collB,0.05,0.5,10.0,22.25,0.014591181629932436,0.007139214797785787
collB,0.05,0.5,10.0,22.5,0.014382427012109905,0.007037074745357995
collB,0.05,0.5,10.0,22.75,0.014178796899380482,0.006937442025339595
collB,0.05,0.5,10.0,23.0,0.01398011293700275,0.006840229371816045
collB,0.05,0.5,10.0,23.25,0.013786204786284999,0.006745353440988373
collB,0.05,0.5,10.0,23.5,0.013596909684288895,0.006652734595743747
collB,0.05,0.5,10.0,23.75,0.013412072032036218,0.006562296704172082
collB,0.05,0.5,10.0,24.0,0.013231543009098878,0.006473966950991563
collB,0.05,0.5,10.0,24.25,0.013055180212630333,0.0063876756609329
collB,0.05,0.5,10.0,24.5,0.012882847319057446,0.006303356133210971
collB,0.05,0.5,10.0,24.75,0.01271441376679823,0.006220944486284046
collB,0.05,0.5,10.0,25.0,0.012549754458503813,0.0061403795121659005
collB,0.05,0.5,10.0,25.25,0.012388749481443858,0.006061602539615191
collB,0.05,0.5,10.0,25.5,0.012231283844764807,0.005984557305580431
collB,0.05,0.5,10.0,25.75,0.01207724723245065,0.005909189834327926
collB,0.05,0.5,10.0,26.0,0.01192653377090745,0.0058354483237248725
collB,0.05,0.5,10.0,26.25,0.01177904181017647,0.0057632830381907
collB,0.05,0.5,10.0,26.5,0.011634673717857109,0.005692646207867092
collB,0.05,0.5,10.0,26.75,0.011493335684890724,0.005623491933591347
collB,0.05,0.5,10.0,27.0,0.011354937542420413,0.005555776097289015
collB,0.05,0.5,10.0,27.25,0.011219392589000355,0.005489456277430385
collB,0.05,0.5,10.0,27.5,0.011086617427482159,0.005424491669221783
collB,0.05,0.5,10.0,27.75,0.010956531810954954,0.005360843009226698
collB,0.05,0.5,10.0,28.0,0.010829058497161119,0.005298472504133893
collB,0.05,0.5,10.0,28.25,0.010704123110851487,0.0052373437634101756
collB,0.05,0.5,10.0,28.5,0.010581654013581819,0.005177421735594041
collB,0.05,0.5,10.0,28.75,0.010461582180487865,0.005118672648003827
collB,0.05,0.5,10.0,29.0,0.010343841083608656,0.005061063949649802
collB,0.05,0.5,10.0,29.25,0.010228366581357767,0.005004564257154348
collB,0.05,0.5,10.0,29.5,0.010115096813769698,0.004949143303497818
collB,0.05,0.5,10.0,29.75,0.010003972103174304,0.004894771889420234
collB,0.05,0.5,10.0,30.0,0.009894934859975541,0.004841421837320445
collB,0.05,1.0,20.0,0.0,5.9761651143322565,1.0
collB,0.05,1.0,20.0,0.25,4.005948123182654,0.6703208573631013
collB,0.05,1.0,20.0,0.5,1.6687267037741502,0.2792303545583353
collB,0.05,1.0,20.0,0.75,0.7132592575031355,0.1193506611443133
collB,0.05,1.0,20.0,1.0,0.3662470225116798,0.0612846224133488
collB,0.05,1.0,20.0,1.25,0.2178552265532492,0.03645401731467909
collB,0.05,1.0,20.0,1.5,0.14286922760222176,0.023906506073533274
collB,0.05,1.0,20.0,1.75,0.1001089093856205,0.01675136270005922
collB,0.05,1.0,20.0,2.0,0.07356511160250621,0.012309752189757892
collB,0.05,1.0,20.0,2.25,0.05603620619828979,0.009376616128610925
collB,0.05,1.0,20.0,2.5,0.0439022014454496,0.007346216278422721
collB,0.05,1.0,20.0,2.75,0.03518470174257567,0.005887504958354387
collB,0.05,1.0,20.0,3.0,0.028730209094685454,0.004807465748525526
collB,0.05,1.0,20.0,3.25,0.02383056103360531,0.003987600840621688
collB,0.05,1.0,20.0,3.5,0.020032235915834896,0.0033520218288134074
collB,0.05,1.0,20.0,3.75,0.01703435236841633,0.00285038181551643
collB,0.05,1.0,20.0,4.0,0.0146312210390171,0.0024482625160285438
collB,0.05,1.0,20.0,4.25,0.012678554219461688,0.002121520067953865
collB,0.05,1.0,20.0,4.5,0.011072840034557784,0.0018528336856025777
collB,0.05,1.0,20.0,4.75,0.009738341718370774,0.001629530230852546
collB,0.05,1.0,20.0,5.0,0.008618669757720139,0.0014421739682276401
collB,0.05,1.0,20.0,5.25,0.0076711813801283585,0.0012836294234459908
collB,0.05,1.0,20.0,5.5,0.006863175959694266,0.0011484247554062299
collB,0.05,1.0,20.0,5.75,0.006169258945245645,0.0010323106586279391
collB,0.05,1.0,20.0,6.0,0.0055694826702481015,0.0009319492623942343
collB,0.05,1.0,20.0,6.25,0.005048013815657969,0.0008446911554621606
collB,0.05,1.0,20.0,6.5,0.00459216425141191,0.0007684132154245227
collB,0.05,1.0,20.0,6.75,0.004191676666041257,0.0007013990721221249
collB,0.05,1.0,20.0,7.0,0.003838191493550644,0.0006422499077787783
collB,0.05,1.0,20.0,7.25,0.0035248446006731224,0.0005898171374515259
collB,0.05,1.0,20.0,7.5,0.0032459604681171882,0.0005431510686230217
collB,0.05,1.0,20.0,7.75,0.002996815919891659,0.0005014613657016581
collB,0.05,1.0,20.0,8.0,0.002773456532211782,0.00046408632946910684
collB,0.05,1.0,20.0,8.25,0.002572552772931917,0.00043046882469199643
collB,0.05,1.0,20.0,8.5,0.0023912863851022945,0.0004001372685248312
collB,0.05,1.0,20.0,8.75,0.0022272599941902792,0.0003726905049609127
collB,0.05,1.0,20.0,9.0,0.0020784246939400965,0.00034778568767377977
collB,0.05,1.0,20.0,9.25,0.0019430216572768795,0.0003251285096887725
collB,0.05,1.0,20.0,9.5,0.0018195347671030968,0.0003044652770284781
collB,0.05,1.0,20.0,9.75,0.0017066519647035846,0.0002855764410877186
collB,0.05,1.0,20.0,10.0,0.001603233538807148,0.00026827129239823295
collB,0.05,1.0,20.0,10.25,0.0015082859741590796,0.00025238358467403343
collB,0.05,1.0,20.0,10.5,0.0014209402789494695,0.0002377679083099158
collB,0.05,1.0,20.0,10.75,0.0013404339402172459,0.00022429667095418237
collB,0.05,1.0,20.0,11.0,0.0012660958332538245,0.0002118575723782175
collB,0.05,1.0,20.0,11.25,0.0011973335481139267,0.00020035148380395947
collB,0.05,1.0,20.0,11.5,0.001133622703224397,0.00018969065973523753
collB,0.05,1.0,20.0,11.75,0.0010744978999083295,0.0001797972243657441
collB,0.05,1.0,20.0,12.0,0.0010195450377540162,0.0001706018856990591
collB,0.05,1.0,20.0,12.25,0.0009683947631786068,0.00016204283928771768
collB,0.05,1.0,20.0,12.5,0.0009207168653129373,0.0001540648304888432
collB,0.05,1.0,20.0,12.75,0.0008762154667908282,0.00014661834973224826
collB,0.05,1.0,20.0,13.0,0.0008346248839454592,0.00013965893980135045
collB,0.05,1.0,20.0,13.25,0.0007957060526718218,0.00013314659776777763
collB,0.05,1.0,20.0,13.5,0.0007592434338735878,0.00012704525717549916
collB,0.05,1.0,20.0,13.75,0.0007250423268057121,0.00012132233847871594
collB,0.05,1.0,20.0,14.0,0.000692926530401431,0.00011594835770846247
collB,0.05,1.0,20.0,14.25,0.0006627363023461073,0.0001108965849616017
collB,0.05,1.0,20.0,14.5,0.0006343265736355003,0.00010614274564038319
collB,0.05,1.0,20.0,14.75,0.0006075653829540078,0.00010166475847478217
collB,0.05,1.0,20.0,15.0,0.000582332500685655,9.744250527634921e-05
collB,0.05,1.0,20.0,15.25,0.0005585182169323748,9.345762813562766e-05
collB,0.05,1.0,20.0,15.5,0.0005360222717255023,8.969335041295867e-05
collB,0.05,1.0,20.0,15.75,0.0005147529088105751,8.613431840697909e-05
collB,0.05,1.0,20.0,16.0,0.0004946260370703328,8.276646103436845e-05
collB,0.05,1.0,20.0,16.25,0.00047556448591395544,7.957686523309729e-05
collB,0.05,1.0,20.0,16.5,0.00045749734287353925,7.655366512152625e-05
collB,0.05,1.0,20.0,16.75,0.00044035936327010207,7.368594321699985e-05
collB,0.05,1.0,20.0,17.0,0.00042409044318908164,7.096364224810532e-05
collB,0.05,1.0,20.0,17.25,0.0004086351481788598,6.837748629114281e-05
collB,0.05,1.0,20.0,17.5,0.0003939422910880065,6.591891012904577e-05
collB,0.05,1.0,20.0,17.75,0.0003799645533147369,6.357999587452698e-05
collB,0.05,1.0,20.0,18.0,0.00036665814447798325,6.135341602236698e-05
collB,0.05,1.0,20.0,18.25,0.00035398249615223364,5.923238220163963e-05
collB,0.05,1.0,20.0,18.5,0.0003418999858535156,5.721059898990384e-05
collB,0.05,1.0,20.0,18.75,0.00033037568793468154,5.5282222230166056e-05
collB,0.05,1.0,20.0,19.0,0.0003193771484555088,5.344182135958174e-05
collB,0.05,1.0,20.0,19.25,0.00030887418144626865,5.1684345317955717e-05
collB,0.05,1.0,20.0,19.5,0.00029883868429016956,5.0005091655430295e-05
collB,0.05,1.0,20.0,19.75,0.00028924447021704664,4.839967850342187e-05
collB,0.05,1.0,20.0,20.0,0.0002800671161333939,4.686401911180914e-05
collB,0.05,1.0,20.0,20.25,0.00027128382421712937,4.5394298689393077e-05
collB,0.05,1.0,20.0,20.5,0.00026287329588331443,4.398695331440595e-05
collB,0.05,1.0,20.0,20.75,0.00025481561688292726,4.2638650707929604e-05
collB,0.05,1.0,20.0,21.0,0.0002470921524335952,4.134627268597546e-05
collB,0.05,1.0,20.0,21.25,0.00023968545140150223,4.010689912611013e-05
collB,0.05,1.0,20.0,21.5,0.00023257915865961389,3.891779330223559e-05
collB,0.05,1.0,20.0,21.75,0.00022575793484079675,3.777638845676734e-05
collB,0.05,1.0,20.0,22.0,0.0002192073827869328,3.668027549326268e-05
collB,0.05,1.0,20.0,22.25,0.00021291398006812877,3.562719168476633e-05
collB,0.05,1.0,20.0,22.5,0.00020686501701077843,3.461501030396018e-05
collB,0.05,1.0,20.0,22.75,0.00020104853973060039,3.364173109080244e-05
collB,0.05,1.0,20.0,23.0,0.00019545329771771875,3.270547148186645e-05
collB,0.05,1.0,20.0,23.25,0.00019006869556617025,3.180445853317215e-05
collB,0.05,1.0,20.0,23.5,0.00018488474848057693,3.0937021475055904e-05
collB,0.05,1.0,20.0,23.75,0.00017989204122871396,3.0101584843646692e-05
collB,0.05,1.0,20.0,24.0,0.00017508169024082638,2.929666213889223e-05
collB,0.05,1.0,20.0,24.25,0.00017044530858527297,2.852084996388484e-05
collB,0.05,1.0,20.0,24.5,0.0001659749735757767,2.777282260453773e-05
collB,0.05,1.0,20.0,24.75,0.0001616631967885933,2.7051327012516227e-05
collB,0.05,1.0,20.0,25.0,0.00015750289628856727,2.6355178157785183e-05
collB,0.05,1.0,20.0,25.25,0.00015348737088159733,2.568325472023829e-05
collB,0.05,1.0,20.0,25.5,0.0001496102762277114,2.50344950926658e-05
collB,0.05,1.0,20.0,25.75,0.0001458656026639614,2.44078936698287e-05
collB,0.05,1.0,20.0,26.0,0.00014224765459987002,2.3802497400670294e-05
collB,0.05,1.0,20.0,26.25,0.00013875103136035783,2.3217402582736555e-05
collB,0.05,1.0,20.0,26.5,0.00013537060936208724,2.2651751879719073e-05
collB,0.05,1.0,20.0,26.75,0.00013210152551910743,2.210473154469858e-05
collB,0.05,1.0,20.0,27.0,0.00012893916178268456,2.1575568833173296e-05
collB,0.05,1.0,20.0,27.25,0.00012587913072834484,2.1063529591318842e-05
collB,0.05,1.0,20.0,27.5,0.00012291726211054372,2.0567916006162392e-05
collB,0.05,1.0,20.0,27.75,0.00012004959031207045,2.0088064505474114e-05
collB,0.05,1.0,20.0,28.0,0.00011727234262137197,1.962334379619552e-05
collB,0.05,1.0,20.0,28.25,0.00011458192827651237,1.917315303115e-05
collB,0.05,1.0,20.0,28.5,0.00011197492821949856,1.873692009461991e-05
collB,0.05,1.0,20.0,28.75,0.0001094480855092827,1.8314099998141005e-05
collB,0.05,1.0,20.0,29.0,0.00010699829634591328,1.7904173378561125e-05
collB,0.05,1.0,20.0,29.25,0.00010462260166210664,1.750664509104625e-05
collB,0.05,1.0,20.0,29.5,0.00010231817924197408,1.7121042890296137e-05
collB,0.05,1.0,20.0,29.75,0.00010008233632980669,1.6746916193762047e-05
collB,0.05,1.0,20.0,30.0,9.791250269470943e-05,1.638383492114234e-05
collB,0.05,2.0,40.0,0.0,51.095727699917724,1.0
collB,0.05,2.0,40.0,0.25,21.333853363674507,0.41752714608483515
collB,0.05,2.0,40.0,0.5,3.269278873409645,0.06398340958386839
collB,0.05,2.0,40.0,0.75,0.5534316370228967,0.010831270282970993
collB,0.05,2.0,40.0,1.0,0.14080682248479542,0.0027557455157845253
collB,0.05,2.0,40.0,1.25,0.048954157375083414,0.0009580870960990784
collB,0.05,2.0,40.0,1.5,0.020850481428515158,0.00040806702178641704
collB,0.05,2.0,40.0,1.75,0.010177088617283291,0.0001991768994279277
collB,0.05,2.0,40.0,2.0,0.005474694367855729,0.00010714583418810071
collB,0.05,2.0,40.0,2.25,0.0031682616288902263,6.200639019170536e-05
collB,0.05,2.0,40.0,2.5,0.0019411295895634343,3.7990056643553e-05
collB,0.05,2.0,40.0,2.75,0.0012450999492098602,2.4367985451195857e-05
collB,0.05,2.0,40.0,3.0,0.0008293447436418926,1.6231195463397385e-05
collB,0.05,2.0,40.0,3.25,0.0005701505134016249,1.1158477216531412e-05
collB,0.05,2.0,40.0,3.5,0.00040263988626573137,7.880108658602777e-06
collB,0.05,2.0,40.0,3.75,0.0002910047791935672,5.695285932761767e-06
collB,0.05,2.0,40.0,4.0,0.00021460576008690727,4.200072486437117e-06
collB,0.05,2.0,40.0,4.25,0.00016109494078040762,3.152806468018402e-06
collB,0.05,2.0,40.0,4.5,0.00012284191871154206,2.404152445640575e-06
collB,0.05,2.0,40.0,4.75,9.499558901585406e-05,1.8591689225713293e-06
collB,0.05,2.0,40.0,5.0,7.439328299668046e-05,1.4559589684990482e-06
collB,0.05,2.0,40.0,5.25,5.892635798760863e-05,1.153254110278647e-06
collB,0.05,2.0,40.0,5.5,4.716034774218507e-05,9.22980254223114e-07
collB,0.05,2.0,40.0,5.75,3.8101528293570883e-05,7.456891213554874e-07
collB,0.05,2.0,40.0,6.0,3.105005875509739e-05,6.076840501705466e-07
collB,0.05,2.0,40.0,6.25,2.5505606042246437e-05,4.991729678856791e-07
collB,0.05,2.0,40.0,6.5,2.110551409917838e-05,4.1305829370177195e-07
collB,0.05,2.0,40.0,6.75,1.7583573384843258e-05,3.4413001196715655e-07
collB,0.05,2.0,40.0,7.0,1.474207810460329e-05,2.8851880124269234e-07
collB,0.05,2.0,40.0,7.25,1.243260407353229e-05,2.4331983579034746e-07
collB,0.05,2.0,40.0,7.5,1.0542601936508769e-05,2.0633040003706112e-07
collB,0.05,2.0,40.0,7.75,8.98592604628919e-06,1.75864528225589e-07
collB,0.05,2.0,40.0,8.0,7.696063621350274e-06,1.506204915320673e-07
collB,0.05,2.0,40.0,8.25,6.621240355424502e-06,1.2958500942213145e-07
collB,0.05,2.0,40.0,8.5,5.720845596300992e-06,1.11963286439508e-07
collB,0.05,2.0,40.0,8.75,4.962795861332956e-06,9.712741328353657e-08
collB,0.05,2.0,40.0,9.0,4.3215725926654375e-06,8.457796350500741e-08
collB,0.05,2.0,40.0,9.25,3.7767491551995405e-06,7.391516522438377e-08
collB,0.05,2.0,40.0,9.5,3.311876127885279e-06,6.4817085047418e-08
collB,0.05,2.0,40.0,9.75,2.9136312797388978e-06,5.7022992154069845e-08
collB,0.05,2.0,40.0,10.0,2.57116669079276e-06,5.032058073217147e-08
collB,0.05,2.0,40.0,10.25,2.2756038577450716e-06,4.453608863562062e-08
collB,0.05,2.0,40.0,10.5,2.019640703612253e-06,3.952660612788386e-08
collB,0.05,2.0,40.0,10.75,1.7972438009733766e-06,3.51740523499046e-08
collB,0.05,2.0,40.0,11.0,1.603405916648635e-06,3.138043020084469e-08
collB,0.05,2.0,40.0,11.25,1.433953946609947e-06,2.8064067411496243e-08
collB,0.05,2.0,40.0,11.5,1.2853959575817774e-06,2.5156622978947165e-08
collB,0.05,2.0,40.0,11.75,1.1547987531824987e-06,2.2600691000323265e-08
collB,0.05,2.0,40.0,12.0,1.039689396829214e-06,2.034787336693295e-08
collB,0.05,2.0,40.0,12.25,9.379756355718654e-07,1.8357222370538343e-08
collB,0.05,2.0,40.0,12.5,8.478813109748665e-07,1.659397662275063e-08
collB,0.05,2.0,40.0,12.75,7.678937108449345e-07,1.5028530670014725e-08
collB,0.05,2.0,40.0,13.0,6.967204786750172e-07,1.3635591663686964e-08
collB,0.05,2.0,40.0,13.25,6.332542071761049e-07,1.2393486416225843e-08
collB,0.05,2.0,40.0,13.5,5.765432358365742e-07,1.1283589877075039e-08
collB,0.05,2.0,40.0,13.75,5.257674780043095e-07,1.0289852041879346e-08
collB,0.05,2.0,40.0,14.0,4.802183413680988e-07,9.398404974059546e-09
collB,0.05,2.0,40.0,14.25,4.3928199256093224e-07,8.59723527455779e-09
collB,0.05,2.0,40.0,14.5,4.0242536372051846e-07,7.875910214723616e-09
collB,0.05,2.0,40.0,14.75,3.691844151740741e-07,7.225348024051502e-09
collB,0.05,2.0,40.0,15.0,3.391542607906549e-07,6.63762463238587e-09
collB,0.05,2.0,40.0,15.25,3.119808361941164e-07,6.105810607617958e-09
collB,0.05,2.0,40.0,15.5,2.873538489781477e-07,5.6238331835835736e-09
collB,0.05,2.0,40.0,15.75,2.6500079742381885e-07,5.186359199738838e-09
collB,0.05,2.0,40.0,16.0,2.446818824064892e-07,4.788695521541289e-09
collB,0.05,2.0,40.0,16.25,2.2618566807754713e-07,4.426704115184005e-09
collB,0.05,2.0,40.0,16.5,2.0932537199312408e-07,4.096729441304368e-09
collB,0.05,2.0,40.0,16.75,1.9393568579689928e-07,3.795536232224198e-09
collB,0.05,2.0,40.0,17.0,1.7987004426298076e-07,3.520256044093299e-09
collB,0.05,2.0,40.0,17.25,1.669982741928072e-07,3.2683412431970535e-09
collB,0.05,2.0,40.0,17.5,1.5520456591355188e-07,3.037525305932805e-09
collB,0.05,2.0,40.0,17.75,1.4438571940444817e-07,2.8257884935589373e-09
collB,0.05,2.0,40.0,18.0,1.3444962474982155e-07,2.6313281129772037e-09
collB,0.05,2.0,40.0,18.25,1.2531394297893023e-07,2.4525326993069133e-09
collB,0.05,2.0,40.0,18.5,1.1690495864102295e-07,2.2879595595075787e-09
collB,0.05,2.0,40.0,18.75,1.0915657987165675e-07,2.1363152025689327e-09
collB,0.05,2.0,40.0,19.0,1.0200946538917014e-07,1.996438253864704e-09
collB,0.05,2.0,40.0,19.25,9.541026094494977e-08,1.8672845116384047e-09
collB,0.05,2.0,40.0,19.5,8.931093034104135e-08,1.747913854276806e-09
collB,0.05,2.0,40.0,19.75,8.36681683081448e-08,1.6374787496818353e-09
collB,0.05,2.0,40.0,20.0,7.844288437523934e-08,1.535214154027317e-09
collB,0.05,2.0,40.0,20.25,7.359974841587867e-08,1.4404286175964801e-09
collB,0.05,2.0,40.0,20.5,6.910678987235034e-08,1.352496441154739e-09
collB,0.05,2.0,40.0,20.75,6.49350437761052e-08,1.2708507481773229e-09
collB,0.05,2.0,40.0,21.0,6.105823763309404e-08,1.1949773568484154e-09
collB,0.05,2.0,40.0,21.25,5.745251405248465e-08,1.1244093515978473e-09
collB,0.05,2.0,40.0,21.5,5.4096184688722545e-08,1.058722267474618e-09
collB,0.05,2.0,40.0,21.75,5.0969511658466584e-08,9.97529812234158e-10
collB,0.05,2.0,40.0,22.0,4.805451310093565e-08,9.404800609388919e-10
collB,0.05,2.0,40.0,22.25,4.533478998551705e-08,8.872520663912581e-10
collB,0.05,2.0,40.0,22.5,4.2795371644899046e-08,8.375528360459764e-10
collB,0.05,2.0,40.0,22.75,4.0422577834577075e-08,7.911146323617613e-10
collB,0.05,2.0,40.0,23.0,3.8203895397977324e-08,7.476925590011479e-10
collB,0.05,2.0,40.0,23.25,3.6127867857094254e-08,7.070623999969459e-10
collB,0.05,2.0,40.0,23.5,3.418399645689697e-08,6.690186830816389e-10
collB,0.05,2.0,40.0,23.75,3.236265137244254e-08,6.333729419122188e-10
collB,0.05,2.0,40.0,24.0,3.06549919445515e-08,5.999521549939851e-10
collB,0.05,2.0,40.0,24.25,2.9052894946390115e-08,5.685973417780856e-10
collB,0.05,2.0,40.0,24.5,2.7548890002191624e-08,5.391622987343418e-10
collB,0.05,2.0,40.0,24.75,2.6136101383057917e-08,5.115124602306036e-10
collB,0.05,2.0,40.0,25.0,2.4808195495376375e-08,4.855238708228892e-10
collB,0.05,2.0,40.0,25.25,2.3559333456631915e-08,4.6108225711148547e-10
collB,0.05,2.0,40.0,25.5,2.2384128222807502e-08,4.380821886766777e-10
collB,0.05,2.0,40.0,25.75,2.1277605792446197e-08,4.1642631879926155e-10
collB,0.05,2.0,40.0,26.0,2.0235170065913596e-08,3.96024696717377e-10
collB,0.05,2.0,40.0,26.25,1.925257098541304e-08,3.767941440913081e-10
collB,0.05,2.0,40.0,26.5,1.8325875622697583e-08,3.586576891579742e-10
collB,0.05,2.0,40.0,26.75,1.745144191790863e-08,3.4154405277090775e-10
collB,0.05,2.0,40.0,27.0,1.6625894805172588e-08,3.2538718115172984e-10
collB,0.05,2.0,40.0,27.25,1.584610448903781e-08,3.101258207359541e-10
collB,0.05,2.0,40.0,27.5,1.5109166661003637e-08,2.9570313098854184e-10
collB,0.05,2.0,40.0,27.75,1.4412384467682151e-08,2.820663315008499e-10
collB,0.05,2.0,40.0,28.0,1.3753252061893487e-08,2.6916638006734234e-10
collB,0.05,2.0,40.0,28.25,1.3129439585536142e-08,2.5695767878372507e-10
collB,0.05,2.0,40.0,28.5,1.2538779448654745e-08,2.453978055131004e-10
collB,0.05,2.0,40.0,28.75,1.1979253782989417e-08,2.3444726833802793e-10
collB,0.05,2.0,40.0,29.0,1.1448982960629869e-08,2.2406928085786525e-10
collB,0.05,2.0,40.0,29.25,1.0946215079396127e-08,2.142295564060193e-10
collB,0.05,2.0,40.0,29.5,1.0469316326378688e-08,2.0489611945375124e-10
collB,0.05,2.0,40.0,29.75,1.0016762139833566e-08,1.960391326386706e-10
collB,0.05,2.0,40.0,30.0,9.587129097458856e-09,1.8763073800932078e-10
collB,0.05,4.0,80.0,0.0,3735.1546684805553,1.0
collB,0.05,4.0,80.0,0.25,605.0583729760832,0.16199017890260975
collB,0.05,4.0,80.0,0.5,12.548316738460173,0.003359517303085276
collB,0.05,4.0,80.0,0.75,0.33319395363933907,8.92048611670694e-05
collB,0.05,4.0,80.0,1.0,0.02081243473394773,5.572040941055364e-06
collB,0.05,4.0,80.0,1.25,0.002471910669017635,6.617960669412379e-07
collB,0.05,4.0,80.0,1.5,0.0004440898708565796,1.1889464032214587e-07
collB,0.05,4.0,80.0,1.75,0.0001051780727091634,2.815896048340868e-08
collB,0.05,4.0,80.0,2.0,3.0320463845176303e-05,8.117592586202203e-09
collB,0.05,4.0,80.0,2.25,1.0128045960010127e-05,2.7115466048773215e-09
collB,0.05,4.0,80.0,2.5,3.794818359328597e-06,1.0159735529432071e-09
collB,0.05,4.0,80.0,2.75,1.5592110301745756e-06,4.1744215931193443e-10
collB,0.05,4.0,80.0,3.0,6.910790314241874e-07,1.8502019133395495e-10
collB,0.05,4.0,80.0,3.25,3.2636233027532197e-07,8.737585434663801e-11
collB,0.05,4.0,80.0,3.5,1.6266403152526222e-07,4.354947678550437e-11
collB,0.05,4.0,80.0,3.75,8.492765078373288e-08,2.2737385281633085e-11
collB,0.05,4.0,80.0,4.0,4.6170330181249574e-08,1.2361022308088641e-11
collB,0.05,4.0,80.0,4.25,2.60079571000529e-08,6.963020117887869e-12
collB,0.05,4.0,80.0,4.5,1.5118953173924143e-08,4.047744876940924e-12
collB,0.05,4.0,80.0,4.75,9.039414472862026e-09,2.420091073909724e-12
collB,0.05,4.0,80.0,5.0,5.5426913318312306e-09,1.4839255194982256e-12
collB,0.05,4.0,80.0,5.25,3.4769968447818843e-09,9.30884301558605e-13
collB,0.05,4.0,80.0,5.5,2.2267975207877257e-09,5.961727742036389e-13
collB,0.05,4.0,80.0,5.75,1.4533197959103726e-09,3.8909226655976115e-13
collB,0.05,4.0,80.0,6.0,9.650672214516756e-10,2.583740988279505e-13
collB,0.05,4.0,80.0,6.25,6.511272516832766e-10,1.7432403995954266e-13
collB,0.05,4.0,80.0,6.5,4.4581325757052544e-10,1.1935603666765435e-13
collB,0.05,4.0,80.0,6.75,3.0941820674499124e-10,8.283946294273838e-14
collB,0.05,4.0,80.0,7.0,2.1748176364058074e-10,5.822563801060784e-14
collB,0.05,4.0,80.0,7.25,1.546700977778243e-10,4.14092886388406e-14
collB,0.05,4.0,80.0,7.5,1.1121336309743807e-10,2.9774767839180054e-14
collB,0.05,4.0,80.0,7.75,8.079200496821075e-11,2.163016317636897e-14
collB,0.05,4.0,80.0,8.0,5.926021467346966e-11,1.5865531666879128e-14
collB,0.05,4.0,80.0,8.25,4.386210547345833e-11,1.174304931562613e-14
collB,0.05,4.0,80.0,8.5,3.2742926786794234e-11,8.766150184649225e-15
collB,0.05,4.0,80.0,8.75,2.463981265283861e-11,6.5967315519124086e-15
collB,0.05,4.0,80.0,9.0,1.868344037521e-11,5.0020526680921474e-15
collB,0.05,4.0,80.0,9.25,1.4269184043323144e-11,3.8202391359412666e-15
collB,0.05,4.0,80.0,9.5,1.0972397627121118e-11,2.937601947173085e-15
collB,0.05,4.0,80.0,9.75,8.492075421521001e-12,2.2735538887270606e-15
collB,0.05,4.0,80.0,10.0,6.612978650983924e-12,1.7704698300148452e-15
collB,0.05,4.0,80.0,10.25,5.179914592428327e-12,1.386800561738316e-15
collB,0.05,4.0,80.0,10.5,4.080098934521036e-12,1.0923507315376589e-15
collB,0.05,4.0,80.0,10.75,3.2309493616478922e-12,8.650108625788791e-16
collB,0.05,4.0,80.0,11.0,2.571563698795961e-12,6.884758268503141e-16
collB,0.05,4.0,80.0,11.25,2.056720649575322e-12,5.506386835680856e-16
collB,0.05,4.0,80.0,11.5,1.6526227208834178e-12,4.4245094716672e-16
collB,0.05,4.0,80.0,11.75,1.3338524072621251e-12,3.5710767709780826e-16
collB,0.05,4.0,80.0,12.0,1.081180026948969e-12,2.8946057738187007e-16
collB,0.05,4.0,80.0,12.25,8.799739341131076e-13,2.355923682461795e-16
collB,0.05,4.0,80.0,12.5,7.190399011115177e-13,1.9250605796306154e-16
collB,0.05,4.0,80.0,12.75,5.897684038572028e-13,1.57896648520078e-16
collB,0.05,4.0,80.0,13.0,4.855042880944454e-13,1.2998237855889017e-16
collB,0.05,4.0,80.0,13.25,4.0107808088247806e-13,1.0737924302493071e-16
collB,0.05,4.0,80.0,13.5,3.3245552461960316e-13,8.9007164127649e-17
collB,0.05,4.0,80.0,13.75,2.764740884807285e-13,7.401944846187507e-17
collB,0.05,4.0,80.0,14.0,2.306438351100275e-13,6.174947373835322e-17
collB,0.05,4.0,80.0,14.25,1.9299616585854574e-13,5.1670193870995904e-17
collB,0.05,4.0,80.0,14.5,1.6196837487615463e-13,4.336323104447042e-17
collB,0.05,4.0,80.0,14.75,1.3631512167135287e-13,3.6495174569787034e-17
collB,0.05,4.0,80.0,15.0,1.1504023861236796e-13,3.079932394316775e-17
collB,0.05,4.0,80.0,15.25,9.734397299711716e-14,2.606156414848445e-17
collB,0.05,4.0,80.0,15.5,8.258199800446267e-14,2.2109391801452944e-17
collB,0.05,4.0,80.0,15.75,7.023343725209469e-14,1.8803354475456125e-17
collB,0.05,4.0,80.0,16.0,5.987582236226047e-14,1.603034617750319e-17
collB,0.05,4.0,80.0,16.25,5.116540534248623e-14,1.3698336450227936e-17
collB,0.05,4.0,80.0,16.5,4.382162346814265e-14,1.1732211208798241e-17
collB,0.05,4.0,80.0,16.75,3.761479684992684e-14,1.0070479053342221e-17
collB,0.05,4.0,80.0,17.0,3.235635211697456e-14,8.662653889547494e-18
collB,0.05,4.0,80.0,17.25,2.7891027307100814e-14,7.467167970971002e-18
collB,0.05,4.0,80.0,17.5,2.409063611592095e-14,6.449702423091602e-18
collB,0.05,4.0,80.0,17.75,2.084906370900709e-14,5.5818474894610985e-18
collB,0.05,4.0,80.0,18.0,1.807823846342112e-14,4.840024060041206e-18
collB,0.05,4.0,80.0,18.25,1.5704879581076575e-14,4.2046129210133225e-18
collB,0.05,4.0,80.0,18.5,1.3667863475800917e-14,3.659249666724228e-18
collB,0.05,4.0,80.0,18.75,1.1916085161379542e-14,3.1902521365271745e-18
collB,0.05,4.0,80.0,19.0,1.0406716809449793e-14,2.78615418452891e-18
collB,0.05,4.0,80.0,19.25,9.103785908010242e-15,2.437325014900554e-18
collB,0.05,4.0,80.0,19.5,7.977011328984368e-15,2.1356575662847668e-18
collB,0.05,4.0,80.0,19.75,7.0008480951236544e-15,1.8743127705529713e-18
collB,0.05,4.0,80.0,20.0,6.153701479349612e-15,1.6475091463489277e-18
collB,0.05,4.0,80.0,20.25,5.417278854907261e-15,1.4503492721791322e-18
collB,0.05,4.0,80.0,20.5,4.77605389071309e-15,1.2786763372923372e-18
collB,0.05,4.0,80.0,20.75,4.216822599774324e-15,1.1289552840631657e-18
collB,0.05,4.0,80.0,21.0,3.728334668581185e-15,9.981741050894301e-19
collB,0.05,4.0,80.0,21.25,3.300986631362133e-15,8.837616978000432e-19
collB,0.05,4.0,80.0,21.5,2.9265659685503715e-15,7.835193528253238e-19
collB,0.05,4.0,80.0,21.75,2.598037231783789e-15,6.955634939852863e-19
collB,0.05,4.0,80.0,22.0,2.3093629288059336e-15,6.18277724425632e-19
collB,0.05,4.0,80.0,22.25,2.0553532199509987e-15,5.502725863791626e-19
collB,0.05,4.0,80.0,22.5,1.8315395460267828e-15,4.903517279973429e-19
collB,0.05,4.0,80.0,22.75,1.6340681748870484e-15,4.3748340294346635e-19
collB,0.05,4.0,80.0,23.0,1.45961036013356e-15,3.907764174936625e-19
collB,0.05,4.0,80.0,23.25,1.305286381513459e-15,3.4945979413603344e-19
collB,0.05,4.0,80.0,23.5,1.168601207661415e-15,3.1286554677983304e-19
collB,0.05,4.0,80.0,23.75,1.0473899078642937e-15,2.804140660366194e-19
collB,0.05,4.0,80.0,24.0,9.397712565257099e-16,2.5160169790452204e-19
collB,0.05,4.0,80.0,24.25,8.441082348626547e-16,2.2599016902452243e-19
collB,0.05,4.0,80.0,24.5,7.589743494555453e-16,2.0319756926271885e-19
collB,0.05,4.0,80.0,24.75,6.831248649786166e-16,1.828906499490445e-19
collB,0.05,4.0,80.0,25.0,6.154721955425067e-16,1.647782354867993e-19
collB,0.05,4.0,80.0,25.25,5.550648210867105e-16,1.4860557871155265e-19
collB,0.05,4.0,80.0,25.5,5.010691966376615e-16,1.3414951751957684e-19
collB,0.05,4.0,80.0,25.75,4.527542066401668e-16,1.2121431287993898e-19
collB,0.05,4.0,80.0,26.0,4.094777869478764e-16,1.0962806718642528e-19
collB,0.05,4.0,80.0,26.25,3.7067539585266805e-16,9.923963764623894e-20
collB,0.05,4.0,80.0,26.5,3.3585006473458086e-16,8.991597257502678e-20
collB,0.05,4.0,80.0,26.75,3.0456380015782836e-16,8.153980950987596e-20
collB,0.05,4.0,80.0,27.0,2.764301438689399e-16,7.400768332342995e-20
collB,0.05,4.0,80.0,27.25,2.51107726277867e-16,6.722820031975184e-20
collB,0.05,4.0,80.0,27.5,2.282946735364843e-16,6.11205408608564e-20
collB,0.05,4.0,80.0,27.75,2.077237490273307e-16,5.561315861434778e-20
collB,0.05,4.0,80.0,28.0,1.8915812756509021e-16,5.064264919504362e-20
collB,0.05,4.0,80.0,28.25,1.7238771541401619e-16,4.615276493600806e-20
collB,0.05,4.0,80.0,28.5,1.5722594176807916e-16,4.2093555882663886e-20
collB,0.05,4.0,80.0,28.75,1.4350695798694712e-16,3.8420619953958997e-20
collB,0.05,4.0,80.0,29.0,1.3108318992970682e-16,3.509444763716596e-20
collB,0.05,4.0,80.0,29.25,1.1982319643014054e-16,3.207984864489804e-20
collB,0.05,4.0,80.0,29.5,1.0960979352183967e-16,2.934544972040701e-20
collB,0.05,4.0,80.0,29.75,1.0033840962409619e-16,2.6863254277208666e-20
collB,0.05,4.0,80.0,30.0,9.191564168760376e-17,2.4608255840980916e-20
collB,0.1,0.25,2.5,0.0,0.8644465632608554,1.0
collB,0.1,0.25,2.5,0.25,0.8658240586387976,1.0015934997447917
collB,0.1,0.25,2.5,0.5,0.8581885912055767,0.9927607184512683
collB,0.1,0.25,2.5,0.75,0.8200576689051431,0.948650505141383
collB,0.1,0.25,2.5,1.0,0.7463460854632971,0.8633802448678133
collB,0.1,0.25,2.5,1.25,0.6578166713846441,0.7609685772862993
collB,0.1,0.25,2.5,1.5,0.5836682963860201,0.6751930323886225
collB,0.1,0.25,2.5,1.75,0.5365752617542855,0.620715362358805
collB,0.1,0.25,2.5,2.0,0.5062648947756312,0.5856520417709853
collB,0.1,0.25,2.5,2.25,0.4756811254042823,0.5502724466969056
collB,0.1,0.25,2.5,2.5,0.43964588825464357,0.5085865418866568
collB,0.1,0.25,2.5,2.75,0.4064110078053824,0.47014011632173475
collB,0.1,0.25,2.5,3.0,0.3841468704031,0.44438475057848065
collB,0.1,0.25,2.5,3.25,0.37047822455752816,0.4285727311587826
collB,0.1,0.25,2.5,3.5,0.3564549299241327,0.4123504506507811
collB,0.1,0.25,2.5,3.75,0.337774121458283,0.3907403138768177
collB,0.1,0.25,2.5,4.0,0.31875171374085437,0.3687350118421002
collB,0.1,0.25,2.5,4.25,0.30538349273774307,0.35327052673537035
collB,0.1,0.25,2.5,4.5,0.2974637427103685,0.34410888463513484
collB,0.1,0.25,2.5,4.75,0.2894749518471466,0.3348673754398334
collB,0.1,0.25,2.5,5.0,0.2779569244657124,0.321543211898728
collB,0.1,0.25,2.5,5.25,0.2654023848897463,0.30702000120007245
collB,0.1,0.25,2.5,5.5,0.25626345984262106,0.29644800585006315
collB,0.1,0.25,2.5,5.75,0.2509969380372186,0.29035564337303954
collB,0.1,0.25,2.5,6.0,0.24584528115070775,0.28439615772585525
collB,0.1,0.25,2.5,6.25,0.2379893491629783,0.2753083409404019
collB,0.1,0.25,2.5,6.5,0.22897210112664282,0.2648771027128813
collB,0.1,0.25,2.5,6.75,0.2222203440146211,0.2570666059176221
collB,0.1,0.25,2.5,7.0,0.21841236694050847,0.2526615018476282
collB,0.1,0.25,2.5,7.25,0.21482179457474493,0.24850789361044667
collB,0.1,0.25,2.5,7.5,0.20910507065173803,0.24189473304509912
collB,0.1,0.25,2.5,7.75,0.20225849059609752,0.2339745441674733
collB,0.1,0.25,2.5,8.0,0.19700655065794445,0.2278990501330685
collB,0.1,0.25,2.5,8.25,0.19409409740989264,0.224529896536037
collB,0.1,0.25,2.5,8.5,0.1914555082321675,0.22147755149833812
collB,0.1,0.25,2.5,8.75,0.18710493606827122,0.21644476827170914
collB,0.1,0.25,2.5,9.0,0.18169884328270322,0.2101909487583604
collB,0.1,0.25,2.5,9.25,0.1774606423090443,0.20528815759256336
collB,0.1,0.25,2.5,9.5,0.1751411754810233,0.20260497632191138
collB,0.1,0.25,2.5,9.75,0.17312633008117637,0.20027418401446492
collB,0.1,0.25,2.5,10.0,0.16970544783521552,0.1963168749205903
collB,0.1,0.25,2.5,10.25,0.16531097103123304,0.191233302389044
collB,0.1,0.25,2.5,10.5,0.16179535486908359,0.1871664042005801
collB,0.1,0.25,2.5,10.75,0.1598907066258893,0.18496308901125294
collB,0.1,0.25,2.5,11.0,0.15830665670019356,0.18313064500254475
collB,0.1,0.25,2.5,11.25,0.15555208388158392,0.17994412898677292
collB,0.1,0.25,2.5,11.5,0.15189509515924143,0.17571368967708598
collB,0.1,0.25,2.5,11.75,0.1489166793491605,0.17226822996139715
collB,0.1,0.25,2.5,12.0,0.14731753343629767,0.1704183227712632
collB,0.1,0.25,2.5,12.25,0.14604137897327835,0.16894205515998897
collB,0.1,0.25,2.5,12.5,0.14377435503771124,0.16631954032574006
collB,0.1,0.25,2.5,12.75,0.1406821812021188,0.1627424842449938
collB,0.1,0.25,2.5,13.0,0.1381179425983844,0.15977614865790832
collB,0.1,0.25,2.5,13.25,0.13673851277050955,0.15818041112304976
collB,0.1,0.25,2.5,13.5,0.13569739691961524,0.15697603841206687
collB,0.1,0.25,2.5,13.75,0.13380434314327466,0.15478613581218884
collB,0.1,0.25,2.5,14.0,0.1311526582093594,0.15171864147926836
collB,0.1,0.25,2.5,14.25,0.12890579850379544,0.14911945281792602
collB,0.1,0.25,2.5,14.5,0.12770769631227472,0.14773347681612292
collB,0.1,0.25,2.5,14.75,0.12683464656216595,0.14672352456781335
collB,0.1,0.25,2.5,15.0,0.12519956574038724,0.1448320475335235
collB,0.1,0.25,2.5,15.25,0.12297970553006919,0.14226409214488234
collB,0.1,0.25,2.5,15.5,0.1209614026844015,0.13992930023125116
collB,0.1,0.25,2.5,15.75,0.12012098877013562,0.13895710142801262
collB,0.1,0.25,2.5,16.0,0.11854411587723945,0.13713295987905683
collB,0.1,0.25,2.5,16.25,0.11724815149790527,0.13563377596831797
collB,0.1,0.25,2.5,16.5,0.11588037644478157,0.1340515207876574
collB,0.1,0.25,2.5,16.75,0.11456449298889401,0.13252929429985255
collB,0.1,0.25,2.5,17.0,0.113270963759819,0.13103292739407693
collB,0.1,0.25,2.5,17.25,0.11201147833378898,0.1295759426832129
collB,0.1,0.25,2.5,17.5,0.11077335658640075,0.1281436716788401
collB,0.1,0.25,2.5,17.75,0.109565191510736,0.12674605483702248
collB,0.1,0.25,2.5,18.0,0.10838539446738292,0.1253812544045901
collB,0.1,0.25,2.5,18.25,0.10723307906245837,0.12404824499267482
collB,0.1,0.25,2.5,18.5,0.10610707625003583,0.12274567423783829
collB,0.1,0.25,2.5,18.75,0.10500648384530896,0.12147249848412225
collB,0.1,0.25,2.5,19.0,0.10393038615963741,0.12022765845420497
collB,0.1,0.25,2.5,19.25,0.10287795001645998,0.11901019032152196
collB,0.1,0.25,2.5,19.5,0.10184837079911176,0.11781916329786829
collB,0.1,0.25,2.5,19.75,0.1008408802551936,0.11665368866156721
collB,0.1,0.25,2.5,20.0,0.0998547457806349,0.11551291892926727
collB,0.1,0.25,2.5,20.25,0.09888926769252251,0.11439604470112479
collB,0.1,0.25,2.5,20.5,0.09794377714882338,0.11330229225431933
collB,0.1,0.25,2.5,20.75,0.0970176345788596,0.11223092172741227
collB,0.1,0.25,2.5,21.0,0.09611022800245604,0.11118122517592081
collB,0.1,0.25,2.5,21.25,0.09522097160921093,0.1101525249288047
collB,0.1,0.25,2.5,21.5,0.09434930432529638,0.10914417193052744
collB,0.1,0.25,2.5,21.75,0.09349468850314695,0.1081555442252756
collB,0.1,0.25,2.5,22.0,0.09265660869553184,0.1071860455387938
collB,0.1,0.25,2.5,22.25,0.09183457050182649,0.1062351039437408
collB,0.1,0.25,2.5,22.5,0.09102809949018696,0.10530217061285062
collB,0.1,0.25,2.5,22.75,0.0902367401838597,0.1043867186462859
collB,0.1,0.25,2.5,23.0,0.08946005510981117,0.10348824197108375
collB,0.1,0.25,2.5,23.25,0.08869762390466829,0.10260625430689911
collB,0.1,0.25,2.5,23.5,0.0879490424739506,0.10174028819339652
collB,0.1,0.25,2.5,23.75,0.08721392220091928,0.10088989407503908
collB,0.1,0.25,2.5,24.0,0.08649188920163037,0.10005463943932712
collB,0.1,0.25,2.5,24.25,0.08578258362304851,0.09923410800484929
collB,0.1,0.25,2.5,24.5,0.0850856589813234,0.09842789895579462
collB,0.1,0.25,2.5,24.75,0.08440078153755254,0.09763562621982888
collB,0.1,0.25,2.5,25.0,0.08372762970855714,0.09685691778647454
collB,0.1,0.25,2.5,25.25,0.08306589351038364,0.09609141506334808
collB,0.1,0.25,2.5,25.5,0.08241527403241349,0.09533877226780511
collB,0.1,0.25,2.5,25.75,0.08177548294012026,0.0945986558517252
collB,0.1,0.25,2.5,26.0,0.08114624200465584,0.09387074395733255
collB,0.1,0.25,2.5,26.25,0.08052728265757908,0.09315472590210201
collB,0.1,0.25,2.5,26.5,0.07991834556916137,0.09245030169093889
collB,0.1,0.25,2.5,26.75,0.0793191802488141,0.0917571815539496
collB,0.1,0.25,2.5,27.0,0.07872954466628597,0.09107508550823926
collB,0.1,0.25,2.5,27.25,0.07814920489237154,0.09040374294227974
collB,0.1,0.25,2.5,27.5,0.07757793475796002,0.0897428922214942
collB,0.1,0.25,2.5,27.75,0.07701551553033327,0.08909228031379549
collB,0.1,0.25,2.5,28.0,0.07646173560569508,0.08845166243390105
collB,0.1,0.25,2.5,28.25,0.07591639021698404,0.0878208017053282
collB,0.1,0.25,2.5,28.5,0.07537928115608336,0.08719946883904367
collB,0.1,0.25,2.5,28.75,0.07485021650960126,0.08658744182781192
collB,0.1,0.25,2.5,29.0,0.0743290104074487,0.08598450565534746
collB,0.1,0.25,2.5,29.25,0.07381548278349204,0.08539045201943556
collB,0.1,0.25,2.5,29.5,0.07330945914760387,0.08480507906823849
collB,0.1,0.25,2.5,29.75,0.07281077036847981,0.08422819114905594
collB,0.1,0.25,2.5,30.0,0.07231925246662768,0.08365959856885291
collB,0.1,0.5,5.0,0.0,1.3319475242010694,1.0
collB,0.1,0.5,5.0,0.25,1.248801466223704,0.9375755752635688
collB,0.1,0.5,5.0,0.5,1.0311155501377618,0.7741412716362432
collB,0.1,0.5,5.0,0.75,0.780200238979066,0.5857589918544627
collB,0.1,0.5,5.0,1.0,0.5879882233984974,0.441449991621243
collB,0.1,0.5,5.0,1.25,0.4578880060650525,0.34377330769070913
collB,0.1,0.5,5.0,1.5,0.3671378920188095,0.27563990723960885
collB,0.1,0.5,5.0,1.75,0.3045298555983836,0.22863502507806913
collB,0.1,0.5,5.0,2.0,0.2572433244193981,0.19313322765752214
collB,0.1,0.5,5.0,2.25,0.22121689197423514,0.16608529086528823
collB,0.1,0.5,5.0,2.5,0.19357443745594258,0.14533187977660955
collB,0.1,0.5,5.0,2.75,0.17056307098061615,0.12805539849096045
collB,0.1,0.5,5.0,3.0,0.15242886290148516,0.11444059178901606
collB,0.1,0.5,5.0,3.25,0.13708412216354243,0.10292006229432231
collB,0.1,0.5,5.0,3.5,0.12406119505130457,0.09314270479666166
collB,0.1,0.5,5.0,3.75,0.11333694668431804,0.0850911500828833
collB,0.1,0.5,5.0,4.0,0.10368883952061049,0.07784754101540545
collB,0.1,0.5,5.0,4.25,0.09561956543030141,0.07178928876169957
collB,0.1,0.5,5.0,4.5,0.08846342801292074,0.06641660155942179
collB,0.1,0.5,5.0,4.75,0.08205076499589731,0.06160210031180703
collB,0.1,0.5,5.0,5.0,0.07659553715707472,0.057506422561968695
collB,0.1,0.5,5.0,5.25,0.07148676372750697,0.05367085596738224
collB,0.1,0.5,5.0,5.5,0.06706893556365866,0.050354037486490345
collB,0.1,0.5,5.0,5.75,0.06305786554154486,0.047342605016941874
collB,0.1,0.5,5.0,6.0,0.05934104282238035,0.04455208763421395
collB,0.1,0.5,5.0,6.25,0.05612222453923412,0.04213546218564236
collB,0.1,0.5,5.0,6.5,0.05303359195213416,0.03981657759673741
collB,0.1,0.5,5.0,6.75,0.05030313482663372,0.03776660409861613
collB,0.1,0.5,5.0,7.0,0.0477916994164517,0.03588106779590899
collB,0.1,0.5,5.0,7.25,0.045409179301730794,0.034092318561099615
collB,0.1,0.5,5.0,7.5,0.043323399689465095,0.03252635625825529
collB,0.1,0.5,5.0,7.75,0.04128950499669308,0.03099934813232181
collB,0.1,0.5,5.0,8.0,0.03945687781858722,0.029623447697201356
collB,0.1,0.5,5.0,8.25,0.03777546413413664,0.028361075378547793
collB,0.1,0.5,5.0,8.5,0.0361603576166758,0.027148485176520413
collB,0.1,0.5,5.0,8.75,0.034669494689103776,0.026029174617745756
collB,0.1,0.5,5.0,9.0,0.03327823794850848,0.024984646424767734
collB,0.1,0.5,5.0,9.25,0.03197591231241916,0.0240068859556603
collB,0.1,0.5,5.0,9.5,0.030754418936391973,0.02308981275733001
collB,0.1,0.5,5.0,9.75,0.029606825618122574,0.02222822226865235
collB,0.1,0.5,5.0,10.0,0.028527029074482093,0.021417532264713816
collB,0.1,0.5,5.0,10.25,0.027509565715631474,0.020653640789739296
collB,0.1,0.5,5.0,10.5,0.026549524308169207,0.019932860586301386
collB,0.1,0.5,5.0,10.75,0.02564248127232155,0.01925187051772363
collB,0.1,0.5,5.0,11.0,0.024784442549303825,0.018607671923238915
collB,0.1,0.5,5.0,11.25,0.023971793576837288,0.01799755106059158
collB,0.1,0.5,5.0,11.5,0.023201256007692003,0.01741904661117082
collB,0.1,0.5,5.0,11.75,0.022469850161608015,0.01686992148965171
collB,0.1,0.5,5.0,12.0,0.021774862347570503,0.01634813831020222
collB,0.1,0.5,5.0,12.25,0.021113816339915353,0.015851837971304367
collB,0.1,0.5,5.0,12.5,0.02048444840926593,0.01537932090947272
collB,0.1,0.5,5.0,12.75,0.019884685405535896,0.01492903064440407
collB,0.1,0.5,5.0,13.0,0.019312625469508002,0.014499539297610187
collB,0.1,0.5,5.0,13.25,0.018766521015020528,0.014089534815778187
collB,0.1,0.5,5.0,13.5,0.018244763678167075,0.013697809670925792
collB,0.1,0.5,5.0,13.75,0.017745870975204314,0.013323250843420927
collB,0.1,0.5,5.0,14.0,0.01726847444871777,0.012964830922356172
collB,0.1,0.5,5.0,14.25,0.016811309113345066,0.012621600181605389
collB,0.1,0.5,5.0,14.5,0.01637320403907131,0.012292679509947143
collB,0.1,0.5,5.0,14.75,0.015953073932661713,0.011977254090569902
collB,0.1,0.5,5.0,15.0,0.015549911596889185,0.011674567739608475
collB,0.1,0.5,5.0,15.25,0.015162781163426852,0.011383917825532813
collB,0.1,0.5,5.0,15.5,0.014790812009080893,0.011104650701575302
collB,0.1,0.5,5.0,15.75,0.01443319327682736,0.010836157592232996
collB,0.1,0.5,5.0,16.0,0.014089168933208381,0.0105778708824579
collB,0.1,0.5,5.0,16.25,0.013758033302305354,0.010329260764651908
collB,0.1,0.5,5.0,16.5,0.01343912702395966,0.010089832204178415
collB,0.1,0.5,5.0,16.75,0.013131833390339371,0.009859122188928671
collB,0.1,0.5,5.0,17.0,0.012835575020507426,0.009636697232652975
collB,0.1,0.5,5.0,17.25,0.012549810837461064,0.009422151105381353
collB,0.1,0.5,5.0,17.5,0.012274033316292779,0.00921510276739694
collB,0.1,0.5,5.0,17.75,0.012007765975760452,0.009015194485956168
collB,0.1,0.5,5.0,18.0,0.011750561088725757,0.008822090116330969
collB,0.1,0.5,5.0,18.25,0.011501997589690595,0.00863547353082828
collB,0.1,0.5,5.0,18.5,0.011261679160086635,0.008455047181263114
collB,0.1,0.5,5.0,18.75,0.011029232474099485,0.008280530781957837
collB,0.1,0.5,5.0,19.0,0.01080430558967794,0.008111660101743568
collB,0.1,0.5,5.0,19.25,0.010586566471022858,0.007948185854673898
collB,0.1,0.5,5.0,19.5,0.010375701630299956,0.007789872680249564
collB,0.1,0.5,5.0,19.75,0.01017141487760147,0.007636498204914268
collB,0.1,0.5,5.0,20.0,0.009973426169313487,0.00748785217743151
collB,0.1,0.5,5.0,20.25,0.009781470546049621,0.007343735671506094
collB,0.1,0.5,5.0,20.5,0.009595297152201358,0.007203960349681811
collB,0.1,0.5,5.0,20.75,0.009414668329947007,0.007068347783141176
collB,0.1,0.5,5.0,21.0,0.009239358781264684,0.006936728822561271
collB,0.1,0.5,5.0,21.25,0.009069154792122669,0.006808943015651117
collB,0.1,0.5,5.0,21.5,0.008903853513580107,0.006684838067416228
collB,0.1,0.5,5.0,21.75,0.008743262295031643,0.006564269339571796
collB,0.1,0.5,5.0,22.0,0.008587198065277338,0.0064470993858621595
collB,0.1,0.5,5.0,22.25,0.008435486757500584,0.006333197520345532
collB,0.1,0.5,5.0,22.5,0.008287962774596577,0.006222439415973144
collB,0.1,0.5,5.0,22.75,0.008144468491617499,0.006114706731034862
collB,0.1,0.5,5.0,23.0,0.00800485379239133,0.006009886761261719
collB,0.1,0.5,5.0,23.25,0.007868975637633141,0.005907872115572361
collB,0.1,0.5,5.0,23.5,0.007736697662103697,0.005808560413627656
collB,0.1,0.5,5.0,23.75,0.007607889798583583,0.005711854003517863
collB,0.1,0.5,5.0,24.0,0.007482427926623235,0.0056176596980510585
collB,0.1,0.5,5.0,24.25,0.007360193544203674,0.005525888528242489
collB,0.1,0.5,5.0,24.5,0.007241073460600252,0.005436455512722697
collB,0.1,0.5,5.0,24.75,0.00712495950888469,0.0053492794418897194
collB,0.1,0.5,5.0,25.0,0.007011748276630378,0.005264282675727916
collB,0.1,0.5,5.0,25.25,0.006901340853503608,0.005181390954304434
collB,0.1,0.5,5.0,25.5,0.006793642594530521,0.005100533220034695
collB,0.1,0.5,5.0,25.75,0.006688562897926952,0.005021641450881404
collB,0.1,0.5,5.0,26.0,0.006586014996467081,0.00494465050371824
collB,0.1,0.5,5.0,26.25,0.006485915761447714,0.004869497967150098
collB,0.1,0.5,5.0,26.5,0.006388185518378829,0.0047961240231371716
collB,0.1,0.5,5.0,26.75,0.0062927478735983824,0.004724471316820763
collB,0.1,0.5,5.0,27.0,0.006199529551071106,0.00465448483399503
collB,0.1,0.5,5.0,27.25,0.006108460238687237,0.004586111785711094
collB,0.1,0.5,5.0,27.5,0.00601947244342889,0.004519301499538803
collB,0.1,0.5,5.0,27.75,0.005932501354819042,0.004454005317046918
collB,0.1,0.5,5.0,28.0,0.005847484716111322,0.004390176497094935
collB,0.1,0.5,5.0,28.25,0.005764362702718935,0.004327770124559917
collB,0.1,0.5,5.0,28.5,0.005683077807417225,0.004266743024148836
collB,0.1,0.5,5.0,28.75,0.005603574731888334,0.0042070536789724335
collB,0.1,0.5,5.0,29.0,0.0055258002842071205,0.0041486621535796716
collB,0.1,0.5,5.0,29.25,0.005449703281896098,0.004091530021173279
collB,0.1,0.5,5.0,29.5,0.005375234460203249,0.004035620294746544
collB,0.1,0.5,5.0,29.75,0.005302346385280896,0.0039808973618997165
collB,0.1,0.5,5.0,30.0,0.005230993371965986,0.003927326923111065
collB,0.1,1.0,10.0,0.0,3.267740835551,1.0
collB,0.1,1.0,10.0,0.25,2.6227444503281374,0.8026170318632063
collB,0.1,1.0,10.0,0.5,1.4756150619995447,0.4515704078933572
collB,0.1,1.0,10.0,0.75,0.729299195695378,0.22318146768588676
collB,0.1,1.0,10.0,1.0,0.3820072108984094,0.11690254219135347
collB,0.1,1.0,10.0,1.25,0.22191300465121327,0.0679102217155464
collB,0.1,1.0,10.0,1.5,0.14058497275733597,0.04302206932320287
collB,0.1,1.0,10.0,1.75,0.0950317893220554,0.02908180119064777
collB,0.1,1.0,10.0,2.0,0.06745661994085339,0.020643197651101054
collB,0.1,1.0,10.0,2.25,0.04972924801188602,0.015218235017557863
collB,0.1,1.0,10.0,2.5,0.03778048827105547,0.011561653806821863
collB,0.1,1.0,10.0,2.75,0.02941459850955004,0.009001508990412396
collB,0.1,1.0,10.0,3.0,0.023371468352222594,0.00715217929707138
collB,0.1,1.0,10.0,3.25,0.018890555817361054,0.005780922284853035
collB,0.1,1.0,10.0,3.5,0.015493574411171279,0.004741371850120661
collB,0.1,1.0,10.0,3.75,0.012869140554614376,0.003938237823087463
collB,0.1,1.0,10.0,4.0,0.010808150447995404,0.0033075298782600532
collB,0.1,1.0,10.0,4.25,0.009166231231966856,0.0028050667703643836
collB,0.1,1.0,10.0,4.5,0.00784128013046611,0.0023996028219734657
collB,0.1,1.0,10.0,4.75,0.006760057256767458,0.002068725029605229
collB,0.1,1.0,10.0,5.0,0.005868732701460717,0.0017959602663750241
collB,0.1,1.0,10.0,5.25,0.00512722964853736,0.0015690441520809335
collB,0.1,1.0,10.0,5.5,0.004505247620330303,0.0013787040793798561
collB,0.1,1.0,10.0,5.75,0.003979582766502977,0.001217839163745049
collB,0.1,1.0,10.0,6.0,0.0035322539195196062,0.0010809467755492931
collB,0.1,1.0,10.0,6.25,0.0031491758475055472,0.0009637165264896351
collB,0.1,1.0,10.0,6.5,0.002819205476996515,0.0008627383929365826
collB,0.1,1.0,10.0,6.75,0.0025334467856219043,0.0007752899979274886
collB,0.1,1.0,10.0,7.0,0.0022847378109423933,0.0006991796246770425
collB,0.1,1.0,10.0,7.25,0.002067267654915858,0.0006326290115866178
collB,0.1,1.0,10.0,7.5,0.001876287466056021,0.0005741849064782535
collB,0.1,1.0,10.0,7.75,0.0017078901642123433,0.0005226516575707456
collB,0.1,1.0,10.0,8.0,0.0015588410008048417,0.00047703936121421117
collB,0.1,1.0,10.0,8.25,0.0014264460959140688,0.00043652363137101246
collB,0.1,1.0,10.0,8.5,0.0013084496163869343,0.00040041413387249423
collB,0.1,1.0,10.0,8.75,0.0012029527465532595,0.0003681297896901362
collB,0.1,1.0,10.0,9.0,0.0011083493791233883,0.0003391790949469531
collB,0.1,1.0,10.0,9.25,0.001023274735090104,0.000313144397486333
collB,0.1,1.0,10.0,9.5,0.0009465640548609113,0.00028966925545712794
collB,0.1,1.0,10.0,9.75,0.000877219189106274,0.00026844821338420464
collB,0.1,1.0,10.0,10.0,0.0008143814267453636,0.00024921848693917133
collB,0.1,1.0,10.0,10.25,0.000757309278016228,0.0002317531640750611
collB,0.1,1.0,10.0,10.5,0.0007053602172964577,0.00021585561793107172
collB,0.1,1.0,10.0,10.75,0.0006579756079638715,0.00020135489351098585
collB,0.1,1.0,10.0,11.0,0.0006146681979152158,0.00018810188103903647
collB,0.1,1.0,10.0,11.25,0.0005750117023251666,0.00017596612805685042
collB,0.1,1.0,10.0,11.5,0.0005386320892956742,0.00016483317264199477
collB,0.1,1.0,10.0,11.75,0.000505200261201262,0.0001546023037399403
collB,0.1,1.0,10.0,12.0,0.0004744258849688014,0.00014518467309504508
collB,0.1,1.0,10.0,12.25,0.0004460521721227633,0.00013650169783049852
collB,0.1,1.0,10.0,12.5,0.00041985144710226326,0.00012848370425663476
collB,0.1,1.0,10.0,12.75,0.0003956213723293632,0.00012106877265946164
collB,0.1,1.0,10.0,13.0,0.00037318172246726265,0.00011420175015327907
collB,0.1,1.0,10.0,13.25,0.00035237161954633885,0.00010783340456891608
collB,0.1,1.0,10.0,13.5,0.00033304715615298925,0.00010191969709765294
collB,0.1,1.0,10.0,13.75,0.0003150793464436454,9.64211552567991e-05
collB,0.1,1.0,10.0,14.0,0.0002983523549660259,9.130233087034833e-05
collB,0.1,1.0,10.0,14.25,0.0002827619616125176,8.653133031121756e-05
collB,0.1,1.0,10.0,14.5,0.00026821422786670035,8.207940634358007e-05
collB,0.1,1.0,10.0,14.75,0.0002546243351257385,7.79206026241687e-05
collB,0.1,1.0,10.0,15.0,0.00024191557052044647,7.403144334108587e-05
collB,0.1,1.0,10.0,15.25,0.0002300184394958586,7.039066164409374e-05
collB,0.1,1.0,10.0,15.5,0.0002188698876056658,6.697896149673093e-05
collB,0.1,1.0,10.0,15.75,0.00020841261663236601,6.377880839415587e-05
collB,0.1,1.0,10.0,16.0,0.00019859448236679523,6.0774245070542335e-05
collB,0.1,1.0,10.0,16.25,0.0001893679632430184,5.7950728889761406e-05
collB,0.1,1.0,10.0,16.5,0.00018068969058992782,5.5294988092120314e-05
collB,0.1,1.0,10.0,16.75,0.00017252003258025984,5.2794894473683025e-05
collB,0.1,1.0,10.0,17.0,0.0001648227250727113,5.043935041590262e-05
collB,0.1,1.0,10.0,17.25,0.0001575645434874766,4.821818847237571e-05
collB,0.1,1.0,10.0,17.5,0.00015071501065785865,4.612208196506055e-05
collB,0.1,1.0,10.0,17.75,0.0001442461362837053,4.414246525134323e-05
collB,0.1,1.0,10.0,18.0,0.0001381321841953658,4.227146250172996e-05
collB,0.1,1.0,10.0,18.25,0.00013234946413546571,4.050182398052666e-05
collB,0.1,1.0,10.0,18.5,0.0001268761451932072,3.882686895266393e-05
collB,0.1,1.0,10.0,18.75,0.00012169208839305524,3.7240434452181935e-05
collB,0.1,1.0,10.0,19.0,0.00011677869625574238,3.573682924461523e-05
collB,0.1,1.0,10.0,19.25,0.00011211877742214517,3.4310792398944924e-05
collB,0.1,1.0,10.0,19.5,0.0001076964246662108,3.295745595689238e-05
collB,0.1,1.0,10.0,19.75,0.00010349690482715497,3.167231124977007e-05
collB,0.1,1.0,10.0,20.0,9.950655936815079e-05,3.0451178467270398e-05
collB,0.1,1.0,10.0,20.25,9.571271442258546e-05,2.92901791296575e-05
collB,0.1,1.0,10.0,20.5,9.210359932289613e-05,2.8185711155813188e-05
collB,0.1,1.0,10.0,20.75,8.866827272383269e-05,2.7134426255343357e-05
collB,0.1,1.0,10.0,21.0,8.53965555340454e-05,2.6133209404180304e-05
collB,0.1,1.0,10.0,21.25,8.227896995921772e-05,2.5179160190451274e-05
collB,0.1,1.0,10.0,21.5,7.930668403823572e-05,2.426957584133602e-05
collB,0.1,1.0,10.0,21.75,7.647146112260715e-05,2.3401935762666652e-05
collB,0.1,1.0,10.0,22.0,7.376561380975546e-05,2.2573887441510413e-05
collB,0.1,1.0,10.0,22.25,7.118196189401107e-05,2.1783233578255453e-05
collB,0.1,1.0,10.0,22.5,6.871379394602426e-05,2.1027920329072815e-05
collB,0.1,1.0,10.0,22.75,6.635483217274706e-05,2.0306026552304123e-05
collB,0.1,1.0,10.0,23.0,6.409920024675433e-05,1.9615753963531827e-05
collB,0.1,1.0,10.0,23.25,6.19413938261041e-05,1.8955418114013217e-05
collB,0.1,1.0,10.0,23.5,5.9876253514690435e-05,1.8323440115958347e-05
collB,0.1,1.0,10.0,23.75,5.789894003857051e-05,1.7718339045944476e-05
collB,0.1,1.0,10.0,24.0,5.6004911436436064e-05,1.7138724964702603e-05
collB,0.1,1.0,10.0,24.25,5.4189902082596886e-05,1.6583292497692676e-05
collB,0.1,1.0,10.0,24.5,5.24499033788388e-05,1.605081492639082e-05
collB,0.1,1.0,10.0,24.75,5.078114596757489e-05,1.5540138745125506e-05
collB,0.1,1.0,10.0,25.0,4.918008333304929e-05,1.5050178642688058e-05
collB,0.1,1.0,10.0,25.25,4.7643376670176635e-05,1.4579912871867364e-05
collB,0.1,1.0,10.0,25.5,4.616788091208083e-05,1.4128378973571843e-05
collB,0.1,1.0,10.0,25.75,4.4750631817685346e-05,1.3694669825350328e-05
collB,0.1,1.0,10.0,26.0,4.338883402993806e-05,1.3277929986948284e-05
collB,0.1,1.0,10.0,26.25,4.207985002354418e-05,1.2877352318072912e-05
collB,0.1,1.0,10.0,26.5,4.0821189868533975e-05,1.2492174845821513e-05
collB,0.1,1.0,10.0,26.75,3.961050174269936e-05,1.212167786128006e-05
collB,0.1,1.0,10.0,27.0,3.84455631319773e-05,1.1765181226648497e-05
collB,0.1,1.0,10.0,27.25,3.732427266330471e-05,1.142204187591614e-05
collB,0.1,1.0,10.0,27.5,3.624464251938977e-05,1.1091651493616162e-05
collB,0.1,1.0,10.0,27.75,3.520479138928704e-05,1.0773434357547783e-05
collB,0.1,1.0,10.0,28.0,3.420293791267975e-05,1.046684533258358e-05
collB,0.1,1.0,10.0,28.25,3.323739457941319e-05,1.0171368003793596e-05
collB,0.1,1.0,10.0,28.5,3.2306562049112654e-05,9.886512938124479e-06
collB,0.1,1.0,10.0,28.75,3.1408923858710245e-05,9.6118160647872e-06
collB,0.1,1.0,10.0,29.0,3.054304148841277e-05,9.346837165335562e-06
collB,0.1,1.0,10.0,29.25,2.9707549759106486e-05,9.09115846517163e-06
collB,0.1,1.0,10.0,29.5,2.8901152536430162e-05,8.844383318898333e-06
collB,0.1,1.0,10.0,29.75,2.8122618718785725e-05,8.60613498256319e-06
collB,0.1,1.0,10.0,30.0,2.7370778488407385e-05,8.37605546640365e-06
collB,0.1,2.0,20.0,0.0,19.681987323852443,1.0
collB,0.1,2.0,20.0,0.25,11.56659165545693,0.5876739713900471
collB,0.1,2.0,20.0,0.5,3.0262025883020933,0.15375493025720338
collB,0.1,2.0,20.0,0.75,0.6360511073060388,0.032316406714438514
collB,0.1,2.0,20.0,1.0,0.16113708738360125,0.008187033389068414
collB,0.1,2.0,20.0,1.25,0.05227432244239993,0.0026559473686404165
collB,0.1,2.0,20.0,1.5,0.020544922973184696,0.0010438439287218963
collB,0.1,2.0,20.0,1.75,0.009274637211437021,0.00047122463086830477
collB,0.1,2.0,20.0,2.0,0.004638156972396168,0.00023565491106557226
collB,0.1,2.0,20.0,2.25,0.0025084538015779563,0.00012744921334940508
collB,0.1,2.0,20.0,2.5,0.001443104428057508,7.332107293396238e-05
collB,0.1,2.0,20.0,2.75,0.0008727557640543373,4.434286790727944e-05
collB,0.1,2.0,20.0,3.0,0.0005500596434320595,2.7947362955845753e-05
collB,0.1,2.0,20.0,3.25,0.0003589090272449307,1.8235405873367864e-05
collB,0.1,2.0,20.0,3.5,0.00024121038255448985,1.2255387557442887e-05
collB,0.1,2.0,20.0,3.75,0.00016629869627012128,8.449283780839815e-06
collB,0.1,2.0,20.0,4.0,0.00011723314686698095,5.956367359555558e-06
collB,0.1,2.0,20.0,4.25,8.428049894959122e-05,4.282113262386485e-06
collB,0.1,2.0,20.0,4.5,6.165439870260652e-05,3.132529133777464e-06
collB,0.1,2.0,20.0,4.75,4.581015619199712e-05,2.3275168019481526e-06
collB,0.1,2.0,20.0,5.0,3.4517844680670585e-05,1.7537784225091277e-06
collB,0.1,2.0,20.0,5.25,2.634098260127403e-05,1.3383294160215012e-06
collB,0.1,2.0,20.0,5.5,2.0334294865686923e-05,1.0331423616477974e-06
collB,0.1,2.0,20.0,5.75,1.58636610378317e-05,8.059989459807575e-07
collB,0.1,2.0,20.0,6.0,1.2496195542635537e-05,6.3490517177051e-07
collB,0.1,2.0,20.0,6.25,9.93163817614142e-06,5.046054553701163e-07
collB,0.1,2.0,20.0,6.5,7.958656377935046e-06,4.0436243794802236e-07
collB,0.1,2.0,20.0,6.75,6.426495462791921e-06,3.265165939317369e-07
collB,0.1,2.0,20.0,7.0,5.226271803091928e-06,2.655357773123983e-07
collB,0.1,2.0,20.0,7.25,4.278434702374095e-06,2.1737818605284307e-07
collB,0.1,2.0,20.0,7.5,3.5242405604382005e-06,1.79059182512896e-07
collB,0.1,2.0,20.0,7.75,2.9198771874859484e-06,1.4835276232229724e-07
collB,0.1,2.0,20.0,8.0,2.432363728090599e-06,1.2358323822019928e-07
collB,0.1,2.0,20.0,8.25,2.0366561648732483e-06,1.0347817684066085e-07
collB,0.1,2.0,20.0,8.5,1.7135815861551823e-06,8.706344323667491e-08
collB,0.1,2.0,20.0,8.75,1.448348829258079e-06,7.35875298274802e-08
collB,0.1,2.0,20.0,9.0,1.229464358369563e-06,6.246647445400927e-08
collB,0.1,2.0,20.0,9.25,1.0479359807364615e-06,5.3243402888816836e-08
collB,0.1,2.0,20.0,9.5,8.966829927781357e-07,4.555855961209023e-08
collB,0.1,2.0,20.0,9.75,7.700957231039242e-07,3.912692912725593e-08
collB,0.1,2.0,20.0,10.0,6.637041287368618e-07,3.3721398038526535e-08
collB,0.1,2.0,20.0,10.25,5.739266448108209e-07,2.9159994637090523e-08
collB,0.1,2.0,20.0,10.5,4.978785503427514e-07,2.5296152372752336e-08
collB,0.1,2.0,20.0,10.75,4.3322479512856365e-07,2.2011232300893822e-08
collB,0.1,2.0,20.0,11.0,3.7806627275443777e-07,1.9208744855569654e-08
collB,0.1,2.0,20.0,11.25,3.308514206753922e-07,1.680985843713231e-08
collB,0.1,2.0,20.0,11.5,2.9030712056158723e-07,1.4749888605494951e-08
collB,0.1,2.0,20.0,11.75,2.5538439502924954e-07,1.2975539046290882e-08
collB,0.1,2.0,20.0,12.0,2.252155133014897e-07,1.1442722200544903e-08
collB,0.1,2.0,20.0,12.25,1.9907994236482957e-07,1.0114829315206711e-08
collB,0.1,2.0,20.0,12.5,1.763771923504775e-07,8.961350774610418e-09
collB,0.1,2.0,20.0,12.75,1.5660506248080026e-07,7.956770823188765e-09
collB,0.1,2.0,20.0,13.0,1.3934213804373282e-07,7.079678273893876e-09
collB,0.1,2.0,20.0,13.25,1.242336491185065e-07,6.312048020066995e-09
collB,0.1,2.0,20.0,13.5,1.1097999969335307e-07,5.638658224256516e-09
collB,0.1,2.0,20.0,13.75,9.93274271176747e-08,5.0466157448084825e-09
collB,0.1,2.0,20.0,14.0,8.906036808345946e-08,4.5249682675858604e-09
collB,0.1,2.0,20.0,14.25,7.99951970884866e-08,4.0643861705744045e-09
collB,0.1,2.0,20.0,14.5,7.19750729607754e-08,3.6569006867283866e-09
collB,0.1,2.0,20.0,14.75,6.486568327905144e-08,3.295687687007157e-09
collB,0.1,2.0,20.0,15.0,5.8551718985709674e-08,2.9748885629425904e-09
collB,0.1,2.0,20.0,15.25,5.293394486025285e-08,2.6894613836125495e-09
collB,0.1,2.0,20.0,15.5,4.792675785503399e-08,2.435056839862504e-09
collB,0.1,2.0,20.0,15.75,4.345614615700849e-08,2.207914548565141e-09
collB,0.1,2.0,20.0,16.0,3.945797842880429e-08,2.004776132590304e-09
collB,0.1,2.0,20.0,16.25,3.587656592304412e-08,1.8228121648856868e-09
collB,0.1,2.0,20.0,16.5,3.266345076906432e-08,1.659560603896932e-09
collB,0.1,2.0,20.0,16.75,2.9776382254709035e-08,1.5128747806184833e-09
collB,0.1,2.0,20.0,17.0,2.717844979914914e-08,1.3808793467828217e-09
collB,0.1,2.0,20.0,17.25,2.483734687306899e-08,1.2619328762075163e-09
collB,0.1,2.0,20.0,17.5,2.2724744634931825e-08,1.1545960405833555e-09
collB,0.1,2.0,20.0,17.75,2.081575772502138e-08,1.0576044676034787e-09
collB,0.1,2.0,20.0,18.0,1.9088487657509228e-08,9.698455416834886e-10
collB,0.1,2.0,20.0,18.25,1.7523631705758162e-08,8.903385322538753e-10
collB,0.1,2.0,20.0,18.5,1.610414719157204e-08,8.182175370093625e-10
collB,0.1,2.0,20.0,18.75,1.4814962748276536e-08,7.52716811798898e-10
collB,0.1,2.0,20.0,19.0,1.3642729496951295e-08,6.931581284181492e-10
collB,0.1,2.0,20.0,19.25,1.2575606208309102e-08,6.389398591405871e-10
collB,0.1,2.0,20.0,19.5,1.1603073462728115e-08,5.895275345831792e-10
collB,0.1,2.0,20.0,19.75,1.071577260260391e-08,5.444456612172263e-10
collB,0.1,2.0,20.0,20.0,9.90536592269955e-09,5.032706179368034e-10
collB,0.1,2.0,20.0,20.25,9.164415088460162e-09,4.656244787513851e-10
collB,0.1,2.0,20.0,20.5,8.486275227977418e-09,4.31169631823356e-10
collB,0.1,2.0,20.0,20.75,7.865002525692437e-09,3.996040845001919e-10
collB,0.1,2.0,20.0,21.0,7.295273467482137e-09,3.706573603287028e-10
collB,0.1,2.0,20.0,21.25,6.7723141577340645e-09,3.440869078056336e-10
collB,0.1,2.0,20.0,21.5,6.291838357795211e-09,3.1967495224276377e-10
collB,0.1,2.0,20.0,21.75,5.8499930887337535e-09,2.972257319586927e-10
collB,0.1,2.0,20.0,22.0,5.443310805416043e-09,2.7656306834520404e-10
collB,0.1,2.0,20.0,22.25,5.0686672882314165e-09,2.575282264351801e-10
collB,0.1,2.0,20.0,22.5,4.723244517339526e-09,2.399780286219097e-10
collB,0.1,2.0,20.0,22.75,4.404497895353408e-09,2.237831893131865e-10
collB,0.1,2.0,20.0,23.0,4.110127270640969e-09,2.0882684268676152e-10
collB,0.1,2.0,20.0,23.25,3.838051287214155e-09,1.9500323946265586e-10
collB,0.1,2.0,20.0,23.5,3.586384650390868e-09,1.8221659181969685e-10
collB,0.1,2.0,20.0,23.75,3.353417951663655e-09,1.7038004833991913e-10
collB,0.1,2.0,20.0,24.0,3.1375997428369086e-09,1.5941478323352423e-10
collB,0.1,2.0,20.0,24.25,2.9375205896361803e-09,1.4924918613661654e-10
collB,0.1,2.0,20.0,24.5,2.7518988696032524e-09,1.3981814053239676e-10
collB,0.1,2.0,20.0,24.75,2.579568108977202e-09,1.310623803649667e-10
collB,0.1,2.0,20.0,25.0,2.4194656791069914e-09,1.2292791572804542e-10
collB,0.1,2.0,20.0,25.25,2.270622695324287e-09,1.1536551964813723e-10
collB,0.1,2.0,20.0,25.5,2.1321549806174516e-09,1.0833026896798729e-10
collB,0.1,2.0,20.0,25.75,2.003254973306638e-09,1.0178113319272945e-10
collB,0.1,2.0,20.0,26.0,1.8831844725815177e-09,9.568060590605612e-11
collB,0.1,2.0,20.0,26.25,1.7712681285308337e-09,8.999437401243766e-11
collB,0.1,2.0,20.0,26.5,1.666887594425823e-09,8.469102062705504e-11
collB,0.1,2.0,20.0,26.75,1.569476268739471e-09,7.974175792895849e-11
collB,0.1,2.0,20.0,27.0,1.478514562880658e-09,7.512018672468395e-11
collB,0.1,2.0,20.0,27.25,1.3935256380592455e-09,7.080207984741678e-11
collB,0.1,2.0,20.0,27.5,1.314071561215689e-09,6.676518684793462e-11
collB,0.1,2.0,20.0,27.75,1.2397498356668602e-09,6.298905772408547e-11
collB,0.1,2.0,20.0,28.0,1.1701902671424703e-09,5.945488369075037e-11
collB,0.1,2.0,20.0,28.25,1.1050521303038855e-09,5.6145353216678566e-11
collB,0.1,2.0,20.0,28.5,1.0440216047256034e-09,5.3044521752148575e-11
collB,0.1,2.0,20.0,28.75,9.868094527474788e-10,5.0137693745568686e-11
collB,0.1,2.0,20.0,29.0,9.331489146298005e-10,4.7411315700774016e-11
collB,0.1,2.0,20.0,29.25,8.827937991146759e-10,4.485287916250333e-11
collB,0.1,2.0,20.0,29.5,8.355167498589713e-10,4.2450832637536314e-11
collB,0.1,2.0,20.0,29.75,7.911076702947683e-10,4.0194501565196686e-11
collB,0.1,2.0,20.0,30.0,7.49372291325474e-10,3.807401554503166e-11
collB,0.1,4.0,40.0,0.0,714.0187632422187,1.0
collB,0.1,4.0,40.0,0.25,224.95939875443537,0.3150609064290398
collB,0.1,4.0,40.0,0.5,12.727628740152635,0.01782534212736788
collB,0.1,4.0,40.0,0.75,0.48379463020107516,0.0006775657099041192
collB,0.1,4.0,40.0,1.0,0.028671546267357767,4.015517202540437e-05
collB,0.1,4.0,40.0,1.25,0.002900702418502769,4.062501670588109e-06
collB,0.1,4.0,40.0,1.5,0.00043876043837150387,6.144942695611794e-07
collB,0.1,4.0,40.0,1.75,8.833792838866377e-05,1.2371933755289374e-07
collB,0.1,4.0,40.0,2.0,2.1927702286178767e-05,3.071026059120546e-08
collB,0.1,4.0,40.0,2.25,6.382668200439794e-06,8.939076294658355e-09
collB,0.1,4.0,40.0,2.5,2.1055028798820797e-06,2.948806093444107e-09
collB,0.1,4.0,40.0,2.75,7.683236219450636e-07,1.0760552264148596e-09
collB,0.1,4.0,40.0,3.0,3.0468830931831616e-07,4.2672311289802314e-10
collB,0.1,4.0,40.0,3.25,1.2955985616593477e-07,1.8145161280864518e-10
collB,0.1,4.0,40.0,3.5,5.846412222257278e-08,8.188037238279104e-11
collB,0.1,4.0,40.0,3.75,2.7769204678499352e-08,3.889142149767165e-11
collB,0.1,4.0,40.0,4.0,1.3792473211133623e-08,1.9316681747276104e-11
collB,0.1,4.0,40.0,4.25,7.125262159420064e-09,9.979096525510968e-12
collB,0.1,4.0,40.0,4.5,3.811690768023774e-09,5.338362189133008e-12
collB,0.1,4.0,40.0,4.75,2.1037041809860238e-09,2.9462869735152575e-12
collB,0.1,4.0,40.0,5.0,1.194104561719996e-09,1.6723714042160492e-12
collB,0.1,4.0,40.0,5.25,6.952329982641791e-10,9.736900961919583e-13
collB,0.1,4.0,40.0,5.5,4.1423808142705384e-10,5.801501343551256e-13
collB,0.1,4.0,40.0,5.75,2.520781395074762e-10,3.530413379654604e-13
collB,0.1,4.0,40.0,6.0,1.5639742889002642e-10,2.1903826193566183e-13
collB,0.1,4.0,40.0,6.25,9.877996021157433e-11,1.3834364766975306e-13
collB,0.1,4.0,40.0,6.5,6.342577822948478e-11,8.882928782078611e-14
collB,0.1,4.0,40.0,6.75,4.135224063801115e-11,5.791478146910141e-14
collB,0.1,4.0,40.0,7.0,2.734659399005096e-11,3.8299545331099505e-14
collB,0.1,4.0,40.0,7.25,1.8325731081819805e-11,2.5665615562546658e-14
collB,0.1,4.0,40.0,7.5,1.2433628436522158e-11,1.7413587816745175e-14
collB,0.1,4.0,40.0,7.75,8.534417501974218e-12,1.195265158470221e-14
collB,0.1,4.0,40.0,8.0,5.922184316167499e-12,8.294157830357322e-15
collB,0.1,4.0,40.0,8.25,4.151857351953058e-12,5.8147734565129506e-15
collB,0.1,4.0,40.0,8.5,2.9390052141128605e-12,4.116145632878632e-15
collB,0.1,4.0,40.0,8.75,2.0995314615063417e-12,2.9404429821602762e-15
collB,0.1,4.0,40.0,9.0,1.5128451263080112e-12,2.1187750297183776e-15
collB,0.1,4.0,40.0,9.25,1.099055841662536e-12,1.5392534457665226e-15
collB,0.1,4.0,40.0,9.5,8.046681043778525e-13,1.1269565252375344e-15
collB,0.1,4.0,40.0,9.75,5.934961333764071e-13,8.312052342734776e-16
collB,0.1,4.0,40.0,10.0,4.4082665178124064e-13,6.173880498315388e-16
collB,0.1,4.0,40.0,10.25,3.2962687569039526e-13,4.616501591549562e-16
collB,0.1,4.0,40.0,10.5,2.480551983273023e-13,3.4740711462669755e-16
collB,0.1,4.0,40.0,10.75,1.878107011287234e-13,2.6303328539422683e-16
collB,0.1,4.0,40.0,11.0,1.4302841523115746e-13,2.0031464520861269e-16
collB,0.1,4.0,40.0,11.25,1.0953316890260447e-13,1.5340376827807143e-16
collB,0.1,4.0,40.0,11.5,8.433126714610777e-14,1.181079146480354e-16
collB,0.1,4.0,40.0,11.75,6.526133373865203e-14,9.140002629946747e-17
collB,0.1,4.0,40.0,12.0,5.075258443506482e-14,7.108018310976497e-17
collB,0.1,4.0,40.0,12.25,3.965621042731533e-14,5.553945143856484e-17
collB,0.1,4.0,40.0,12.5,3.112690749935106e-14,4.359396293454516e-17
collB,0.1,4.0,40.0,12.75,2.4539059309386767e-14,3.4367527259311407e-17
collB,0.1,4.0,40.0,13.0,1.94270424661847e-14,2.7208027948691883e-17
collB,0.1,4.0,40.0,13.25,1.544243885612213e-14,2.1627497274722942e-17
collB,0.1,4.0,40.0,13.5,1.2323177627701662e-14,1.725889887227128e-17
collB,0.1,4.0,40.0,13.75,9.871148751766012e-15,1.3824775005831873e-17
collB,0.1,4.0,40.0,14.0,7.93586967850935e-15,1.1114371340150962e-17
collB,0.1,4.0,40.0,14.25,6.402502803498325e-15,8.96685512076156e-18
collB,0.1,4.0,40.0,14.5,5.183018135868811e-15,7.258938283825688e-18
collB,0.1,4.0,40.0,14.75,4.209642225555442e-15,5.895702525295393e-18
collB,0.1,4.0,40.0,15.0,3.429977863470261e-15,4.803764326717979e-18
collB,0.1,4.0,40.0,15.25,2.8033510674665285e-15,3.9261588235259575e-18
collB,0.1,4.0,40.0,15.5,2.2980640833243803e-15,3.218492568583665e-18
collB,0.1,4.0,40.0,15.75,1.8893204571544636e-15,2.6460375474944538e-18
collB,0.1,4.0,40.0,16.0,1.557650969932507e-15,2.181526663052271e-18
collB,0.1,4.0,40.0,16.25,1.2877145272462244e-15,1.8034743532494386e-18
collB,0.1,4.0,40.0,16.5,1.0673809767551759e-15,1.4948920556490825e-18
collB,0.1,4.0,40.0,16.75,8.870268056862436e-16,1.2423018152330191e-18
collB,0.1,4.0,40.0,17.0,7.389922426673732e-16,1.0349759428054172e-18
collB,0.1,4.0,40.0,17.25,6.17161223777388e-16,8.643487476085086e-19
collB,0.1,4.0,40.0,17.5,5.166352476101412e-16,7.235597637017298e-19
collB,0.1,4.0,40.0,17.75,4.3347924729284245e-16,6.070978377717954e-19
collB,0.1,4.0,40.0,18.0,3.645229045029515e-16,5.105228647601986e-19
collB,0.1,4.0,40.0,18.25,3.072047968999736e-16,4.302475126914271e-19
collB,0.1,4.0,40.0,18.5,2.5944975209731787e-16,3.6336545403822106e-19
collB,0.1,4.0,40.0,18.75,2.1957203142161656e-16,3.0751577230909615e-19
collB,0.1,4.0,40.0,19.0,1.8619867110227045e-16,2.6077559958897847e-19
collB,0.1,4.0,40.0,19.25,1.5820860426211064e-16,2.2157485546138383e-19
collB,0.1,4.0,40.0,19.5,1.346841756212122e-16,1.886283422155993e-19
collB,0.1,4.0,40.0,19.75,1.1487241761072796e-16,1.6088151113720726e-19
collB,0.1,4.0,40.0,20.0,9.815403790378742e-17,1.3746702881880756e-19
collB,0.1,4.0,40.0,20.25,8.401851635632773e-17,1.1766989984243015e-19
collB,0.1,4.0,40.0,20.5,7.204405569262284e-17,1.0089938724507036e-19
collB,0.1,4.0,40.0,20.75,6.188139886426377e-17,8.66663483509488e-20
collB,0.1,4.0,40.0,21.0,5.324073494293496e-17,7.456489616768509e-20
collB,0.1,4.0,40.0,21.25,4.588107841093726e-17,6.425752483394178e-20
collB,0.1,4.0,40.0,21.5,3.960163425269067e-17,5.546301622784736e-20
collB,0.1,4.0,40.0,21.75,3.423476132309646e-17,4.7946584999591806e-20
collB,0.1,4.0,40.0,22.0,2.9640225206235976e-17,4.1511829565438235e-20
collB,0.1,4.0,40.0,22.25,2.5700493895826418e-17,3.59941435980275e-20
collB,0.1,4.0,40.0,22.5,2.2316878764091795e-17,3.125531136290486e-20
collB,0.1,4.0,40.0,22.75,1.9406362251606017e-17,2.717906482385077e-20
collB,0.1,4.0,40.0,23.0,1.689898468961152e-17,2.366742382633834e-20
collB,0.1,4.0,40.0,23.25,1.473568735598142e-17,2.0637675246893464e-20
collB,0.1,4.0,40.0,23.5,1.2866528590531108e-17,1.801987462081071e-20
collB,0.1,4.0,40.0,23.75,1.1249205590370891e-17,1.5754775881925654e-20
collB,0.1,4.0,40.0,24.0,9.847827183390308e-18,1.3792112603138413e-20
collB,0.1,4.0,40.0,24.25,8.631893076067318e-18,1.2089168409064756e-20
collB,0.1,4.0,40.0,24.5,7.575443293566342e-18,1.0609585746973574e-20
collB,0.1,4.0,40.0,24.75,6.656348172861509e-18,9.322371505527867e-21
collB,0.1,4.0,40.0,25.0,5.855714648000944e-18,8.201065503392791e-21
collB,0.1,4.0,40.0,25.25,5.1573889303139574e-18,7.223043981218742e-21
collB,0.1,4.0,40.0,25.5,4.5475392339849415e-18,6.3689351990351916e-21
collB,0.1,4.0,40.0,25.75,4.014305087334787e-18,5.622128288487291e-21
collB,0.1,4.0,40.0,26.0,3.547502128895414e-18,4.968359812824673e-21
collB,0.1,4.0,40.0,26.25,3.1383732162523877e-18,4.395365189006592e-21
collB,0.1,4.0,40.0,26.5,2.7793782559638584e-18,3.892584339581286e-21
collB,0.1,4.0,40.0,26.75,2.4640164600117322e-18,3.450912758683145e-21
collB,0.1,4.0,40.0,27.0,2.1866758008734368e-18,3.0624906703350094e-21
collB,0.1,4.0,40.0,27.25,1.94250531593912e-18,2.7205241877938693e-21
collB,0.1,4.0,40.0,27.5,1.7273066370362636e-18,2.4191333981097414e-21
collB,0.1,4.0,40.0,27.75,1.537441720133975e-18,2.1532231354155944e-21
collB,0.1,4.0,40.0,28.0,1.36975424651655e-18,1.9183729014301603e-21
collB,0.1,4.0,40.0,28.25,1.2215025782524247e-18,1.710742968022047e-21
collB,0.1,4.0,40.0,28.5,1.090302492641339e-18,1.5269941754618464e-21
collB,0.1,4.0,40.0,28.75,9.740782047518155e-19,1.3642193383388386e-21
collB,0.1,4.0,40.0,29.0,8.710204241771248e-19,1.2198845030654271e-21
collB,0.1,4.0,40.0,29.25,7.795503899493104e-19,1.0917785779319376e-21
collB,0.1,4.0,40.0,29.5,6.98288992890323e-19,9.779700882362392e-22
collB,0.1,4.0,40.0,29.75,6.260302330831994e-19,8.767700028505123e-22
collB,0.1,4.0,40.0,30.0,5.617183761707072e-19,7.866997410825096e-22
collB,0.2,0.25,1.25,0.0,0.5488124122279037,1.0
collB,0.2,0.25,1.25,0.25,0.5593692471686608,1.0192357802147762
collB,0.2,0.25,1.25,0.5,0.5875554864868043,1.0705943841569165
collB,0.2,0.25,1.25,0.75,0.6240004194572659,1.1370012877881834
collB,0.2,0.25,1.25,1.0,0.6562528940591096,1.1957690450094802
collB,0.2,0.25,1.25,1.25,0.6723177816726017,1.225041137359354
collB,0.2,0.25,1.25,1.5,0.6639023435697574,1.2097072310639736
collB,0.2,0.25,1.25,1.75,0.628558106581824,1.1453059234396552
collB,0.2,0.25,1.25,2.0,0.570202996700125,1.0389761309978145
collB,0.2,0.25,1.25,2.25,0.49792961568569377,0.9072856309214086
collB,0.2,0.25,1.25,2.5,0.4234805284506517,0.7716307412427732
collB,0.2,0.25,1.25,2.75,0.35814285239445126,0.652577901692439
collB,0.2,0.25,1.25,3.0,0.30995451861741946,0.5647731569320003
collB,0.2,0.25,1.25,3.25,0.2819836194099454,0.5138069276990894
collB,0.2,0.25,1.25,3.5,0.2720913352114553,0.49578203617316285
collB,0.2,0.25,1.25,3.75,0.2741348228078181,0.4995055080750961
collB,0.2,0.25,1.25,4.0,0.2801514514330946,0.5104685047042211
collB,0.2,0.25,1.25,4.25,0.2828129422436321,0.5153180502889013
collB,0.2,0.25,1.25,4.5,0.2774143036776258,0.5054811033727583
collB,0.2,0.25,1.25,4.75,0.2628610245427968,0.47896333735549573
collB,0.2,0.25,1.25,5.0,0.2414638317793391,0.4399751652830096
collB,0.2,0.25,1.25,5.25,0.21772741604926488,0.3967246570925766
collB,0.2,0.25,1.25,5.5,0.19660934358308013,0.3582450746420705
collB,0.2,0.25,1.25,5.75,0.1818442526371529,0.3313413628874687
collB,0.2,0.25,1.25,6.0,0.17485193533312707,0.31860054808767124
collB,0.2,0.25,1.25,6.25,0.1745149356987539,0.3179864955865532
collB,0.2,0.25,1.25,6.5,0.17780774152333753,0.3239863705004905
collB,0.2,0.25,1.25,6.75,0.1809878767518015,0.3297809464933224
collB,0.2,0.25,1.25,7.0,0.18090404006308117,0.3296281863026773
collB,0.2,0.25,1.25,7.25,0.17597889622946636,0.32065400182018505
collB,0.2,0.25,1.25,7.5,0.16657100170589334,0.30351172457943953
collB,0.2,0.25,1.25,7.75,0.15465217281037535,0.2817942330833316
collB,0.2,0.25,1.25,8.0,0.14297032410378485,0.26050854703412574
collB,0.2,0.25,1.25,8.25,0.13402576786413015,0.24421052599749452
collB,0.2,0.25,1.25,8.5,0.12922431406293278,0.2354617191297601
collB,0.2,0.25,1.25,8.75,0.128480697692033,0.23410676367625446
collB,0.2,0.25,1.25,9.0,0.13037051350160805,0.23755022772238155
collB,0.2,0.25,1.25,9.25,0.13273360808020168,0.2418560606917939
collB,0.2,0.25,1.25,9.5,0.13348455029383216,0.24322436468219025
collB,0.2,0.25,1.25,9.75,0.1313331854153182,0.23930432783429806
collB,0.2,0.25,1.25,10.0,0.1261716721548486,0.22989945078438506
collB,0.2,0.25,1.25,10.25,0.11901803977524947,0.21686470116828407
collB,0.2,0.25,1.25,10.5,0.11156856751362351,0.20329089690357216
collB,0.2,0.25,1.25,10.75,0.10554409545283772,0.19231360862335733
collB,0.2,0.25,1.25,11.0,0.10207460157784914,0.18599178754627171
collB,0.2,0.25,1.25,11.25,0.10133624980947134,0.18464642481043184
collB,0.2,0.25,1.25,11.5,0.10255193032248971,0.18686153599584276
collB,0.2,0.25,1.25,11.75,0.10433083962437022,0.19010291549500355
collB,0.2,0.25,1.25,12.0,0.10520443246556685,0.1916947031837154
collB,0.2,0.25,1.25,12.25,0.10415562025081716,0.1897836454317742
collB,0.2,0.25,1.25,12.5,0.10095318381309734,0.18394843404375266
collB,0.2,0.25,1.25,12.75,0.09618415977521137,0.1752587179738735
collB,0.2,0.25,1.25,13.0,0.09099098996233286,0.16579615900623493
collB,0.2,0.25,1.25,13.25,0.08662513792383078,0.15784106917730975
collB,0.2,0.25,1.25,13.5,0.08398793476221282,0.1530357785117575
collB,0.2,0.25,1.25,13.75,0.08332418709136644,0.15182635311237214
collB,0.2,0.25,1.25,14.0,0.08416998978101435,0.15336750391509246
collB,0.2,0.25,1.25,14.25,0.0855593243667574,0.1558990330036986
collB,0.2,0.25,1.25,14.5,0.08640077814473908,0.15743225958391716
collB,0.2,0.25,1.25,14.75,0.0858792778050988,0.15648202535447753
collB,0.2,0.25,1.25,15.0,0.0837364059124526,0.1525774637139213
collB,0.2,0.25,1.25,15.25,0.08033429801950465,0.14637842772795098
collB,0.2,0.25,1.25,15.5,0.07649114283098322,0.1393757523093683
collB,0.2,0.25,1.25,15.75,0.07315947233622953,0.1333050614493916
collB,0.2,0.25,1.25,16.0,0.07107176584098415,0.1295010175744174
collB,0.2,0.25,1.25,16.25,0.07048361504186619,0.12842933846145715
collB,0.2,0.25,1.25,16.5,0.0711030231770164,0.12955797207350636
collB,0.2,0.25,1.25,16.75,0.072222642853293,0.13159804924984334
collB,0.2,0.25,1.25,17.0,0.07299726205270925,0.13300949546016444
collB,0.2,0.25,1.25,17.25,0.07275872736060829,0.13257485752781042
collB,0.2,0.25,1.25,17.5,0.07125180662240202,0.12982907280313752
collB,0.2,0.25,1.25,17.75,0.06870853424183924,0.1251949349376356
collB,0.2,0.25,1.25,18.0,0.06574110157166789,0.11978792772705692
collB,0.2,0.25,1.25,18.25,0.06310039101105853,0.11497624617290002
collB,0.2,0.25,1.25,18.5,0.06139423257481086,0.11186742720628531
collB,0.2,0.25,1.25,18.75,0.06087014198630429,0.11091247324236342
collB,0.2,0.25,1.25,19.0,0.061339316110743065,0.11176736302616799
collB,0.2,0.25,1.25,19.25,0.06226381901309097,0.11345191476324494
collB,0.2,0.25,1.25,19.5,0.06296829340742459,0.11473554898622798
collB,0.2,0.25,1.25,19.75,0.06289352655262849,0.11459931508712104
collB,0.2,0.25,1.25,20.0,0.061797192710576,0.11260166740710242
collB,0.2,0.25,1.25,20.25,0.05983020761285639,0.10901759194908821
collB,0.2,0.25,1.25,20.5,0.05746554006229061,0.10470889284192623
collB,0.2,0.25,1.25,20.75,0.0553113443154797,0.1007836978229835
collB,0.2,0.25,1.25,21.0,0.05388151089267221,0.09817837514632777
collB,0.2,0.25,1.25,21.25,0.05340959669827676,0.09731849263660151
collB,0.2,0.25,1.25,21.5,0.053772946553705674,0.09798055830299907
collB,0.2,0.25,1.25,21.75,0.054550869016573425,0.09939802344324576
collB,0.2,0.25,1.25,22.0,0.055190563880174855,0.10056362183232845
collB,0.2,0.25,1.25,22.25,0.05521577337913518,0.10060955646937134
collB,0.2,0.25,1.25,22.5,0.05439960792771681,0.09912240815924996
collB,0.2,0.25,1.25,22.75,0.052838772474781234,0.0962783845581813
collB,0.2,0.25,1.25,23.0,0.05090208213167919,0.09274950966404388
collB,0.2,0.25,1.25,23.25,0.04905893250254229,0.08939107682238379
collB,0.2,0.25,1.25,23.5,0.04792095320330645,0.08731754627919469
collB,0.2,0.25,1.25,23.75,0.0475254943675542,0.08659697431882869
collB,0.2,0.25,1.25,24.0,0.047753493852749226,0.08701241587976108
collB,0.2,0.25,1.25,24.25,0.04838265472347226,0.08815882010952139
collB,0.2,0.25,1.25,24.5,0.04897489772838032,0.08923795569704182
collB,0.2,0.25,1.25,24.75,0.04907926596808186,0.0894281267598242
collB,0.2,0.25,1.25,25.0,0.048473511075418294,0.08832437094241383
collB,0.2,0.25,1.25,25.25,0.04717868525248922,0.08596504780379761
collB,0.2,0.25,1.25,25.5,0.045554531670162456,0.08300565121192113
collB,0.2,0.25,1.25,25.75,0.044061108216626996,0.08028446010862063
collB,0.2,0.25,1.25,26.0,0.04303223867390244,0.07840974022291713
collB,0.2,0.25,1.25,26.25,0.04262563199304289,0.07766885559312363
collB,0.2,0.25,1.25,26.5,0.04281115890437211,0.07800690718815967
collB,0.2,0.25,1.25,26.75,0.04336650454994274,0.07901881149862562
collB,0.2,0.25,1.25,27.0,0.04392123793042682,0.08002960019094427
collB,0.2,0.25,1.25,27.25,0.044088434958655214,0.08033425260860672
collB,0.2,0.25,1.25,27.5,0.04362471068780096,0.07948929309143442
collB,0.2,0.25,1.25,27.75,0.04255207353070756,0.07753482352552385
collB,0.2,0.25,1.25,28.0,0.041163062537532984,0.07500388406018653
collB,0.2,0.25,1.25,28.25,0.03989381868071739,0.0726911742370557
collB,0.2,0.25,1.25,28.5,0.03897109826694385,0.07100987040132839
collB,0.2,0.25,1.25,28.75,0.03857201506354686,0.07028269442187685
collB,0.2,0.25,1.25,29.0,0.03869892766019608,0.07051394392320284
collB,0.2,0.25,1.25,29.25,0.03927289765564467,0.07155978396373429
collB,0.2,0.25,1.25,29.5,0.03965074295588394,0.0722482620152882
collB,0.2,0.25,1.25,29.75,0.0398525395887586,0.07261595893390464
collB,0.2,0.25,1.25,30.0,0.03959545192202014,0.07214751532546872
collB,0.2,0.5,2.5,0.0,0.7351962713136366,1.0
collB,0.2,0.5,2.5,0.25,0.7399312503317755,1.0064404284990163
collB,0.2,0.5,2.5,0.5,0.7380747110014447,1.0039151989749144
collB,0.2,0.5,2.5,0.75,0.6974734584762782,0.9486901466870119
collB,0.2,0.5,2.5,1.0,0.6028783783712065,0.8200237159717817
collB,0.2,0.5,2.5,1.25,0.474262139556259,0.6450823515587956
collB,0.2,0.5,2.5,1.5,0.35298476852924426,0.4801231756773424
collB,0.2,0.5,2.5,1.75,0.27001355086211853,0.3672673018045409
collB,0.2,0.5,2.5,2.0,0.22634532829828682,0.30787061514043956
collB,0.2,0.5,2.5,2.25,0.20101121484056128,0.2734116353465691
collB,0.2,0.5,2.5,2.5,0.17452310439799645,0.23738301077909635
collB,0.2,0.5,2.5,2.75,0.1438233580429431,0.19562579906174155
collB,0.2,0.5,2.5,3.0,0.11772934359265563,0.16013321637540243
collB,0.2,0.5,2.5,3.25,0.10269120742167429,0.13967862927023192
collB,0.2,0.5,2.5,3.5,0.0954873575094091,0.12988008948793203
collB,0.2,0.5,2.5,3.75,0.08832222597105366,0.12013421370220084
collB,0.2,0.5,2.5,4.0,0.07771602672168214,0.10570786299394638
collB,0.2,0.5,2.5,4.25,0.06669923028916884,0.09072302579825622
collB,0.2,0.5,2.5,4.5,0.05947914068907869,0.08090239710112014
collB,0.2,0.5,2.5,4.75,0.05614946550129158,0.07637343617230898
collB,0.2,0.5,2.5,5.0,0.05330260476934538,0.07250119029317867
collB,0.2,0.5,2.5,5.25,0.048546230832833555,0.06603166083268071
collB,0.2,0.5,2.5,5.5,0.04292796491200043,0.05838980227048411
collB,0.2,0.5,2.5,5.75,0.03888906861230412,0.05289617225998409
collB,0.2,0.5,2.5,6.0,0.037010674599964447,0.050341216412638196
collB,0.2,0.5,2.5,6.25,0.03560316756119407,0.04842675208020154
collB,0.2,0.5,2.5,6.5,0.03309259564505873,0.04501191985907304
collB,0.2,0.5,2.5,6.75,0.029849686444596464,0.040600976377725
collB,0.2,0.5,2.5,7.0,0.02735963263416293,0.03721405249414172
collB,0.2,0.5,2.5,7.25,0.02618489348609887,0.03561619462420849
collB,0.2,0.5,2.5,7.5,0.025394217479107025,0.03454073214181712
collB,0.2,0.5,2.5,7.75,0.02392048306998336,0.032536186598501965
collB,0.2,0.5,2.5,8.0,0.02188052341246897,0.029761472230229367
collB,0.2,0.5,2.5,8.25,0.020234377836095767,0.02752241629291905
collB,0.2,0.5,2.5,8.5,0.019448624685517397,0.026453649786290286
collB,0.2,0.5,2.5,8.75,0.018966938772627066,0.025798469759289244
collB,0.2,0.5,2.5,9.0,0.018036099076119347,0.02453235928943538
collB,0.2,0.5,2.5,9.25,0.01667003233855859,0.022674261267365853
collB,0.2,0.5,2.5,9.5,0.01552285829996009,0.02111389693560891
collB,0.2,0.5,2.5,9.75,0.014970640115843176,0.020362780253351778
collB,0.2,0.5,2.5,10.0,0.014660451623033036,0.01994086775880675
collB,0.2,0.5,2.5,10.25,0.01404054001710303,0.019097675770329496
collB,0.2,0.5,2.5,10.5,0.013081476395249226,0.01779317565345572
collB,0.2,0.5,2.5,10.75,0.012248409015263662,0.01666005323092622
collB,0.2,0.5,2.5,11.0,0.011844971316821008,0.016111304938552812
collB,0.2,0.5,2.5,11.25,0.011637039044826736,0.015828479412761255
collB,0.2,0.5,2.5,11.5,0.011207416479996178,0.01524411496262209
collB,0.2,0.5,2.5,11.75,0.010505765446329727,0.01428974255753256
collB,0.2,0.5,2.5,12.0,0.009884970924952458,0.013445349644238748
collB,0.2,0.5,2.5,12.25,0.00957911125352921,0.013029325130299437
collB,0.2,0.5,2.5,12.5,0.009434624030405174,0.01283279635456739
collB,0.2,0.5,2.5,12.75,0.009130575094390823,0.012419234768528494
collB,0.2,0.5,2.5,13.0,0.008603152442876988,0.011701844498619418
collB,0.2,0.5,2.5,13.25,0.00812423986343038,0.011050436707077038
collB,0.2,0.5,2.5,13.5,0.007886282117493666,0.010726771102093031
collB,0.2,0.5,2.5,13.75,0.007784778258029628,0.010588707480955955
collB,0.2,0.5,2.5,14.0,0.007562725380577016,0.010286675375902088
collB,0.2,0.5,2.5,14.25,0.007156685776279861,0.00973438802061987
collB,0.2,0.5,2.5,14.5,0.006779028131264347,0.009220705267114169
collB,0.2,0.5,2.5,14.75,0.006589934160292871,0.008963503240458612
collB,0.2,0.5,2.5,15.0,0.006516037827364555,0.008862990852390758
collB,0.2,0.5,2.5,15.25,0.006359068347190472,0.008649483947773828
collB,0.2,0.5,2.5,15.5,0.006033740540152228,0.008206979245652645
collB,0.2,0.5,2.5,15.75,0.005745561001822109,0.007815002912835827
collB,0.2,0.5,2.5,16.0,0.005535062099689889,0.007528686305494899
collB,0.2,0.5,2.5,16.25,0.005539443335476141,0.00753464557917079
collB,0.2,0.5,2.5,16.5,0.005295611484292985,0.00720299012783467
collB,0.2,0.5,2.5,16.75,0.005142549556222572,0.006994798201348259
collB,0.2,0.5,2.5,17.0,0.004984705327442296,0.0067801014802968285
collB,0.2,0.5,2.5,17.25,0.004834802325779009,0.006576206265491885
collB,0.2,0.5,2.5,17.5,0.0046901486571904304,0.006379451093801319
collB,0.2,0.5,2.5,17.75,0.004553971405993268,0.006194225384000257
collB,0.2,0.5,2.5,18.0,0.004422968266845329,0.006016037403103857
collB,0.2,0.5,2.5,18.25,0.004297047204760404,0.005844761966872479
collB,0.2,0.5,2.5,18.5,0.004176111815476242,0.0056802679480602285
collB,0.2,0.5,2.5,18.75,0.004059913517163554,0.005522217230385796
collB,0.2,0.5,2.5,19.0,0.003948232547935952,0.005370310897906644
collB,0.2,0.5,2.5,19.25,0.0038408373744048237,0.005224234023306564
collB,0.2,0.5,2.5,19.5,0.003737516443256254,0.0050836988557873405
collB,0.2,0.5,2.5,19.75,0.0036380713072762323,0.004948435471218844
collB,0.2,0.5,2.5,20.0,0.0035423149731562066,0.004818189524855528
collB,0.2,0.5,2.5,20.25,0.003450071234726789,0.004692721344413593
collB,0.2,0.5,2.5,20.5,0.003361174261110343,0.004571805369883952
collB,0.2,0.5,2.5,20.75,0.0032754678082411643,0.00445522908105697
collB,0.2,0.5,2.5,21.0,0.003192804581227081,0.004342792130218819
collB,0.2,0.5,2.5,21.25,0.0031130455976693793,0.004234305476151342
collB,0.2,0.5,2.5,21.5,0.0030360596298596304,0.004129590625418773
collB,0.2,0.5,2.5,21.75,0.0029617227012054847,0.0040284789474156705
collB,0.2,0.5,2.5,22.0,0.0028899176123900463,0.003930811029857903
collB,0.2,0.5,2.5,22.25,0.0028205335034683504,0.0038364360831545942
collB,0.2,0.5,2.5,22.5,0.002753465448409185,0.003745211388911614
collB,0.2,0.5,2.5,22.75,0.002688614080945054,0.003657001791019808
collB,0.2,0.5,2.5,23.0,0.0026258852456997866,0.0035716792211253983
collB,0.2,0.5,2.5,23.25,0.0025651896759541974,0.0034891222603329565
collB,0.2,0.5,2.5,23.5,0.0025064426937805744,0.003409215731334034
collB,0.2,0.5,2.5,23.75,0.002449563931461037,0.0033318503194857017
collB,0.2,0.5,2.5,24.0,0.002394477072393104,0.003256922220395231
collB,0.2,0.5,2.5,24.25,0.002341109609928768,0.0031843328118975793
collB,0.2,0.5,2.5,24.5,0.0022893926227563507,0.003113988348534061
collB,0.2,0.5,2.5,24.75,0.002239260565534311,0.00304579967677643
collB,0.2,0.5,2.5,25.0,0.0021906510736089675,0.002979681969407636
collB,0.2,0.5,2.5,25.25,0.002143504780744932,0.002915554477602223
collB,0.2,0.5,2.5,25.5,0.002097765148888017,0.0028533402993730704
collB,0.2,0.5,2.5,25.75,0.0020533783090622535,0.00279296616316254
collB,0.2,0.5,2.5,26.0,0.0020102929125780295,0.002734362225458613
collB,0.2,0.5,2.5,26.25,0.0019684599917956687,0.0026774618814081534
collB,0.2,0.5,2.5,26.5,0.0019278328297506792,0.0026222015874836514
collB,0.2,0.5,2.5,26.75,0.0018883668380029494,0.0025685206953360174
collB,0.2,0.5,2.5,27.0,0.0018500194421233716,0.0025163612960356655
collB,0.2,0.5,2.5,27.25,0.001812749974277893,0.002465668073967379
collB,0.2,0.5,2.5,27.5,0.0017765195724116299,0.0024163881697024576
collB,0.2,0.5,2.5,27.75,0.0017412910855744948,0.002368471051224436
collB,0.2,0.5,2.5,28.0,0.0017070289849652027,0.0023218683929328303
collB,0.2,0.5,2.5,28.25,0.0016736992803031935,0.0022765339618938153
collB,0.2,0.5,2.5,28.5,0.0016412694411675054,0.0022324235108468547
collB,0.2,0.5,2.5,28.75,0.0016097083229690723,0.002189494677513628
collB,0.2,0.5,2.5,29.0,0.001578986097247757,0.0021477068897893764
collB,0.2,0.5,2.5,29.25,0.0015490741860084381,0.0021070212764280997
collB,0.2,0.5,2.5,29.5,0.0015199451998314142,0.0020674005828615004
collB,0.2,0.5,2.5,29.75,0.0014915728795118265,0.0020288090918180375
collB,0.2,0.5,2.5,30.0,0.001463932041000493,0.001991212548432493
collB,0.2,1.0,5.0,0.0,1.4470495011457827,1.0
collB,0.2,1.0,5.0,0.25,1.3491488058567738,0.9323446121148651
collB,0.2,1.0,5.0,0.5,1.0681617037989626,0.7381652824959931
collB,0.2,1.0,5.0,0.75,0.7021961836308059,0.485260651466866
collB,0.2,1.0,5.0,1.0,0.40597529739836113,0.280553842198838
collB,0.2,1.0,5.0,1.25,0.23260104057744216,0.1607415920417838
collB,0.2,1.0,5.0,1.5,0.1379452339277416,0.09532862132118888
collB,0.2,1.0,5.0,1.75,0.08553266987094456,0.059108323387153834
collB,0.2,1.0,5.0,2.0,0.0570682787539221,0.03943768247647028
collB,0.2,1.0,5.0,2.25,0.03905431295803909,0.02698892672788018
collB,0.2,1.0,5.0,2.5,0.027700157990337187,0.01914250892481842
collB,0.2,1.0,5.0,2.75,0.020561846202281294,0.014209497453957378
collB,0.2,1.0,5.0,3.0,0.01529423727840531,0.01056925645342142
collB,0.2,1.0,5.0,3.25,0.01179795133350562,0.008153108324327488
collB,0.2,1.0,5.0,3.5,0.009245248872208471,0.006389034283131314
collB,0.2,1.0,5.0,3.75,0.007270388611989353,0.005024284660775332
collB,0.2,1.0,5.0,4.0,0.005900295057480285,0.004077465942117665
collB,0.2,1.0,5.0,4.25,0.004769119561152363,0.0032957542622945135
collB,0.2,1.0,5.0,4.5,0.003919829635614522,0.0027088428091166035
collB,0.2,1.0,5.0,4.75,0.0032679190721209075,0.002258332606820533
collB,0.2,1.0,5.0,5.0,0.0027116046012696277,0.0018738851705643535
collB,0.2,1.0,5.0,5.25,0.002301261813994881,0.0015903131248604333
collB,0.2,1.0,5.0,5.5,0.0019463689652948328,0.0013450603892635918
collB,0.2,1.0,5.0,5.75,0.0016594559313947211,0.001146785877111152
collB,0.2,1.0,5.0,6.0,0.0014330969566961084,0.0009903579356209814
collB,0.2,1.0,5.0,6.25,0.0012291129006900764,0.000849392435930393
collB,0.2,1.0,5.0,6.5,0.0010723479825033451,0.000741058257961634
collB,0.2,1.0,5.0,6.75,0.0009332839325269388,0.0006449564660973649
collB,0.2,1.0,5.0,7.0,0.0008152479177599005,0.0005633863368975161
collB,0.2,1.0,5.0,7.25,0.000720506101259109,0.00049791392809203
collB,0.2,1.0,5.0,7.5,0.0006319989906401753,0.0004367500836286213
collB,0.2,1.0,5.0,7.75,0.00056201616181638,0.0003883876545836007
collB,0.2,1.0,5.0,8.0,0.0004989107653381312,0.0003447779533064284
collB,0.2,1.0,5.0,8.25,0.0004434564940850253,0.000306455649052706
collB,0.2,1.0,5.0,8.5,0.00039819889730440667,0.0002751798725538486
collB,0.2,1.0,5.0,8.75,0.0003534635375643378,0.0002442649938958296
collB,0.2,1.0,5.0,9.0,0.0003200328265199499,0.00022116232116907263
collB,0.2,1.0,5.0,9.25,0.0002883907773486305,0.0001992957235535349
collB,0.2,1.0,5.0,9.5,0.0002604907367662151,0.00018001508349227646
collB,0.2,1.0,5.0,9.75,0.00023581073177239358,0.00016295968561246674
collB,0.2,1.0,5.0,10.0,0.00021393304518760645,0.00014784086171082118
collB,0.2,1.0,5.0,10.25,0.00019448764587593718,0.00013440289756635186
collB,0.2,1.0,5.0,10.5,0.00017715975395246025,0.00012242826096286552
collB,0.2,1.0,5.0,10.75,0.00016168122076521907,0.00011173164472756384
collB,0.2,1.0,5.0,11.0,0.0001478225361401681,0.00010215444324684216
collB,0.2,1.0,5.0,11.25,0.0001353865855428057,9.356043828190105e-05
collB,0.2,1.0,5.0,11.5,0.0001242035316383886,8.583226181277384e-05
collB,0.2,1.0,5.0,11.75,0.00011412659641755782,7.886848122831436e-05
collB,0.2,1.0,5.0,12.0,0.00010502856044111384,7.258118008952118e-05
collB,0.2,1.0,5.0,12.25,9.679884858781569e-05,6.689394420244073e-05
collB,0.2,1.0,5.0,12.5,8.934109480284865e-05,6.174017870992514e-05
collB,0.2,1.0,5.0,12.75,8.257109994704105e-05,5.706169684012934e-05
collB,0.2,1.0,5.0,13.0,7.64151135125922e-05,5.280753246664073e-05
collB,0.2,1.0,5.0,13.25,7.080838314410564e-05,4.8932937738508e-05
collB,0.2,1.0,5.0,13.5,6.569392640296562e-05,4.5398534294057505e-05
collB,0.2,1.0,5.0,13.75,6.102148759815743e-05,4.216959236697863e-05
collB,0.2,1.0,5.0,14.0,5.6746649235291635e-05,3.921541674307568e-05
collB,0.2,1.0,5.0,14.25,5.2830073056561344e-05,3.6508822272306624e-05
collB,0.2,1.0,5.0,14.5,4.9236850028769324e-05,3.402568467062342e-05
collB,0.2,1.0,5.0,14.75,4.593594219592007e-05,3.174455480586373e-05
collB,0.2,1.0,5.0,15.0,4.2899702212891124e-05,2.9646326666035182e-05
collB,0.2,1.0,5.0,15.25,4.0103458747751604e-05,2.7713950846876655e-05
collB,0.2,1.0,5.0,15.5,3.7525157885397814e-05,2.5932186739766098e-05
collB,0.2,1.0,5.0,15.75,3.5145052266033166e-05,2.4287387707334888e-05
collB,0.2,1.0,5.0,16.0,3.294543101369558e-05,2.276731444750797e-05
collB,0.2,1.0,5.0,16.25,3.091038460453615e-05,2.1360972503056124e-05
collB,0.2,1.0,5.0,16.5,2.9025599733589285e-05,2.005847050194664e-05
collB,0.2,1.0,5.0,16.75,2.7278179995921605e-05,1.8850896237013712e-05
collB,0.2,1.0,5.0,17.0,2.5656488830426546e-05,1.7730208130483152e-05
collB,0.2,1.0,5.0,17.25,2.415001170410954e-05,1.6689139994856713e-05
collB,0.2,1.0,5.0,17.5,2.2749234959350202e-05,1.5721117308936024e-05
collB,0.2,1.0,5.0,17.75,2.1445539120892672e-05,1.4820183486405933e-05
collB,0.2,1.0,5.0,18.0,2.0231104775109978e-05,1.3980934832630719e-05
collB,0.2,1.0,5.0,18.25,1.909882940118027e-05,1.3198463069893392e-05
collB,0.2,1.0,5.0,18.5,1.8042253760232944e-05,1.2468304467778729e-05
collB,0.2,1.0,5.0,18.75,1.705549664089137e-05,1.1786394748339102e-05
collB,0.2,1.0,5.0,19.0,1.613319692343832e-05,1.1149029048877703e-05
collB,0.2,1.0,5.0,19.25,1.5270462064591265e-05,1.0552826321767167e-05
collB,0.2,1.0,5.0,19.5,1.4462822224375338e-05,9.994697633303896e-06
collB,0.2,1.0,5.0,19.75,1.3706189358965078e-05,9.47181789435153e-06
collB,0.2,1.0,5.0,20.0,1.299682069124787e-05,8.981600616258743e-06
collB,0.2,1.0,5.0,20.25,1.233128604645075e-05,8.521675337773007e-06
collB,0.2,1.0,5.0,20.5,1.1706438605296137e-05,8.089867413676524e-06
collB,0.2,1.0,5.0,20.75,1.1119388683372592e-05,7.684179894722462e-06
collB,0.2,1.0,5.0,21.0,1.0567480194016048e-05,7.302777262041591e-06
collB,0.2,1.0,5.0,21.25,1.0048269494107673e-05,6.943970808290519e-06
collB,0.2,1.0,5.0,21.5,9.559506348727939e-06,6.6062054830596074e-06
collB,0.2,1.0,5.0,21.75,9.099116782359811e-06,6.28804804200207e-06
collB,0.2,1.0,5.0,22.0,8.665187611972498e-06,5.98817635824576e-06
collB,0.2,1.0,5.0,22.25,8.255952481414312e-06,5.705369771301672e-06
collB,0.2,1.0,5.0,22.5,7.869779237582689e-06,5.438500363222785e-06
collB,0.2,1.0,5.0,22.75,7.505158507238812e-06,5.186525064482024e-06
collB,0.2,1.0,5.0,23.0,7.160693349446451e-06,4.948478503172539e-06
collB,0.2,1.0,5.0,23.25,6.835089872744938e-06,4.723466520898471e-06
collB,0.2,1.0,5.0,23.5,6.527148718575376e-06,4.5106602872998746e-06
collB,0.2,1.0,5.0,23.75,6.235757323392709e-06,4.309290952697332e-06
collB,0.2,1.0,5.0,24.0,5.959882881504985e-06,4.118644784982071e-06
collB,0.2,1.0,5.0,24.25,5.698565939154984e-06,3.9380587427332824e-06
collB,0.2,1.0,5.0,24.5,5.45091455783936e-06,3.766916441713495e-06
collB,0.2,1.0,5.0,24.75,5.216098991473291e-06,3.6046444764627275e-06
collB,0.2,1.0,5.0,25.0,4.993346827860867e-06,3.4507090627563914e-06
collB,0.2,1.0,5.0,25.25,4.781938550117241e-06,3.3046129702756354e-06
collB,0.2,1.0,5.0,25.5,4.581203478289394e-06,3.1658927180182634e-06
collB,0.2,1.0,5.0,25.75,4.390516055508424e-06,3.0341160078020733e-06
collB,0.2,1.0,5.0,26.0,4.209292446639753e-06,2.908879373723435e-06
collB,0.2,1.0,5.0,26.25,4.036987420632003e-06,2.7898060276690543e-06
collB,0.2,1.0,5.0,26.5,3.873091490647543e-06,2.6765438829706966e-06
collB,0.2,1.0,5.0,26.75,3.7171282886288716e-06,2.5687637400694496e-06
collB,0.2,1.0,5.0,27.0,3.5686521532514356e-06,2.4661576196431118e-06
collB,0.2,1.0,5.0,27.25,3.4272459122657567e-06,2.368437230068524e-06
collB,0.2,1.0,5.0,27.5,3.2925188420689936e-06,2.2753325573603095e-06
collB,0.2,1.0,5.0,27.75,3.164104788991197e-06,2.1865905668643953e-06
collB,0.2,1.0,5.0,28.0,3.0416604382564133e-06,2.1019740070039122e-06
collB,0.2,1.0,5.0,28.25,2.924863717903419e-06,2.0212603062904855e-06
collB,0.2,1.0,5.0,28.5,2.8134123261392934e-06,1.9442405556351847e-06
collB,0.2,1.0,5.0,28.75,2.7070223716691044e-06,1.8707185687329062e-06
collB,0.2,1.0,5.0,29.0,2.605427117506807e-06,1.8005100139586198e-06
collB,0.2,1.0,5.0,29.25,2.5083758196396027e-06,1.7334416118131794e-06
collB,0.2,1.0,5.0,29.5,2.415632652699144e-06,1.669350392496201e-06
collB,0.2,1.0,5.0,29.75,2.3269757154984323e-06,1.6080830086710363e-06
collB,0.2,1.0,5.0,30.0,2.242196109929732e-06,1.5494950989267105e-06
collB,0.2,2.0,10.0,0.0,5.741048901795691,1.0
collB,0.2,2.0,10.0,0.25,4.52191457049186,0.7876460639583632
collB,0.2,2.0,10.0,0.5,2.213050529356408,0.3854784321144187
collB,0.2,2.0,10.0,0.75,0.7315291695500964,0.12742082188522869
collB,0.2,2.0,10.0,1.0,0.20449990832101478,0.03562065257048257
collB,0.2,2.0,10.0,1.25,0.060054470121510356,0.010460539728676839
collB,0.2,2.0,10.0,1.5,0.02016240007557141,0.003511971491701629
collB,0.2,2.0,10.0,1.75,0.00774404177666495,0.001348889707983982
collB,0.2,2.0,10.0,2.0,0.0033314022329558914,0.0005802776269531326
collB,0.2,2.0,10.0,2.25,0.0015703611398298334,0.00027353209608415885
collB,0.2,2.0,10.0,2.5,0.0007965783427245172,0.00013875135996060977
collB,0.2,2.0,10.0,2.75,0.00042895493826723523,7.471717200197795e-05
collB,0.2,2.0,10.0,3.0,0.00024273665057687705,4.228088886352347e-05
collB,0.2,2.0,10.0,3.25,0.00014319089025780144,2.4941590414430027e-05
collB,0.2,2.0,10.0,3.5,8.749488910955376e-05,1.5240227109402783e-05
collB,0.2,2.0,10.0,3.75,5.5109281312652504e-05,9.599165980874221e-06
collB,0.2,2.0,10.0,4.0,3.5646307075529064e-05,6.209023418069053e-06
collB,0.2,2.0,10.0,4.25,2.36042725704835e-05,4.111491292662658e-06
collB,0.2,2.0,10.0,4.5,1.595759321716056e-05,2.779560580326938e-06
collB,0.2,2.0,10.0,4.75,1.0989166816178949e-05,1.9141392111712803e-06
collB,0.2,2.0,10.0,5.0,7.695533370243874e-06,1.3404403101037613e-06
collB,0.2,2.0,10.0,5.25,5.471399750835788e-06,9.530313788347001e-07
collB,0.2,2.0,10.0,5.5,3.944197738277842e-06,6.870169207310136e-07
collB,0.2,2.0,10.0,5.75,2.8794607653159153e-06,5.015565647621073e-07
collB,0.2,2.0,10.0,6.0,2.126739340601385e-06,3.704443869022229e-07
collB,0.2,2.0,10.0,6.25,1.5877424502396657e-06,2.7655964570220785e-07
collB,0.2,2.0,10.0,6.5,1.1971975910910363e-06,2.0853290253573277e-07
collB,0.2,2.0,10.0,6.75,9.111024151764124e-07,1.586996436995053e-07
collB,0.2,2.0,10.0,7.0,6.993787540753242e-07,1.2182072754276172e-07
collB,0.2,2.0,10.0,7.25,5.412001587739514e-07,9.426851574190116e-08
collB,0.2,2.0,10.0,7.5,4.2197262695769035e-07,7.350096370468214e-08
collB,0.2,2.0,10.0,7.75,3.3135479933866485e-07,5.771677005486286e-08
collB,0.2,2.0,10.0,8.0,2.619419426999199e-07,4.562614727388744e-08
collB,0.2,2.0,10.0,8.25,2.08379970921971e-07,3.629649816374038e-08
collB,0.2,2.0,10.0,8.5,1.6676184253352046e-07,2.904727783826411e-08
collB,0.2,2.0,10.0,8.75,1.342117247334129e-07,2.3377561666725052e-08
collB,0.2,2.0,10.0,9.0,1.0859549592250707e-07,1.8915619389436043e-08
collB,0.2,2.0,10.0,9.25,8.831720380720504e-08,1.5383461335711858e-08
collB,0.2,2.0,10.0,9.5,7.21746188199249e-08,1.2571678112226158e-08
collB,0.2,2.0,10.0,9.75,5.925581905398861e-08,1.0321427332809258e-08
collB,0.2,2.0,10.0,10.0,4.886453155463374e-08,8.511429251081601e-09
collB,0.2,2.0,10.0,10.25,4.0465805961858706e-08,7.048503967489595e-09
collB,0.2,2.0,10.0,10.5,3.364618526924367e-08,5.860633804864435e-09
collB,0.2,2.0,10.0,10.75,2.8084295772746305e-08,4.891840542232983e-09
collB,0.2,2.0,10.0,11.0,2.3528982319477054e-08,4.098376920656021e-09
collB,0.2,2.0,10.0,11.25,1.9782947240778928e-08,3.445876803904457e-09
collB,0.2,2.0,10.0,11.5,1.66904315092711e-08,2.9072094306757516e-09
collB,0.2,2.0,10.0,11.75,1.4127884322487114e-08,2.4608542035007193e-09
collB,0.2,2.0,10.0,12.0,1.199685597003724e-08,2.0896627385084376e-09
collB,0.2,2.0,10.0,12.25,1.0218554726950619e-08,1.7799107622571285e-09
collB,0.2,2.0,10.0,12.5,8.729656395214423e-09,1.5205682000869132e-09
collB,0.2,2.0,10.0,12.75,7.479062043880949e-09,1.3027344256798859e-09
collB,0.2,2.0,10.0,13.0,6.425377312745424e-09,1.1191991955922355e-09
collB,0.2,2.0,10.0,13.25,5.534943621593037e-09,9.640997170154416e-10
collB,0.2,2.0,10.0,13.5,4.780293593389285e-09,8.326516069030695e-10
collB,0.2,2.0,10.0,13.75,4.13893408595032e-09,7.209369153179902e-10
collB,0.2,2.0,10.0,14.0,3.5923833793826227e-09,6.257364186985054e-10
collB,0.2,2.0,10.0,14.25,3.125406401403945e-09,5.443964081940458e-10
collB,0.2,2.0,10.0,14.5,2.725404917353838e-09,4.747224704010766e-10
collB,0.2,2.0,10.0,14.75,2.3819294760284267e-09,4.148944760396318e-10
collB,0.2,2.0,10.0,15.0,2.086287397018228e-09,3.6339829754205316e-10
collB,0.2,2.0,10.0,15.25,1.8312268052362405e-09,3.189707728605948e-10
collB,0.2,2.0,10.0,15.5,1.6106811031757968e-09,2.8055519657252986e-10
collB,0.2,2.0,10.0,15.75,1.4195616470810605e-09,2.4726520734513314e-10
collB,0.2,2.0,10.0,16.0,1.2535890026162758e-09,2.1835539533972217e-10
collB,0.2,2.0,10.0,16.25,1.1091551807441792e-09,1.9319730587859242e-10
collB,0.2,2.0,10.0,16.5,9.832108322566512e-10,1.7125979051478234e-10
collB,0.2,2.0,10.0,16.75,8.731726131718224e-10,1.5209287154803903e-10
collB,0.2,2.0,10.0,17.0,7.768469015028196e-10,1.3531445469134336e-10
collB,0.2,2.0,10.0,17.25,6.923668085087181e-10,1.2059935742615935e-10
collB,0.2,2.0,10.0,17.5,6.181400301976763e-10,1.0767022555831809e-10
collB,0.2,2.0,10.0,17.75,5.528055626881879e-10,9.628999371792163e-11
collB,0.2,2.0,10.0,18.0,4.951976851183722e-10,8.625561175127489e-11
collB,0.2,2.0,10.0,18.25,4.4431591706707686e-10,7.739281177836742e-11
collB,0.2,2.0,10.0,18.5,3.992999001715614e-10,6.955173296758856e-11
collB,0.2,2.0,10.0,18.75,3.5940834845861525e-10,6.260325501603011e-11
collB,0.2,2.0,10.0,19.0,3.2400136874737245e-10,5.643591864302549e-11
collB,0.2,2.0,10.0,19.25,2.925255790936386e-10,5.0953333458306224e-11
collB,0.2,2.0,10.0,19.5,2.6450155573246685e-10,4.607199141775918e-11
collB,0.2,2.0,10.0,19.75,2.3951322215492777e-10,4.171941856827114e-11
collB,0.2,2.0,10.0,20.0,2.171988616383006e-10,3.7832609572505984e-11
collB,0.2,2.0,10.0,20.25,1.9724348976233144e-10,3.4356699121764565e-11
collB,0.2,2.0,10.0,20.5,1.793723685955566e-10,3.124383220972954e-11
collB,0.2,2.0,10.0,20.75,1.633454812476091e-10,2.8452201686788934e-11
collB,0.2,2.0,10.0,21.0,1.4895281589392066e-10,2.5945226811659985e-11
collB,0.2,2.0,10.0,21.25,1.3601033342310667e-10,2.3690850879281873e-11
collB,0.2,2.0,10.0,21.5,1.2435651352742958e-10,2.1660939604352307e-11
collB,0.2,2.0,10.0,21.75,1.1384939115428788e-10,1.9830764918006177e-11
collB,0.2,2.0,10.0,22.0,1.0436400940915938e-10,1.8178561303756934e-11
collB,0.2,2.0,10.0,22.25,9.579022677277755e-11,1.66851438493785e-11
collB,0.2,2.0,10.0,22.5,8.80308262938598e-11,1.5333578898156646e-11
collB,0.2,2.0,10.0,22.75,8.099988259065643e-11,1.4108899606363084e-11
collB,0.2,2.0,10.0,23.0,7.462134932319092e-11,1.2997859903240117e-11
collB,0.2,2.0,10.0,23.25,6.88278355150372e-11,1.1988721345590554e-11
collB,0.2,2.0,10.0,23.5,6.355954389870475e-11,1.1071068194319776e-11
collB,0.2,2.0,10.0,23.75,5.876334848814613e-11,1.0235646742142551e-11
collB,0.2,2.0,10.0,24.0,5.4391991973874494e-11,9.474225512495063e-12
collB,0.2,2.0,10.0,24.25,5.040338639657309e-11,8.779473447928283e-12
collB,0.2,2.0,10.0,24.5,4.676000297129951e-11,8.144853627126198e-12
collB,0.2,2.0,10.0,24.75,4.342833897886409e-11,7.564530405807993e-12
collB,0.2,2.0,10.0,25.0,4.037845137372232e-11,7.033288178592715e-12
collB,0.2,2.0,10.0,25.25,3.7583548228669435e-11,6.546460215120971e-12
collB,0.2,2.0,10.0,25.5,3.50196303872985e-11,6.099866241575651e-12
collB,0.2,2.0,10.0,25.75,3.266517676021347e-11,5.689757624255112e-12
collB,0.2,2.0,10.0,26.0,3.050086760931942e-11,5.3127691700691365e-12
collB,0.2,2.0,10.0,26.25,2.8509340940352757e-11,4.965876693967121e-12
collB,0.2,2.0,10.0,26.5,2.6674977787463507e-11,4.646359618905194e-12
collB,0.2,2.0,10.0,26.75,2.4983712742159594e-11,4.351767972982283e-12
collB,0.2,2.0,10.0,27.0,2.3422866566604175e-11,4.079893233321519e-12
collB,0.2,2.0,10.0,27.25,2.19809981501828e-11,3.82874253924358e-12
collB,0.2,2.0,10.0,27.5,2.064777342862351e-11,3.596515860048724e-12
collB,0.2,2.0,10.0,27.75,1.9413849195349597e-11,3.3815857567904213e-12
collB,0.2,2.0,10.0,28.0,1.827077000245618e-11,3.182479424054624e-12
collB,0.2,2.0,10.0,28.25,1.7210876579905156e-11,2.997862738030662e-12
collB,0.2,2.0,10.0,28.5,1.622722440144173e-11,2.8265260719807078e-12
collB,0.2,2.0,10.0,28.75,1.5313511198824716e-11,2.6673716703640937e-12
collB,0.2,2.0,10.0,29.0,1.4464012375994103e-11,2.519402399005874e-12
collB,0.2,2.0,10.0,29.25,1.3673523405015987e-11,2.3817117113806798e-12
collB,0.2,2.0,10.0,29.5,1.2937308398788326e-11,2.253474690790699e-12
collB,0.2,2.0,10.0,29.75,1.2251054153922926e-11,2.133940045361925e-12
collB,0.2,2.0,10.0,30.0,1.1610829042943005e-11,2.022422947714547e-12
collB,0.2,4.0,20.0,0.0,90.3613684671974,1.0
collB,0.2,4.0,20.0,0.25,50.78917893379489,0.5620673944555428
collB,0.2,4.0,20.0,0.5,9.511232793138962,0.10525773297237846
collB,0.2,4.0,20.0,0.75,0.7941729332161238,0.008788854647596678
collB,0.2,4.0,20.0,1.0,0.051480570974438464,0.0005697188062521068
collB,0.2,4.0,20.0,1.25,0.004026074211364106,4.455525939523187e-05
collB,0.2,4.0,20.0,1.5,0.00043340458871042603,4.79634821895995e-06
collB,0.2,4.0,20.0,1.75,6.26114186478889e-05,6.929002925693609e-07
collB,0.2,4.0,20.0,2.0,1.1475491434948287e-05,1.2699554720792073e-07
collB,0.2,4.0,20.0,2.25,2.5386668112828437e-06,2.8094603416773397e-08
collB,0.2,4.0,20.0,2.5,6.523550708176608e-07,7.21940229418367e-09
collB,0.2,4.0,20.0,2.75,1.8921054718721142e-07,2.093931847168714e-09
collB,0.2,4.0,20.0,3.0,6.062679205537305e-08,6.709370728198028e-10
collB,0.2,4.0,20.0,3.25,2.111419088132737e-08,2.3366391234980194e-10
collB,0.2,4.0,20.0,3.5,7.892740940788987e-09,8.734640781424395e-11
collB,0.2,4.0,20.0,3.75,3.135823891949556e-09,3.470314743061809e-11
collB,0.2,4.0,20.0,4.0,1.3138205902575186e-09,1.4539626972719611e-11
collB,0.2,4.0,20.0,4.25,5.767889598447953e-10,6.38313661721689e-12
collB,0.2,4.0,20.0,4.5,2.639499006509249e-10,2.9210480665389974e-12
collB,0.2,4.0,20.0,4.75,1.253594294442451e-10,1.3873122062084812e-12
collB,0.2,4.0,20.0,5.0,6.156433863831941e-11,6.813125972153491e-13
collB,0.2,4.0,20.0,5.25,3.116604732231656e-11,3.4490455214420894e-13
collB,0.2,4.0,20.0,5.5,1.6219970075842292e-11,1.7950115575917156e-13
collB,0.2,4.0,20.0,5.75,8.658176573606846e-12,9.581723606532034e-14
collB,0.2,4.0,20.0,6.0,4.7307774267275924e-12,5.2353981651406034e-14
collB,0.2,4.0,20.0,6.25,2.6411784002640574e-12,2.9229065972178665e-14
collB,0.2,4.0,20.0,6.5,1.5043270194411183e-12,1.6647899926252366e-14
collB,0.2,4.0,20.0,6.75,8.728972916187824e-13,9.660071626025207e-15
collB,0.2,4.0,20.0,7.0,5.153748417958287e-13,5.703486462612814e-15
collB,0.2,4.0,20.0,7.25,3.0927288766009656e-13,3.422622885269467e-15
collB,0.2,4.0,20.0,7.5,1.8844623587017323e-13,2.0854734613562453e-15
collB,0.2,4.0,20.0,7.75,1.164853314917921e-13,1.289105438172709e-15
collB,0.2,4.0,20.0,8.0,7.29863848422258e-14,8.077166833603346e-16
collB,0.2,4.0,20.0,8.25,4.632133791184783e-14,5.126232448401134e-16
collB,0.2,4.0,20.0,8.5,2.975775310044767e-14,3.293194160870882e-16
collB,0.2,4.0,20.0,8.75,1.933910485896796e-14,2.140196102274432e-16
collB,0.2,4.0,20.0,9.0,1.2707224784788572e-14,1.4062674127607414e-16
collB,0.2,4.0,20.0,9.25,8.437724106494917e-15,9.337756000848908e-17
collB,0.2,4.0,20.0,9.5,5.659285527343628e-15,6.262948009024496e-17
collB,0.2,4.0,20.0,9.75,3.832468098373035e-15,4.241268324487894e-17
collB,0.2,4.0,20.0,10.0,2.6194568111679054e-15,2.898868018050003e-17
collB,0.2,4.0,20.0,10.25,1.8063821763189443e-15,1.999064652252018e-17
collB,0.2,4.0,20.0,10.5,1.2564275942449055e-15,1.3904477273393757e-17
collB,0.2,4.0,20.0,10.75,8.811934994373251e-16,9.75188307110701e-18
collB,0.2,4.0,20.0,11.0,6.230166865196619e-16,6.8947238968146746e-18
collB,0.2,4.0,20.0,11.25,4.439382226946062e-16,4.9129205347942774e-18
collB,0.2,4.0,20.0,11.5,3.187501774937478e-16,3.52750498250211e-18
collB,0.2,4.0,20.0,11.75,2.3057066550781017e-16,2.5516508815546653e-18
collB,0.2,4.0,20.0,12.0,1.6800170166013027e-16,1.859220422509621e-18
collB,0.2,4.0,20.0,12.25,1.2328740969699678e-16,1.3643818347190266e-18
collB,0.2,4.0,20.0,12.5,9.111025513917017e-17,1.0082876862610225e-18
collB,0.2,4.0,20.0,12.75,6.779779117448907e-17,7.502961976400428e-19
collB,0.2,4.0,20.0,13.0,5.0795769602446753e-17,5.621403312510304e-19
collB,0.2,4.0,20.0,13.25,3.831549376909306e-17,4.240251605198099e-19
collB,0.2,4.0,20.0,13.5,2.909604668943152e-17,3.2199652553949365e-19
collB,0.2,4.0,20.0,13.75,2.2242828528356584e-17,2.461541796639687e-19
collB,0.2,4.0,20.0,14.0,1.7117155747943758e-17,1.894300190258579e-19
collB,0.2,4.0,20.0,14.25,1.3260269237597085e-17,1.4674710512392e-19
collB,0.2,4.0,20.0,14.5,1.03406882334851e-17,1.1443704769963653e-19
collB,0.2,4.0,20.0,14.75,8.117508744822278e-18,8.983384030720011e-20
collB,0.2,4.0,20.0,15.0,6.4146614789821845e-18,7.098898110768219e-20
collB,0.2,4.0,20.0,15.25,5.102749669392618e-18,5.647047799242878e-20
collB,0.2,4.0,20.0,15.5,4.086161033727674e-18,4.52202207983494e-20
collB,0.2,4.0,20.0,15.75,3.2938710179740934e-18,3.6452203788500845e-20
collB,0.2,4.0,20.0,16.0,2.672844246391066e-18,2.9579501635827376e-20
collB,0.2,4.0,20.0,16.25,2.183274929564109e-18,2.4161596560555325e-20
collB,0.2,4.0,20.0,16.5,1.795135880163729e-18,1.986618740524488e-20
collB,0.2,4.0,20.0,16.75,1.4856636387785278e-18,1.644135833686325e-20
collB,0.2,4.0,20.0,17.0,1.2375166815768412e-18,1.3695196327466858e-20
collB,0.2,4.0,20.0,17.25,1.0374200117571234e-18,1.1480791286751299e-20
collB,0.2,4.0,20.0,17.5,8.751629425406377e-19,9.6851448510138e-21
collB,0.2,4.0,20.0,17.75,7.428545798832687e-19,8.220931051447463e-21
collB,0.2,4.0,20.0,18.0,6.343682109192414e-19,7.020347540990674e-21
collB,0.2,4.0,20.0,18.25,5.449248033992294e-19,6.030506317498343e-21
collB,0.2,4.0,20.0,18.5,4.707794069016936e-19,5.2099632275112564e-21
collB,0.2,4.0,20.0,18.75,4.0898400651944134e-19,4.5260935448084656e-21
collB,0.2,4.0,20.0,19.0,3.572074234230073e-19,3.953098868270009e-21
collB,0.2,4.0,20.0,19.25,3.135979628719021e-19,3.470487091900817e-21
collB,0.2,4.0,20.0,19.5,2.766782280585743e-19,3.0619083437078855e-21
collB,0.2,4.0,20.0,19.75,2.4526423672432784e-19,2.714259875483876e-21
collB,0.2,4.0,20.0,20.0,2.1840297370590166e-19,2.4169949770646222e-21
collB,0.2,4.0,20.0,20.25,1.9532398441731571e-19,2.161587277069862e-21
collB,0.2,4.0,20.0,20.5,1.754017038674868e-19,1.9411138503414807e-21
collB,0.2,4.0,20.0,20.75,1.5812602562789609e-19,1.749929514240351e-21
collB,0.2,4.0,20.0,21.0,1.430792193772807e-19,1.5834113825890178e-21
collB,0.2,4.0,20.0,21.25,1.2991775818332918e-19,1.4377577540837198e-21
collB,0.2,4.0,20.0,21.5,1.1835795688396164e-19,1.3098291769112311e-21
collB,0.2,4.0,20.0,21.75,1.0816457963063665e-19,1.1970223721202506e-21
collB,0.2,4.0,20.0,22.0,9.91417690525194e-20,1.0971698496189711e-21
collB,0.2,4.0,20.0,22.25,9.112579724145634e-20,1.0084596856734905e-21
collB,0.2,4.0,20.0,22.5,8.397925143638369e-20,9.293711777602115e-22
collB,0.2,4.0,20.0,22.75,7.758635352158737e-20,8.586230469689317e-22
collB,0.2,4.0,20.0,23.0,7.184917867755783e-20,7.951315910364973e-22
collB,0.2,4.0,20.0,23.25,6.668458955158754e-20,7.379767558057192e-22
collB,0.2,4.0,20.0,23.5,6.202174176569415e-20,6.863745294894358e-22
collB,0.2,4.0,20.0,23.75,5.780004717927154e-20,6.396544027578984e-22
collB,0.2,4.0,20.0,24.0,5.396750513585413e-20,5.972409011871615e-22
collB,0.2,4.0,20.0,24.25,5.047933051281224e-20,5.586384023293874e-22
collB,0.2,4.0,20.0,24.5,4.7296821951197955e-20,5.234186107790903e-22
collB,0.2,4.0,20.0,24.75,4.4386425080275916e-20,4.912101911824066e-22
collB,0.2,4.0,20.0,25.0,4.1718954564534553e-20,4.616901588833197e-22
collB,0.2,4.0,20.0,25.25,3.926894592578922e-20,4.345767067487969e-22
collB,0.2,4.0,20.0,25.5,3.701411374217315e-20,4.096232092324925e-22
collB,0.2,4.0,20.0,25.75,3.493489731848486e-20,3.8661319445562383e-22
collB,0.2,4.0,20.0,26.0,3.301407850594419e-20,3.6535611474198535e-22
collB,0.2,4.0,20.0,26.25,3.1236459216321696e-20,3.45683777771261e-22
collB,0.2,4.0,20.0,26.5,2.958858847566994e-20,3.2744732597106546e-22
collB,0.2,4.0,20.0,26.75,2.8058530713859524e-20,3.105146722522824e-22
collB,0.2,4.0,20.0,27.0,2.6635668479857914e-20,2.9476831672294873e-22
collB,0.2,4.0,20.0,27.25,2.5310533981530042e-20,2.801034823937861e-22
collB,0.2,4.0,20.0,27.5,2.4074664829815052e-20,2.664265187457241e-22
collB,0.2,4.0,20.0,27.75,2.2920480165564692e-20,2.5365353086573925e-22
collB,0.2,4.0,20.0,28.0,2.1841173998911965e-20,2.4170919906819093e-22
collB,0.2,4.0,20.0,28.25,2.0830623124256122e-20,2.3052575981978367e-22
collB,0.2,4.0,20.0,28.5,1.988330741146309e-20,2.200421236280972e-22
collB,0.2,4.0,20.0,28.75,1.8994240633858307e-20,2.1020310953738508e-22
collB,0.2,4.0,20.0,29.0,1.8158910290528643e-20,2.0095877916148e-22
collB,0.2,4.0,20.0,29.25,1.7373225126064767e-20,1.9226385590177867e-22
collB,0.2,4.0,20.0,29.5,1.663346925453118e-20,1.8407721725207596e-22
collB,0.2,4.0,20.0,29.75,1.5936261963796463e-20,1.7636144996610556e-22
collB,0.2,4.0,20.0,30.0,1.5278522417466344e-20,1.6908245942526523e-22
collB,0.3,0.25,0.8333333333333334,0.0,0.38608331087369585,1.0
collB,0.3,0.25,0.8333333333333334,0.25,0.3936460267643359,1.0195883004461546
collB,0.3,0.25,0.8333333333333334,0.5,0.4151267939037033,1.075225947903013
collB,0.3,0.25,0.8333333333333334,0.75,0.4472283600985829,1.1583726814985023
collB,0.3,0.25,0.8333333333333334,1.0,0.4852789185301644,1.256927986428607
collB,0.3,0.25,0.8333333333333334,1.25,0.5239412697477004,1.357067904753603
collB,0.3,0.25,0.8333333333333334,1.5,0.5578102106373615,1.4447923412567416
collB,0.3,0.25,0.8333333333333334,1.75,0.5819644922300936,1.5073546973919283
collB,0.3,0.25,0.8333333333333334,2.0,0.5924890781002065,1.534614580359405
collB,0.3,0.25,0.8333333333333334,2.25,0.5869098037622836,1.520163620732849
collB,0.3,0.25,0.8333333333333334,2.5,0.5644695113753285,1.4620406929736218
collB,0.3,0.25,0.8333333333333334,2.75,0.5261998153378044,1.362917796542484
collB,0.3,0.25,0.8333333333333334,3.0,0.4747773274648928,1.229727662639664
collB,0.3,0.25,0.8333333333333334,3.25,0.41418541009274396,1.0727876559995662
collB,0.3,0.25,0.8333333333333334,3.5,0.3492284712707471,0.9045417438025298
collB,0.3,0.25,0.8333333333333334,3.75,0.28496364760595977,0.738088489142654
collB,0.3,0.25,0.8333333333333334,4.0,0.22612319443502404,0.5856849754093579
collB,0.3,0.25,0.8333333333333334,4.25,0.17659953418188015,0.4574130225474919
collB,0.3,0.25,0.8333333333333334,4.5,0.13905427953156166,0.3601665122920897
collB,0.3,0.25,0.8333333333333334,4.75,0.11469434946988216,0.2970715030658332
collB,0.3,0.25,0.8333333333333334,5.0,0.10323517195654605,0.26739092068737114
collB,0.3,0.25,0.8333333333333334,5.25,0.10304613587485148,0.26690129558219167
collB,0.3,0.25,0.8333333333333334,5.5,0.11145026836538784,0.28866896140415643
collB,0.3,0.25,0.8333333333333334,5.75,0.1251315947493976,0.3241051638990255
collB,0.3,0.25,0.8333333333333334,6.0,0.1405920767832251,0.3641495833245657
collB,0.3,0.25,0.8333333333333334,6.25,0.15459668555827544,0.4004231242433852
collB,0.3,0.25,0.8333333333333334,6.5,0.1645501466934482,0.426203728726517
collB,0.3,0.25,0.8333333333333334,6.75,0.1687611566928833,0.4371107269852755
collB,0.3,0.25,0.8333333333333334,7.0,0.16656741474495088,0.43142868405270723
collB,0.3,0.25,0.8333333333333334,7.25,0.15831500560570752,0.4100539990901058
collB,0.3,0.25,0.8333333333333334,7.5,0.14520561764048504,0.3760991826139512
collB,0.3,0.25,0.8333333333333334,7.75,0.1290420591571298,0.3342337146485591
collB,0.3,0.25,0.8333333333333334,8.0,0.11191435696481453,0.2898710040368112
collB,0.3,0.25,0.8333333333333334,8.25,0.09587401715809997,0.24832468655829676
collB,0.3,0.25,0.8333333333333334,8.5,0.08264241254179078,0.2140533149562287
collB,0.3,0.25,0.8333333333333334,8.75,0.07339133804848504,0.19009197233209194
collB,0.3,0.25,0.8333333333333334,9.0,0.06862100983372574,0.1777362758271998
collB,0.3,0.25,0.8333333333333334,9.25,0.0681452528720549,0.17650401079975223
collB,0.3,0.25,0.8333333333333334,9.5,0.0711776901373421,0.18435837067463226
collB,0.3,0.25,0.8333333333333334,9.75,0.07649871213001248,0.19814042714485122
collB,0.3,0.25,0.8333333333333334,10.0,0.08267277295690872,0.21413195190909062
collB,0.3,0.25,0.8333333333333334,10.25,0.08828038252423255,0.22865630302552184
collB,0.3,0.25,0.8333333333333334,10.5,0.09212949750140179,0.23862595172248
collB,0.3,0.25,0.8333333333333334,10.75,0.0934164836074251,0.24195939315798495
collB,0.3,0.25,0.8333333333333334,11.0,0.09181632458962596,0.23781479800783972
collB,0.3,0.25,0.8333333333333334,11.25,0.0874936530341431,0.22661858352837727
collB,0.3,0.25,0.8333333333333334,11.5,0.08103857479009373,0.2098991914638985
collB,0.3,0.25,0.8333333333333334,11.75,0.07334228259001427,0.1899649130754777
collB,0.3,0.25,0.8333333333333334,12.0,0.06543554210336539,0.1694855495185393
collB,0.3,0.25,0.8333333333333334,12.25,0.05831724558776744,0.15104834616082505
collB,0.3,0.25,0.8333333333333334,12.5,0.05279997737415752,0.1367579894988795
collB,0.3,0.25,0.8333333333333334,12.75,0.04939521175270998,0.12793925653230123
collB,0.3,0.25,0.8333333333333334,13.0,0.04825325656751272,0.12498146179464979
collB,0.3,0.25,0.8333333333333334,13.25,0.04916368835780284,0.1273395844190902
collB,0.3,0.25,0.8333333333333334,13.5,0.051612332195123234,0.13368185244352043
collB,0.3,0.25,0.8333333333333334,13.75,0.05488232398595567,0.14215150575081448
collB,0.3,0.25,0.8333333333333334,14.0,0.05818069750154509,0.15069467097628172
collB,0.3,0.25,0.8333333333333334,14.25,0.060769068359825984,0.15739884799036577
collB,0.3,0.25,0.8333333333333334,14.5,0.06207760951589488,0.1607881194745636
collB,0.3,0.25,0.8333333333333334,14.75,0.0617853414400645,0.16003111167961645
collB,0.3,0.25,0.8333333333333334,15.0,0.05985602748910896,0.1550339675487563
collB,0.3,0.25,0.8333333333333334,15.25,0.05652656428252156,0.1464102764623612
collB,0.3,0.25,0.8333333333333334,15.5,0.05225243047709877,0.13533978031542718
collB,0.3,0.25,0.8333333333333334,15.75,0.047621299319511735,0.12334462013327137
collB,0.3,0.25,0.8333333333333334,16.0,0.04325036210027751,0.11202339205598692
collB,0.3,0.25,0.8333333333333334,16.25,0.03968465964378304,0.10278781425174206
collB,0.3,0.25,0.8333333333333334,16.5,0.03731263760417797,0.09664400546022178
collB,0.3,0.25,0.8333333333333334,16.75,0.03631154143599559,0.09405105171167222
collB,0.3,0.25,0.8333333333333334,17.0,0.036629843493049534,0.09487549050011307
collB,0.3,0.25,0.8333333333333334,17.25,0.03800759781403501,0.0984440320096325
collB,0.3,0.25,0.8333333333333334,17.5,0.04002949118551114,0.10368096744437233
collB,0.3,0.25,0.8333333333333334,17.75,0.04220036958531248,0.10930379116832119
collB,0.3,0.25,0.8333333333333334,18.0,0.04402990896432581,0.1140425077289338
collB,0.3,0.25,0.8333333333333334,18.25,0.045112277077172656,0.1168459651236538
collB,0.3,0.25,0.8333333333333334,18.5,0.045188123819223644,0.11704241687361251
collB,0.3,0.25,0.8333333333333334,18.75,0.04417969577522576,0.1144304727268535
collB,0.3,0.25,0.8333333333333334,19.0,0.042194651599817,0.10928898093090755
collB,0.3,0.25,0.8333333333333334,19.25,0.03949943017971752,0.10230804872225997
collB,0.3,0.25,0.8333333333333334,19.5,0.0364679219358148,0.09445609511918271
collB,0.3,0.25,0.8333333333333334,19.75,0.033514942096648556,0.08680753907959701
collB,0.3,0.25,0.8333333333333334,20.0,0.031026048487765384,0.08036101953631276
collB,0.3,0.25,0.8333333333333334,20.25,0.029295328730237578,0.07587825711487776
collB,0.3,0.25,0.8333333333333334,20.5,0.02848097330678181,0.07376898328583578
collB,0.3,0.25,0.8333333333333334,20.75,0.028585124751978143,0.07403874745917091
collB,0.3,0.25,0.8333333333333334,21.0,0.029460252303901327,0.07630542806223245
collB,0.3,0.25,0.8333333333333334,21.25,0.03083987221007376,0.07987880165108402
collB,0.3,0.25,0.8333333333333334,21.5,0.032387544115904214,0.08388744916896848
collB,0.3,0.25,0.8333333333333334,21.75,0.033755334523002604,0.08743018300017998
collB,0.3,0.25,0.8333333333333334,22.0,0.03464174906821679,0.08972609820876089
collB,0.3,0.25,0.8333333333333334,22.25,0.03483962848743533,0.0902386285711087
collB,0.3,0.25,0.8333333333333334,22.5,0.03426653182228317,0.0887542425616351
collB,0.3,0.25,0.8333333333333334,22.75,0.03297330346797175,0.08540463298803068
collB,0.3,0.25,0.8333333333333334,23.0,0.03113027518244135,0.08063097861441977
collB,0.3,0.25,0.8333333333333334,23.25,0.02899425371990072,0.07509843835074748
collB,0.3,0.25,0.8333333333333334,23.5,0.02686248568255223,0.06957691494554159
collB,0.3,0.25,0.8333333333333334,23.75,0.02502169993226579,0.0648090689950891
collB,0.3,0.25,0.8333333333333334,24.0,0.02370083353096824,0.06138787371392436
collB,0.3,0.25,0.8333333333333334,24.25,0.02303511834011322,0.059663595113669594
collB,0.3,0.25,0.8333333333333334,24.5,0.023047046927926893,0.05969449152249566
collB,0.3,0.25,0.8333333333333334,24.75,0.023646747430269642,0.0612477845176931
collB,0.3,0.25,0.8333333333333334,25.0,0.024650998743754256,0.06384891045398913
collB,0.3,0.25,0.8333333333333334,25.25,0.025817063631093675,0.06686915208189231
collB,0.3,0.25,0.8333333333333334,25.5,0.02688520227799673,0.06963575352986966
collB,0.3,0.25,0.8333333333333334,25.75,0.027622508325052593,0.07154546064823061
collB,0.3,0.25,0.8333333333333334,26.0,0.027860746923062764,0.07216252590668751
collB,0.3,0.25,0.8333333333333334,26.25,0.027522120778350187,0.07128544540313951
collB,0.3,0.25,0.8333333333333334,26.5,0.02662909881434324,0.06897241622302276
collB,0.3,0.25,0.8333333333333334,26.75,0.025297215921903683,0.06552268696788986
collB,0.3,0.25,0.8333333333333334,27.0,0.023712614132838997,0.061418386822206864
collB,0.3,0.25,0.8333333333333334,27.25,0.022098569345324254,0.05723782593791947
collB,0.3,0.25,0.8333333333333334,27.5,0.020676936894319146,0.05355563504552375
collB,0.3,0.25,0.8333333333333334,27.75,0.019631099614976485,0.05084679669409136
collB,0.3,0.25,0.8333333333333334,28.0,0.01907653923049037,0.049410421774825464
collB,0.3,0.25,0.8333333333333334,28.25,0.019043687995348307,0.049325333312784145
collB,0.3,0.25,0.8333333333333334,28.5,0.01947552675717647,0.050443845171923886
collB,0.3,0.25,0.8333333333333334,28.75,0.020239863984451587,0.05242356614340396
collB,0.3,0.25,0.8333333333333334,29.0,0.02115378841085367,0.05479073509544671
collB,0.3,0.25,0.8333333333333334,29.25,0.022015838302006253,0.05702354305910043
collB,0.3,0.25,0.8333333333333334,29.5,0.022640281674412354,0.058640922921993244
collB,0.3,0.25,0.8333333333333334,29.75,0.02288772067794515,0.05928181828463622
collB,0.3,0.25,0.8333333333333334,30.0,0.022687020870781255,0.058761982794441836
collB,0.3,0.5,1.6666666666666667,0.0,0.47726981692775605,1.0
collB,0.3,0.5,1.6666666666666667,0.25,0.4895113672897331,1.0256491190680723
collB,0.3,0.5,1.6666666666666667,0.5,0.5192826728423948,1.0880274729818045
collB,0.3,0.5,1.6666666666666667,0.75,0.5485677597354827,1.1493870768251806
collB,0.3,0.5,1.6666666666666667,1.0,0.5558993411094788,1.1647485790906924
collB,0.3,0.5,1.6666666666666667,1.25,0.5257046867696253,1.101483203261523
collB,0.3,0.5,1.6666666666666667,1.5,0.4551637623379437,0.9536822698487164
collB,0.3,0.5,1.6666666666666667,1.75,0.3555549354804062,0.7449767885368419
collB,0.3,0.5,1.6666666666666667,2.0,0.2477556487483617,0.5191102390324932
collB,0.3,0.5,1.6666666666666667,2.25,0.15413145661012406,0.322944068833615
collB,0.3,0.5,1.6666666666666667,2.5,0.0904185746267974,0.18944959731338715
collB,0.3,0.5,1.6666666666666667,2.75,0.0609267808355592,0.127656890661455
collB,0.3,0.5,1.6666666666666667,3.0,0.058696141407504274,0.12298314145515944
collB,0.3,0.5,1.6666666666666667,3.25,0.06998187479955736,0.14662958418372068
collB,0.3,0.5,1.6666666666666667,3.5,0.08067186142587149,0.16902778798199744
collB,0.3,0.5,1.6666666666666667,3.75,0.08171047034850035,0.17120393423259112
collB,0.3,0.5,1.6666666666666667,4.0,0.07142383187693829,0.14965084600719608
collB,0.3,0.5,1.6666666666666667,4.25,0.05429360082884541,0.11375871446960534
collB,0.3,0.5,1.6666666666666667,4.5,0.03735691438119306,0.07827210742481909
collB,0.3,0.5,1.6666666666666667,4.75,0.026273820855639556,0.055050246053201815
collB,0.3,0.5,1.6666666666666667,5.0,0.022902952941347577,0.04798743211707096
collB,0.3,0.5,1.6666666666666667,5.25,0.02520475626776673,0.0528102875434546
collB,0.3,0.5,1.6666666666666667,5.5,0.029051549207278458,0.06087028380358687
collB,0.3,0.5,1.6666666666666667,5.75,0.030690562479986735,0.06430442779211479
collB,0.3,0.5,1.6666666666666667,6.0,0.028520012615171654,0.05975658129558339
collB,0.3,0.5,1.6666666666666667,6.25,0.023423987198201705,0.04907912959798037
collB,0.3,0.5,1.6666666666666667,6.5,0.017772302783203596,0.037237432900337326
collB,0.3,0.5,1.6666666666666667,6.75,0.013850888822183383,0.02902108687983506
collB,0.3,0.5,1.6666666666666667,7.0,0.01264421722306886,0.026492807159818374
collB,0.3,0.5,1.6666666666666667,7.25,0.013544638650223689,0.028379415940048707
collB,0.3,0.5,1.6666666666666667,7.5,0.014974650001474197,0.031375648470435114
collB,0.3,0.5,1.6666666666666667,7.75,0.015424544948704898,0.032318291250837045
collB,0.3,0.5,1.6666666666666667,8.0,0.014269166168133032,0.029897482853588758
collB,0.3,0.5,1.6666666666666667,8.25,0.011953850477277933,0.025046315633840674
collB,0.3,0.5,1.6666666666666667,8.5,0.00955253239087278,0.020014951819839758
collB,0.3,0.5,1.6666666666666667,8.75,0.008047216159171817,0.016860936673039013
collB,0.3,0.5,1.6666666666666667,9.0,0.007777798767279184,0.016296439647798852
collB,0.3,0.5,1.6666666666666667,9.25,0.00834602984529945,0.017487026309402635
collB,0.3,0.5,1.6666666666666667,9.5,0.008957951862133664,0.01876915644864595
collB,0.3,0.5,1.6666666666666667,9.75,0.00894257583235667,0.018736939808850932
collB,0.3,0.5,1.6666666666666667,10.0,0.0081223334448612,0.017018326231366673
collB,0.3,0.5,1.6666666666666667,10.25,0.006842573958674584,0.014336909052244422
collB,0.3,0.5,1.6666666666666667,10.5,0.005691327479034915,0.011924758862126844
collB,0.3,0.5,1.6666666666666667,10.75,0.005115912512457106,0.010719120151759978
collB,0.3,0.5,1.6666666666666667,11.0,0.005175129053927602,0.010843193661900804
collB,0.3,0.5,1.6666666666666667,11.25,0.005554768066172448,0.01163863263327475
collB,0.3,0.5,1.6666666666666667,11.5,0.0058028402532093615,0.01215840609943229
collB,0.3,0.5,1.6666666666666667,11.75,0.005616896856917782,0.01176880803624757
collB,0.3,0.5,1.6666666666666667,12.0,0.005005952829271376,0.010488727029702619
collB,0.3,0.5,1.6666666666666667,12.25,0.0042457867078055135,0.008895988300991167
collB,0.3,0.5,1.6666666666666667,12.5,0.0036792929628563812,0.007709041788019276
collB,0.3,0.5,1.6666666666666667,12.75,0.0035000686274854445,0.007333521843086187
collB,0.3,0.5,1.6666666666666667,13.0,0.003651445162917149,0.007650693660918988
collB,0.3,0.5,1.6666666666666667,13.25,0.0038887427295373643,0.008147891594255163
collB,0.3,0.5,1.6666666666666667,13.5,0.003948828972940862,0.008273787348129315
collB,0.3,0.5,1.6666666666666667,13.75,0.0037123817869685175,0.007778371175586949
collB,0.3,0.5,1.6666666666666667,14.0,0.003261027111163161,0.006832669897616383
collB,0.3,0.5,1.6666666666666667,14.25,0.0028056769742313796,0.005878597126237448
collB,0.3,0.5,1.6666666666666667,14.5,0.0025431826686772028,0.005328605703683462
collB,0.3,0.5,1.6666666666666667,14.75,0.002536257756558844,0.005314096275530357
collB,0.3,0.5,1.6666666666666667,15.0,0.0026878726500161295,0.005631767513224056
collB,0.3,0.5,1.6666666666666667,15.25,0.0028165021011709894,0.0059012784828949725
collB,0.3,0.5,1.6666666666666667,15.5,0.002776193783611736,0.005816822445388299
collB,0.3,0.5,1.6666666666666667,15.75,0.0025432767265544188,0.005328802778532698
collB,0.3,0.5,1.6666666666666667,16.0,0.0022193912111821584,0.004650181370086736
collB,0.3,0.5,1.6666666666666667,16.25,0.0019566972757415024,0.004099771672839069
collB,0.3,0.5,1.6666666666666667,16.5,0.0018585653293307358,0.0038941606265708298
collB,0.3,0.5,1.6666666666666667,16.75,0.0019194156803677162,0.004021657377630181
collB,0.3,0.5,1.6666666666666667,17.0,0.002037585866839163,0.004269253563854826
collB,0.3,0.5,1.6666666666666667,17.25,0.0020867583200468733,0.00437228218930665
collB,0.3,0.5,1.6666666666666667,17.5,0.001996674609956132,0.004183534217204368
collB,0.3,0.5,1.6666666666666667,17.75,0.001792490446390814,0.0037557171704871123
collB,0.3,0.5,1.6666666666666667,18.0,0.0015705692538137764,0.0032907365982699725
collB,0.3,0.5,1.6666666666666667,18.25,0.0014363899170786551,0.0030095972259986436
collB,0.3,0.5,1.6666666666666667,18.5,0.00143155919921567,0.0029994756601848215
collB,0.3,0.5,1.6666666666666667,18.75,0.0014890618616373796,0.0031199581637545238
collB,0.3,0.5,1.6666666666666667,19.0,0.0015709017194188366,0.003291433197118817
collB,0.3,0.5,1.6666666666666667,19.25,0.0015781059206078911,0.0033065278059407803
collB,0.3,0.5,1.6666666666666667,19.5,0.0014616250906888198,0.003062471245505275
collB,0.3,0.5,1.6666666666666667,19.75,0.00128273016722586,0.0026876415011595546
collB,0.3,0.5,1.6666666666666667,20.0,0.0011572170741157334,0.002424660083398696
collB,0.3,0.5,1.6666666666666667,20.25,0.0011017115083923163,0.0023083619984271527
collB,0.3,0.5,1.6666666666666667,20.5,0.0011213078896392275,0.0023494213333187988
collB,0.3,0.5,1.6666666666666667,20.75,0.0011890725817675885,0.0024914053635777633
collB,0.3,0.5,1.6666666666666667,21.0,0.0012368969183769608,0.002591609346551636
collB,0.3,0.5,1.6666666666666667,21.25,0.0011985421339364298,0.0025112464510150495
collB,0.3,0.5,1.6666666666666667,21.5,0.001079557197222206,0.00226194315863393
collB,0.3,0.5,1.6666666666666667,21.75,0.0009555939860710787,0.0020022091323988462
collB,0.3,0.5,1.6666666666666667,22.0,0.0008857109164823518,0.0018557865699192562
collB,0.3,0.5,1.6666666666666667,22.25,0.0008697968541918141,0.0018224426170311847
collB,0.3,0.5,1.6666666666666667,22.5,0.0009060649481385859,0.0018984333724915527
collB,0.3,0.5,1.6666666666666667,22.75,0.000974458525493353,0.0020417350750694045
collB,0.3,0.5,1.6666666666666667,23.0,0.0009934178106449675,0.002081459533811962
collB,0.3,0.5,1.6666666666666667,23.25,0.0009334562153324042,0.001955824948959009
collB,0.3,0.5,1.6666666666666667,23.5,0.0008125770208912185,0.0017025527114240657
collB,0.3,0.5,1.6666666666666667,23.75,0.0006622556955201783,0.0013875918233907999
collB,0.3,0.5,1.6666666666666667,24.0,0.0007087484787842537,0.001485005868057096
collB,0.3,0.5,1.6666666666666667,24.25,0.000702191763836442,0.001471267905346573
collB,0.3,0.5,1.6666666666666667,24.5,0.0006931090394131736,0.0014522373190804332
collB,0.3,0.5,1.6666666666666667,24.75,0.0006830579426055992,0.0014311777497318526
collB,0.3,0.5,1.6666666666666667,25.0,0.0006607348465782612,0.0013844052633193776
collB,0.3,0.5,1.6666666666666667,25.25,0.0006757214156086827,0.0014158058851456053
collB,0.3,0.5,1.6666666666666667,25.5,0.0006577519447486192,0.001378155335660337
collB,0.3,0.5,1.6666666666666667,25.75,0.000641549576341641,0.0013442073091304491
collB,0.3,0.5,1.6666666666666667,26.0,0.000624759256688223,0.0013090273772388844
collB,0.3,0.5,1.6666666666666667,26.25,0.0006080342156520067,0.0012739842204269212
collB,0.3,0.5,1.6666666666666667,26.5,0.0005917652212927777,0.0012398965958124956
collB,0.3,0.5,1.6666666666666667,26.75,0.0005763637264069909,0.0012076266002260824
collB,0.3,0.5,1.6666666666666667,27.0,0.0005617082544388097,0.001176919709808163
collB,0.3,0.5,1.6666666666666667,27.25,0.0005474921941423475,0.00114713349707849
collB,0.3,0.5,1.6666666666666667,27.5,0.0005337010027099125,0.0011182374912065691
collB,0.3,0.5,1.6666666666666667,27.75,0.0005203477706250344,0.0010902591200394284
collB,0.3,0.5,1.6666666666666667,28.0,0.0005074274073268964,0.001063187717575078
collB,0.3,0.5,1.6666666666666667,28.25,0.0004949210237497586,0.00103698370648206
collB,0.3,0.5,1.6666666666666667,28.5,0.00048281152636449814,0.0010116112715285762
collB,0.3,0.5,1.6666666666666667,28.75,0.0004710864513090839,0.000987044297796841
collB,0.3,0.5,1.6666666666666667,29.0,0.0004597263545483515,0.0009632420451552248
collB,0.3,0.5,1.6666666666666667,29.25,0.00044871968569201867,0.0009401803126384189
collB,0.3,0.5,1.6666666666666667,29.5,0.0004380529355059858,0.000917830795011899
collB,0.3,0.5,1.6666666666666667,29.75,0.0004277133051314934,0.0008961666754556909
collB,0.3,0.5,1.6666666666666667,30.0,0.00041768844453899697,0.0008751620775596252
collB,0.3,1.0,3.3333333333333335,0.0,0.8126735301369477,1.0
collB,0.3,1.0,3.3333333333333335,0.25,0.8043162657742721,0.9897163325089876
collB,0.3,1.0,3.3333333333333335,0.5,0.7546219079300438,0.9285671059113721
collB,0.3,1.0,3.3333333333333335,0.75,0.6264988020765984,0.7709108010088921
collB,0.3,1.0,3.3333333333333335,1.0,0.4330682748156504,0.5328932944852676
collB,0.3,1.0,3.3333333333333335,1.25,0.2430933116918653,0.29912788183331185
collB,0.3,1.0,3.3333333333333335,1.5,0.1196864439197681,0.14727493819024615
collB,0.3,1.0,3.3333333333333335,1.75,0.06831990292908577,0.08406807948767919
collB,0.3,1.0,3.3333333333333335,2.0,0.050920956760355525,0.0626585644444142
collB,0.3,1.0,3.3333333333333335,2.25,0.035621954863993055,0.04383304431976543
collB,0.3,1.0,3.3333333333333335,2.5,0.019321259933324463,0.023774934480846867
collB,0.3,1.0,3.3333333333333335,2.75,0.010563114822708105,0.012997980653963298
collB,0.3,1.0,3.3333333333333335,3.0,0.009362050667472503,0.011520063494494347
collB,0.3,1.0,3.3333333333333335,3.25,0.008805626266750237,0.01083537969455749
collB,0.3,1.0,3.3333333333333335,3.5,0.006005087005923831,0.007389298141545085
collB,0.3,1.0,3.3333333333333335,3.75,0.003480872286033114,0.004283235711450495
collB,0.3,1.0,3.3333333333333335,4.0,0.002912379550739267,0.0035837017482881314
collB,0.3,1.0,3.3333333333333335,4.25,0.002929087290233382,0.0036042607290775017
collB,0.3,1.0,3.3333333333333335,4.5,0.0022634962727945797,0.0027852467059104862
collB,0.3,1.0,3.3333333333333335,4.75,0.001461456138960616,0.001798331168377465
collB,0.3,1.0,3.3333333333333335,5.0,0.0012228098010897922,0.0015046753164013236
collB,0.3,1.0,3.3333333333333335,5.25,0.0012178961314586558,0.0014986290143514606
collB,0.3,1.0,3.3333333333333335,5.5,0.000985326029281215,0.0012124500094338902
collB,0.3,1.0,3.3333333333333335,5.75,0.0006910669129845013,0.0008503622763104469
collB,0.3,1.0,3.3333333333333335,6.0,0.0005988066475989558,0.0007368354270109522
collB,0.3,1.0,3.3333333333333335,6.25,0.000586633973161385,0.0007218568729099967
collB,0.3,1.0,3.3333333333333335,6.5,0.00048057934653242436,0.0005913559734761381
collB,0.3,1.0,3.3333333333333335,6.75,0.000358384397049528,0.00044099430307411995
collB,0.3,1.0,3.3333333333333335,7.0,0.000323164136872912,0.0003976555466479313
collB,0.3,1.0,3.3333333333333335,7.25,0.0003117822724953007,0.00038365008940645666
collB,0.3,1.0,3.3333333333333335,7.5,0.0002557199717943925,0.0003146650682117084
collB,0.3,1.0,3.3333333333333335,7.75,0.00020063409878642966,0.00024688154756636384
collB,0.3,1.0,3.3333333333333335,8.0,0.00018727547742594064,0.00023044367815742926
collB,0.3,1.0,3.3333333333333335,8.25,0.00017778295798118011,0.00021876307199426197
collB,0.3,1.0,3.3333333333333335,8.5,0.0001456929289552542,0.00017927608510972758
collB,0.3,1.0,3.3333333333333335,8.75,0.00011974053582154286,0.00014734149862290308
collB,0.3,1.0,3.3333333333333335,9.0,0.00011469952176658512,0.00014113849844138093
collB,0.3,1.0,3.3333333333333335,9.25,0.0001069360764531799,0.00013158552910559246
collB,0.3,1.0,3.3333333333333335,9.5,8.793245895318253e-05,0.00010820145567970522
collB,0.3,1.0,3.3333333333333335,9.75,7.547117469884565e-05,9.286776534499362e-05
collB,0.3,1.0,3.3333333333333335,10.0,7.334119994990455e-05,9.024681773201775e-05
collB,0.3,1.0,3.3333333333333335,10.25,6.713936080248496e-05,8.26154148162928e-05
collB,0.3,1.0,3.3333333333333335,10.5,5.546814314321749e-05,6.825390650273828e-05
collB,0.3,1.0,3.3333333333333335,10.75,4.966066496420334e-05,6.110776729227882e-05
collB,0.3,1.0,3.3333333333333335,11.0,4.867808377084833e-05,5.989869482108682e-05
collB,0.3,1.0,3.3333333333333335,11.25,4.3620913537357346e-05,5.3675814358081244e-05
collB,0.3,1.0,3.3333333333333335,11.5,3.661377954517126e-05,4.5053490962110326e-05
collB,0.3,1.0,3.3333333333333335,11.75,3.40444398710708e-05,4.18919019859473e-05
collB,0.3,1.0,3.3333333333333335,12.0,3.315337358500124e-05,4.079543919612393e-05
collB,0.3,1.0,3.3333333333333335,12.25,2.8676443397068442e-05,3.5286547837033686e-05
collB,0.3,1.0,3.3333333333333335,12.5,2.5436487793522854e-05,3.1299761651196424e-05
collB,0.3,1.0,3.3333333333333335,12.75,2.4295587550002077e-05,2.989587657162638e-05
collB,0.3,1.0,3.3333333333333335,13.0,2.2366172848773728e-05,2.7521719385894966e-05
collB,0.3,1.0,3.3333333333333335,13.25,2.022621386152777e-05,2.488848610353945e-05
collB,0.3,1.0,3.3333333333333335,13.5,1.8668140501273784e-05,2.297126682362587e-05
collB,0.3,1.0,3.3333333333333335,13.75,1.7179529375255457e-05,2.1139521269211818e-05
collB,0.3,1.0,3.3333333333333335,14.0,1.5828241507842914e-05,1.947675286677003e-05
collB,0.3,1.0,3.3333333333333335,14.25,1.4617072666566494e-05,1.7986401826208487e-05
collB,0.3,1.0,3.3333333333333335,14.5,1.3516151478329746e-05,1.6631711231018037e-05
collB,0.3,1.0,3.3333333333333335,14.75,1.2514101090593472e-05,1.539868179105656e-05
collB,0.3,1.0,3.3333333333333335,15.0,1.1601697023127536e-05,1.4275962724136562e-05
collB,0.3,1.0,3.3333333333333335,15.25,1.076961461816787e-05,1.3252079978971418e-05
collB,0.3,1.0,3.3333333333333335,15.5,1.0009661049750809e-05,1.2316952230576566e-05
collB,0.3,1.0,3.3333333333333335,15.75,9.314610473355085e-06,1.1461688030844852e-05
collB,0.3,1.0,3.3333333333333335,16.0,8.678053955321477e-06,1.0678401145733262e-05
collB,0.3,1.0,3.3333333333333335,16.25,8.094299843273499e-06,9.960087960425496e-06
collB,0.3,1.0,3.3333333333333335,16.5,7.558277718429349e-06,9.300509292034732e-06
collB,0.3,1.0,3.3333333333333335,16.75,7.065467213497229e-06,8.694102799566502e-06
collB,0.3,1.0,3.3333333333333335,17.0,6.611830795020115e-06,8.135900272162085e-06
collB,0.3,1.0,3.3333333333333335,17.25,6.193756683817181e-06,7.621457392334953e-06
collB,0.3,1.0,3.3333333333333335,17.5,5.808009007783689e-06,7.146792398670783e-06
collB,0.3,1.0,3.3333333333333335,17.75,5.4516844110323475e-06,6.7083326930971374e-06
collB,0.3,1.0,3.3333333333333335,18.0,5.122174147738442e-06,6.302868197116348e-06
collB,0.3,1.0,3.3333333333333335,18.25,4.817130894976485e-06,5.927510514787809e-06
collB,0.3,1.0,3.3333333333333335,18.5,4.534439671757642e-06,5.579657148416684e-06
collB,0.3,1.0,3.3333333333333335,18.75,4.272192301885206e-06,5.256960074933506e-06
collB,0.3,1.0,3.3333333333333335,19.0,4.028664953649942e-06,4.957298108344998e-06
collB,0.3,1.0,3.3333333333333335,19.25,3.8022983538277704e-06,4.6787525529310966e-06
collB,0.3,1.0,3.3333333333333335,19.5,3.591680330742263e-06,4.419585722371209e-06
collB,0.3,1.0,3.3333333333333335,19.75,3.395530388413607e-06,4.178221958135402e-06
collB,0.3,1.0,3.3333333333333335,20.0,3.2126860552316445e-06,3.953230831438867e-06
collB,0.3,1.0,3.3333333333333335,20.25,3.0420907854724796e-06,3.7433122559803834e-06
collB,0.3,1.0,3.3333333333333335,20.5,2.8827832217691904e-06,3.547283275343542e-06
collB,0.3,1.0,3.3333333333333335,20.75,2.7338876522428446e-06,3.364066320435149e-06
collB,0.3,1.0,3.3333333333333335,21.0,2.594605517867276e-06,3.192678759243021e-06
collB,0.3,1.0,3.3333333333333335,21.25,2.464207844474527e-06,3.032223584370062e-06
collB,0.3,1.0,3.3333333333333335,21.5,2.3420284899928947e-06,2.881881103717292e-06
collB,0.3,1.0,3.3333333333333335,21.75,2.2274581114659376e-06,2.7409015168619774e-06
collB,0.3,1.0,3.3333333333333335,22.0,2.1199387684499132e-06,2.608598274503504e-06
collB,0.3,1.0,3.3333333333333335,22.25,2.0189590898074547e-06,2.484342131171948e-06
collB,0.3,1.0,3.3333333333333335,22.5,1.9240499399409373e-06,2.367555812500385e-06
collB,0.3,1.0,3.3333333333333335,22.75,1.8347805283392133e-06,2.2577092279971582e-06
collB,0.3,1.0,3.3333333333333335,23.0,1.7507549131144605e-06,2.1543151686255023e-06
collB,0.3,1.0,3.3333333333333335,23.25,1.6716088551255329e-06,2.0569254357821174e-06
collB,0.3,1.0,3.3333333333333335,23.5,1.5970069844425807e-06,1.96512735461368e-06
collB,0.3,1.0,3.3333333333333335,23.75,1.526640245409323e-06,1.8785406301495527e-06
collB,0.3,1.0,3.3333333333333335,24.0,1.4602235904928432e-06,1.7968145095691423e-06
collB,0.3,1.0,3.3333333333333335,24.25,1.3974938965531376e-06,1.7196252181581932e-06
collB,0.3,1.0,3.3333333333333335,24.5,1.3382080801807173e-06,1.6466736402195962e-06
collB,0.3,1.0,3.3333333333333335,24.75,1.2821413913969576e-06,1.577683219460707e-06
collB,0.3,1.0,3.3333333333333335,25.0,1.2290858673366993e-06,1.5123980562398531e-06
collB,0.3,1.0,3.3333333333333335,25.25,1.1788489295775634e-06,1.450581181571042e-06
collB,0.3,1.0,3.3333333333333335,25.5,1.131252110581488e-06,1.3920129900020923e-06
collB,0.3,1.0,3.3333333333333335,25.75,1.0861298963020584e-06,1.336489815435516e-06
collB,0.3,1.0,3.3333333333333335,26.0,1.0433286734132246e-06,1.283822635686692e-06
collB,0.3,1.0,3.3333333333333335,26.25,1.002705770854169e-06,1.233835893098669e-06
collB,0.3,1.0,3.3333333333333335,26.5,9.641285864815924e-07,1.186366419882191e-06
collB,0.3,1.0,3.3333333333333335,26.75,9.274737905920134e-07,1.14126245804477e-06
collB,0.3,1.0,3.3333333333333335,27.0,8.92626598938156e-07,1.0983827648326813e-06
collB,0.3,1.0,3.3333333333333335,27.25,8.594801086282144e-07,1.0575957955507412e-06
collB,0.3,1.0,3.3333333333333335,27.5,8.279346909765506e-07,1.0187789564611895e-06
collB,0.3,1.0,3.3333333333333335,27.75,7.978974359790685e-07,9.818179212070692e-07
collB,0.3,1.0,3.3333333333333335,28.0,7.69281643624999e-07,9.466060048681093e-07
collB,0.3,1.0,3.3333333333333335,28.25,7.42006357737077e-07,9.130435903480674e-07
collB,0.3,1.0,3.3333333333333335,28.5,7.159959384603683e-07,8.810376023194853e-07
collB,0.3,1.0,3.3333333333333335,28.75,6.911796699028502e-07,8.505010244229021e-07
collB,0.3,1.0,3.3333333333333335,29.0,6.674913997729257e-07,8.213524558385007e-07
collB,0.3,1.0,3.3333333333333335,29.25,6.448692081653443e-07,7.935157037250545e-07
collB,0.3,1.0,3.3333333333333335,29.5,6.232551029212521e-07,7.669194083585131e-07
collB,0.3,1.0,3.3333333333333335,29.75,6.025947392341033e-07,7.414966981052737e-07
collB,0.3,1.0,3.3333333333333335,30.0,5.828371613938215e-07,7.171848716367134e-07
collB,0.3,2.0,6.666666666666667,0.0,2.4952625102585055,1.0
collB,0.3,2.0,6.666666666666667,0.25,2.222331503591178,0.890620323294541
collB,0.3,2.0,6.666666666666667,0.5,1.505305062708165,0.6032652101811194
collB,0.3,2.0,6.666666666666667,0.75,0.7216560557787493,0.2892104749748301
collB,0.3,2.0,6.666666666666667,1.0,0.24553776318324397,0.09840157585576301
collB,0.3,2.0,6.666666666666667,1.25,0.06936723805000145,0.02779957530112337
collB,0.3,2.0,6.666666666666667,1.5,0.01952082240229987,0.007823153805279407
collB,0.3,2.0,6.666666666666667,1.75,0.00646374500943806,0.0025904068140583836
collB,0.3,2.0,6.666666666666667,2.0,0.002451382165359091,0.0009824145376612623
collB,0.3,2.0,6.666666666666667,2.25,0.000978547627460979,0.0003921621967380109
collB,0.3,2.0,6.666666666666667,2.5,0.0004984733124239913,0.00019976788429059924
collB,0.3,2.0,6.666666666666667,2.75,0.00022309023631614025,8.940551761547062e-05
collB,0.3,2.0,6.666666666666667,3.0,0.00013266517624506047,5.316682140642451e-05
collB,0.3,2.0,6.666666666666667,3.25,6.741989127780946e-05,2.7019157704102588e-05
collB,0.3,2.0,6.666666666666667,3.5,4.269308360371741e-05,1.7109656169720784e-05
collB,0.3,2.0,6.666666666666667,3.75,2.4328706130127282e-05,9.749958583558755e-06
collB,0.3,2.0,6.666666666666667,4.0,1.60117287256589e-05,6.416851397330579e-06
collB,0.3,2.0,6.666666666666667,4.25,9.940800383985886e-06,3.9838695700822414e-06
collB,0.3,2.0,6.666666666666667,4.5,6.791041265594377e-06,2.72157387756803e-06
collB,0.3,2.0,6.666666666666667,4.75,4.486623677704517e-06,1.798056781304228e-06
collB,0.3,2.0,6.666666666666667,5.0,3.181752207572499e-06,1.275117224937938e-06
collB,0.3,2.0,6.666666666666667,5.25,2.2045168719973365e-06,8.834809415579091e-07
collB,0.3,2.0,6.666666666666667,5.5,1.6195065648031808e-06,6.490325399211814e-07
collB,0.3,2.0,6.666666666666667,5.75,1.1669307677804836e-06,4.6765851808497346e-07
collB,0.3,2.0,6.666666666666667,6.0,8.84899964732603e-07,3.546320121007744e-07
collB,0.3,2.0,6.666666666666667,6.25,6.594714453594381e-07,2.642894054826792e-07
collB,0.3,2.0,6.666666666666667,6.5,5.15054688027252e-07,2.064130270501652e-07
collB,0.3,2.0,6.666666666666667,6.75,3.9637701349034507e-07,1.5885182896018462e-07
collB,0.3,2.0,6.666666666666667,7.0,3.150615180125492e-07,1.2626387673331785e-07
collB,0.3,2.0,6.666666666666667,7.25,2.5075081305538656e-07,1.0049075479012793e-07
collB,0.3,2.0,6.666666666666667,7.5,2.0282401690618319e-07,8.128363892469611e-08
collB,0.3,2.0,6.666666666666667,7.75,1.6556298595210475e-07,6.635092911925834e-08
collB,0.3,2.0,6.666666666666667,8.0,1.3658667637241746e-07,5.473839959157935e-08
collB,0.3,2.0,6.666666666666667,8.25,1.1374872452370017e-07,4.558587485527363e-08
collB,0.3,2.0,6.666666666666667,8.5,9.557103428593763e-08,3.830099394072835e-08
collB,0.3,2.0,6.666666666666667,8.75,8.096529097780457e-08,3.2447604468443955e-08
collB,0.3,2.0,6.666666666666667,9.0,6.91243377046922e-08,2.7702230695371218e-08
collB,0.3,2.0,6.666666666666667,9.25,5.944313010997509e-08,2.3822395385492675e-08
collB,0.3,2.0,6.666666666666667,9.5,5.1463953984727455e-08,2.062466524990826e-08
collB,0.3,2.0,6.666666666666667,9.75,4.483740646462408e-08,1.7969013793253755e-08
collB,0.3,2.0,6.666666666666667,10.0,3.929446082354456e-08,1.574762601609949e-08
collB,0.3,2.0,6.666666666666667,10.25,3.462626216918812e-08,1.3876801349290055e-08
collB,0.3,2.0,6.666666666666667,10.5,3.066938313906348e-08,1.2291044734963047e-08
collB,0.3,2.0,6.666666666666667,10.75,2.7294970954022543e-08,1.0938717205828105e-08
collB,0.3,2.0,6.666666666666667,11.0,2.4400692475890068e-08,9.778807790993579e-09
collB,0.3,2.0,6.666666666666667,11.25,2.1904708221090088e-08,8.778518545057126e-09
collB,0.3,2.0,6.666666666666667,11.5,1.9741129683997544e-08,7.911444027567422e-09
collB,0.3,2.0,6.666666666666667,11.75,1.7856569581073622e-08,7.156188780804352e-09
collB,0.3,2.0,6.666666666666667,12.0,1.6207503457526033e-08,6.495309968748322e-09
collB,0.3,2.0,6.666666666666667,12.25,1.4758238016486969e-08,5.914503165824439e-09
collB,0.3,2.0,6.666666666666667,12.5,1.3479336326551517e-08,5.4019712439614534e-09
collB,0.3,2.0,6.666666666666667,12.75,1.234638939832282e-08,4.94793207029899e-09
collB,0.3,2.0,6.666666666666667,13.0,1.1339052064939192e-08,4.544232127209927e-09
collB,0.3,2.0,6.666666666666667,13.25,1.0440281816792824e-08,4.184041468130431e-09
collB,0.3,2.0,6.666666666666667,13.5,9.63573443045446e-09,3.8616115101477685e-09
collB,0.3,2.0,6.666666666666667,13.75,8.913281443774883e-09,3.572081657593405e-09
collB,0.3,2.0,6.666666666666667,14.0,8.262622857926413e-09,3.3113240887310155e-09
collB,0.3,2.0,6.666666666666667,14.25,7.674974672491377e-09,3.075818532494307e-09
collB,0.3,2.0,6.666666666666667,14.5,7.142815540714241e-09,2.8625507381883663e-09
collB,0.3,2.0,6.666666666666667,14.75,6.65968037224247e-09,2.668929759840193e-09
collB,0.3,2.0,6.666666666666667,15.0,6.2199914031676875e-09,2.492720255923416e-09
collB,0.3,2.0,6.666666666666667,15.25,5.818919312097239e-09,2.331986830313259e-09
collB,0.3,2.0,6.666666666666667,15.5,5.452268543746471e-09,2.1850480746338884e-09
collB,0.3,2.0,6.666666666666667,15.75,5.116382224504536e-09,2.05043846227405e-09
collB,0.3,2.0,6.666666666666667,16.0,4.8080630040867265e-09,1.9268766249321873e-09
collB,0.3,2.0,6.666666666666667,16.25,4.524506898385961e-09,1.8132388395148168e-09
collB,0.3,2.0,6.666666666666667,16.5,4.263247789536929e-09,1.7085367860134534e-09
collB,0.3,2.0,6.666666666666667,16.75,4.022110696676345e-09,1.6118988203207768e-09
collB,0.3,2.0,6.666666666666667,17.0,3.7991722927458495e-09,1.5225541509667698e-09
collB,0.3,2.0,6.666666666666667,17.25,3.5927274301538583e-09,1.4398194239617927e-09
collB,0.3,2.0,6.666666666666667,17.5,3.401260667440061e-09,1.3630873118386632e-09
collB,0.3,2.0,6.666666666666667,17.75,3.223421972775583e-09,1.2918167766010484e-09
collB,0.3,2.0,6.666666666666667,18.0,3.0580059278480463e-09,1.2255247354841402e-09
collB,0.3,2.0,6.666666666666667,18.25,2.903933874926193e-09,1.1637789062223156e-09
collB,0.3,2.0,6.666666666666667,18.5,2.7602385465214143e-09,1.106191647240938e-09
collB,0.3,2.0,6.666666666666667,18.75,2.6260507956404226e-09,1.0524146396798818e-09
collB,0.3,2.0,6.666666666666667,19.0,2.5005881087516786e-09,1.0021342838564194e-09
collB,0.3,2.0,6.666666666666667,19.25,2.383144636104772e-09,9.550677038216238e-10
collB,0.3,2.0,6.666666666666667,19.5,2.2730825171939956e-09,9.109592709580314e-10
collB,0.3,2.0,6.666666666666667,19.75,2.169824314730574e-09,8.69577571822607e-10
collB,0.3,2.0,6.666666666666667,20.0,2.0728463999061564e-09,8.307127572286623e-10
collB,0.3,2.0,6.666666666666667,20.25,1.981673156134293e-09,7.941742193405512e-10
collB,0.3,2.0,6.666666666666667,20.5,1.8958718887613975e-09,7.597885516922979e-10
collB,0.3,2.0,6.666666666666667,20.75,1.8150483451830425e-09,7.27397753831923e-10
collB,0.3,2.0,6.666666666666667,21.0,1.7388427639811184e-09,6.968576479758744e-10
collB,0.3,2.0,6.666666666666667,21.25,1.666926383597136e-09,6.68036479826904e-10
collB,0.3,2.0,6.666666666666667,21.5,1.5989983510697818e-09,6.408136797214686e-10
collB,0.3,2.0,6.666666666666667,21.75,1.5347829798125685e-09,6.150787636582442e-10
collB,0.3,2.0,6.666666666666667,22.0,1.4740273125527302e-09,5.907303566228882e-10
collB,0.3,2.0,6.666666666666667,22.25,1.4164989516114278e-09,5.676753230523552e-10
collB,0.3,2.0,6.666666666666667,22.5,1.3619841238554219e-09,5.458279913460177e-10
collB,0.3,2.0,6.666666666666667,22.75,1.3102859520384834e-09,5.251094610894225e-10
collB,0.3,2.0,6.666666666666667,23.0,1.2612229079981675e-09,5.054469831582997e-10
collB,0.3,2.0,6.666666666666667,23.25,1.2146274263810427e-09,4.867734041558654e-10
collB,0.3,2.0,6.666666666666667,23.5,1.170344660320786e-09,4.690266677390749e-10
collB,0.3,2.0,6.666666666666667,23.75,1.1282313628587368e-09,4.521493663373533e-10
collB,0.3,2.0,6.666666666666667,24.0,1.08815487993381e-09,4.3608833758379947e-10
collB,0.3,2.0,6.666666666666667,24.25,1.0499922425273156e-09,4.207943004836545e-10
collB,0.3,2.0,6.666666666666667,24.5,1.0136293470691663e-09,4.062215269543547e-10
collB,0.3,2.0,6.666666666666667,24.75,9.789602145299833e-10,3.9232754489970053e-10
collB,0.3,2.0,6.666666666666667,25.0,9.45886319767853e-10,3.7907286943924013e-10
collB,0.3,2.0,6.666666666666667,25.25,9.143159836937446e-10,3.664207593128239e-10
collB,0.3,2.0,6.666666666666667,25.5,8.841638216868067e-10,3.543369958278292e-10
collB,0.3,2.0,6.666666666666667,25.75,8.553502424476969e-10,3.4278968201990256e-10
collB,0.3,2.0,6.666666666666667,26.0,8.278009921399412e-10,3.317490599633071e-10
collB,0.3,2.0,6.666666666666667,26.25,8.014467392489626e-10,3.2118734439926077e-10
collB,0.3,2.0,6.666666666666667,26.5,7.762226960969029e-10,3.110785710544288e-10
collB,0.3,2.0,6.666666666666667,26.75,7.520682733981183e-10,3.013984582007787e-10
collB,0.3,2.0,6.666666666666667,27.0,7.289267646334051e-10,2.9212428016557236e-10
collB,0.3,2.0,6.666666666666667,27.25,7.06745057367473e-10,2.832347516391192e-10
collB,0.3,2.0,6.666666666666667,27.5,6.854733689400466e-10,2.747099217504905e-10
collB,0.3,2.0,6.666666666666667,27.75,6.65065004231285e-10,2.665310769897253e-10
collB,0.3,2.0,6.666666666666667,28.0,6.454761334414706e-10,2.586806521509435e-10
collB,0.3,2.0,6.666666666666667,28.25,6.266655880370644e-10,2.5114214855580173e-10
collB,0.3,2.0,6.666666666666667,28.5,6.085946732034129e-10,2.4390005889214575e-10
collB,0.3,2.0,6.666666666666667,28.75,5.912269953117608e-10,2.369397980697873e-10
collB,0.3,2.0,6.666666666666667,29.0,5.745283030570727e-10,2.3024763955498708e-10
collB,0.3,2.0,6.666666666666667,29.25,5.584663410558657e-10,2.238106566984046e-10
collB,0.3,2.0,6.666666666666667,29.5,5.430107148115837e-10,2.176166686186972e-10
collB,0.3,2.0,6.666666666666667,29.75,5.281327660607908e-10,2.1165419024633086e-10
collB,0.3,2.0,6.666666666666667,30.0,5.138054576079869e-10,2.0591238617004565e-10
collB,0.3,4.0,13.333333333333334,0.0,23.620077420236253,1.0
collB,0.3,4.0,13.333333333333334,0.25,16.989310856303696,0.7192741392857707
collB,0.3,4.0,13.333333333333334,0.5,5.999013851881682,0.2539794322071989
collB,0.3,4.0,13.333333333333334,0.75,0.9808397791866682,0.04152568011256153
collB,0.3,4.0,13.333333333333334,1.0,0.08393969312277465,0.0035537433527148476
collB,0.3,4.0,13.333333333333334,1.25,0.005563250690031867,0.00023553058658756177
collB,0.3,4.0,13.333333333333334,1.5,0.0004312672579337616,1.8258503148015843e-05
collB,0.3,4.0,13.333333333333334,1.75,4.598557464058552e-05,1.9468850089876444e-06
collB,0.3,4.0,13.333333333333334,2.0,6.637201114412756e-06,2.809982794013369e-07
collB,0.3,4.0,13.333333333333334,2.25,1.2213398720868337e-06,5.170769978257834e-08
collB,0.3,4.0,13.333333333333334,2.5,2.7228266069181317e-07,1.1527593912903005e-08
collB,0.3,4.0,13.333333333333334,2.75,7.08498570090545e-08,2.9995607443841246e-09
collB,0.3,4.0,13.333333333333334,3.0,2.092268327257559e-08,8.858007914339138e-10
collB,0.3,4.0,13.333333333333334,3.25,6.867899015228834e-09,2.9076530500043297e-10
collB,0.3,4.0,13.333333333333334,3.5,2.4690640845664416e-09,1.0453242979005212e-10
collB,0.3,4.0,13.333333333333334,3.75,9.616783982608892e-10,4.071444733864341e-11
collB,0.3,4.0,13.333333333333334,4.0,4.026422450476454e-10,1.7046609877014454e-11
collB,0.3,4.0,13.333333333333334,4.25,1.802078502603239e-10,7.629435206928352e-12
collB,0.3,4.0,13.333333333333334,4.5,8.584479867788361e-11,3.634399547070789e-12
collB,0.3,4.0,13.333333333333334,4.75,4.33652061944686e-11,1.835946827054678e-12
collB,0.3,4.0,13.333333333333334,5.0,2.3150018796402e-11,9.800991920783657e-13
collB,0.3,4.0,13.333333333333334,5.25,1.3017831811117811e-11,5.511341719805254e-13
collB,0.3,4.0,13.333333333333334,5.5,7.685720545375942e-12,3.253893037112267e-13
collB,0.3,4.0,13.333333333333334,5.75,4.7480522333170674e-12,2.010176405793329e-13
collB,0.3,4.0,13.333333333333334,6.0,3.0584341847027065e-12,1.2948451143019647e-13
collB,0.3,4.0,13.333333333333334,6.25,2.0467654649236424e-12,8.665363065957174e-14
collB,0.3,4.0,13.333333333333334,6.5,1.4179401377912354e-12,6.003113844903955e-14
collB,0.3,4.0,13.333333333333334,6.75,1.0133253938473345e-12,4.290101915496596e-14
collB,0.3,4.0,13.333333333333334,7.0,7.445650588516502e-13,3.152254946521691e-14
collB,0.3,4.0,13.333333333333334,7.25,5.607741499841671e-13,2.3741418794153896e-14
collB,0.3,4.0,13.333333333333334,7.5,4.3171415196287875e-13,1.827742323964663e-14
collB,0.3,4.0,13.333333333333334,7.75,3.3888031010288384e-13,1.434712952348546e-14
collB,0.3,4.0,13.333333333333334,8.0,2.706335929306152e-13,1.145777755574809e-14
collB,0.3,4.0,13.333333333333334,8.25,2.194638759907819e-13,9.291412220467937e-15
collB,0.3,4.0,13.333333333333334,8.5,1.804087550046156e-13,7.63794088371837e-15
collB,0.3,4.0,13.333333333333334,8.75,1.5011621391790872e-13,6.355449698454343e-15
collB,0.3,4.0,13.333333333333334,9.0,1.2627534085213628e-13,5.346101903288057e-15
collB,0.3,4.0,13.333333333333334,9.25,1.0726260150746297e-13,4.541162147739908e-15
collB,0.3,4.0,13.333333333333334,9.5,9.191728938189379e-14,3.891489758756871e-15
collB,0.3,4.0,13.333333333333334,9.75,7.93960826583591e-14,3.3613811354545917e-15
collB,0.3,4.0,13.333333333333334,10.0,6.90770453542436e-14,2.92450545886283e-15
collB,0.3,4.0,13.333333333333334,10.25,6.049513377020252e-14,2.5611742372348853e-15
collB,0.3,4.0,13.333333333333334,10.5,5.329814527268923e-14,2.2564763156545205e-15
collB,0.3,4.0,13.333333333333334,10.75,4.721615965120898e-14,1.9989841189409917e-15
collB,0.3,4.0,13.333333333333334,11.0,4.2040030284061887e-14,1.7798430350632355e-15
collB,0.3,4.0,13.333333333333334,11.25,3.760603772414318e-14,1.5921216960925203e-15
collB,0.3,4.0,13.333333333333334,11.5,3.378479968044026e-14,1.4303424615998715e-15
collB,0.3,4.0,13.333333333333334,11.75,3.047316052274205e-14,1.2901380457218354e-15
collB,0.3,4.0,13.333333333333334,12.0,2.7588192933301365e-14,1.1679975659040587e-15
collB,0.3,4.0,13.333333333333334,12.25,2.5062714706057555e-14,1.0610767382407196e-15
collB,0.3,4.0,13.333333333333334,12.5,2.2841904656475876e-14,9.670546057104079e-16
collB,0.3,4.0,13.333333333333334,12.75,2.0880724292035718e-14,8.84024379790829e-16
collB,0.3,4.0,13.333333333333334,13.0,1.914193609268299e-14,8.104095406682849e-16
collB,0.3,4.0,13.333333333333334,13.25,1.7594567708556003e-14,7.448988161860148e-16
collB,0.3,4.0,13.333333333333334,13.5,1.6212712416563598e-14,6.863953969377563e-16
collB,0.3,4.0,13.333333333333334,13.75,1.4974585282811853e-14,6.339769771449833e-16
collB,0.3,4.0,13.333333333333334,14.0,1.3861775327450156e-14,5.868640936618703e-16
collB,0.3,4.0,13.333333333333334,14.25,1.2858649065074252e-14,5.443948737465924e-16
collB,0.3,4.0,13.333333333333334,14.5,1.1951871793721262e-14,5.060047679387207e-16
collB,0.3,4.0,13.333333333333334,14.75,1.1130021099563455e-14,4.712101870600952e-16
collB,0.3,4.0,13.333333333333334,15.0,1.0383273048685507e-14,4.395952165588478e-16
collB,0.3,4.0,13.333333333333334,15.25,9.703146025855737e-15,4.108007714463573e-16
collB,0.3,4.0,13.333333333333334,15.5,9.082290560384407e-15,3.845156981832435e-16
collB,0.3,4.0,13.333333333333334,15.75,8.514316042605518e-15,3.6046943839866366e-16
collB,0.3,4.0,13.333333333333334,16.0,7.9936471916366e-15,3.3842595218541183e-16
collB,0.3,4.0,13.333333333333334,16.25,7.515404638874587e-15,3.181786623796518e-16
collB,0.3,4.0,13.333333333333334,16.5,7.075305154270109e-15,2.995462304542836e-16
collB,0.3,4.0,13.333333333333334,16.75,6.669577946494153e-15,2.8236901293050217e-16
collB,0.3,4.0,13.333333333333334,17.0,6.294894175110583e-15,2.665060771442476e-16
collB,0.3,4.0,13.333333333333334,17.25,5.948307368735473e-15,2.518326787379335e-16
collB,0.3,4.0,13.333333333333334,17.5,5.627202882467773e-15,2.382381218465747e-16
collB,0.3,4.0,13.333333333333334,17.75,5.3292548767821365e-15,2.2562393771903363e-16
collB,0.3,4.0,13.333333333333334,18.0,5.052389578506147e-15,2.1390232930301766e-16
collB,0.3,4.0,13.333333333333334,18.25,4.794753807714111e-15,2.0299483877246973e-16
collB,0.3,4.0,13.333333333333334,18.5,4.5546879340984545e-15,1.928312025851479e-16
collB,0.3,4.0,13.333333333333334,18.75,4.330702571710857e-15,1.8334836481105577e-16
collB,0.3,4.0,13.333333333333334,19.0,4.121458438962346e-15,1.7448962446800997e-16
collB,0.3,4.0,13.333333333333334,19.25,3.925748906951462e-15,1.6620389667258744e-16
collB,0.3,4.0,13.333333333333334,19.5,3.7424848378840715e-15,1.5844507074637006e-16
collB,0.3,4.0,13.333333333333334,19.75,3.57068137997179e-15,1.5117145115335846e-16
collB,0.3,4.0,13.333333333333334,20.0,3.4094464384507553e-15,1.443452693990642e-16
collB,0.3,4.0,13.333333333333334,20.25,3.257970586399496e-15,1.379322568861804e-16
collB,0.3,4.0,13.333333333333334,20.5,3.1155182155677685e-15,1.319012702684277e-16
collB,0.3,4.0,13.333333333333334,20.75,2.981419757834048e-15,1.2622396213145975e-16
collB,0.3,4.0,13.333333333333334,21.0,2.855064833292075e-15,1.2087449090433667e-16
collB,0.3,4.0,13.333333333333334,21.25,2.7358962022206257e-15,1.1582926480489329e-16
collB,0.3,4.0,13.333333333333334,21.5,2.6234044160374294e-15,1.110667153779037e-16
collB,0.3,4.0,13.333333333333334,21.75,2.5171230773666383e-15,1.0656709682120345e-16
collB,0.3,4.0,13.333333333333334,22.0,2.4166246320383035e-15,1.0231230783214478e-16
collB,0.3,4.0,13.333333333333334,22.25,2.321516626580478e-15,9.828573316154938e-17
collB,0.3,4.0,13.333333333333334,22.5,2.231438373881446e-15,9.447210244830461e-17
collB,0.3,4.0,13.333333333333334,22.75,2.1460579774564734e-15,9.085736423615026e-17
collB,0.3,4.0,13.333333333333334,23.0,2.0650696713687856e-15,8.742857335427524e-17
collB,0.3,4.0,13.333333333333334,23.25,1.988191438509519e-15,8.417379008276056e-17
collB,0.3,4.0,13.333333333333334,23.5,1.9151628747863757e-15,8.10819897290252e-17
collB,0.3,4.0,13.333333333333334,23.75,1.845743270930958e-15,7.814298141756457e-17
collB,0.3,4.0,13.333333333333334,24.0,1.7797098872143715e-15,7.534733504682012e-17
collB,0.3,4.0,13.333333333333334,24.25,1.7168563994474494e-15,7.268631549770242e-17
collB,0.3,4.0,13.333333333333334,24.5,1.6569914973088184e-15,7.015182329119753e-17
collB,0.3,4.0,13.333333333333334,24.75,1.5999376183528185e-15,6.773634099023269e-17
collB,0.3,4.0,13.333333333333334,25.0,1.545529803051822e-15,6.543288472575901e-17
collB,0.3,4.0,13.333333333333334,25.25,1.49361465796767e-15,6.32349603006818e-17
collB,0.3,4.0,13.333333333333334,25.5,1.444049415661885e-15,6.113652338940731e-17
collB,0.3,4.0,13.333333333333334,25.75,1.3967010812754703e-15,5.913194340670794e-17
collB,0.3,4.0,13.333333333333334,26.0,1.3514456568633012e-15,5.72159706684731e-17
collB,0.3,4.0,13.333333333333334,26.25,1.3081674355781092e-15,5.5383706509672596e-17
collB,0.3,4.0,13.333333333333334,26.5,1.26675835868434e-15,5.363057606234e-17
collB,0.3,4.0,13.333333333333334,26.75,1.2271174291593435e-15,5.195230342928612e-17
collB,0.3,4.0,13.333333333333334,27.0,1.1891501763227797e-15,5.0344889018187036e-17
collB,0.3,4.0,13.333333333333334,27.25,1.1527681665368706e-15,4.880458882616738e-17
collB,0.3,4.0,13.333333333333334,27.5,1.1178885555509467e-15,4.7327895487472344e-17
collB,0.3,4.0,13.333333333333334,27.75,1.0844336785324961e-15,4.591152091666808e-17
collB,0.3,4.0,13.333333333333334,28.0,1.0523306742415147e-15,4.4552380397362354e-17
collB,0.3,4.0,13.333333333333334,28.25,1.0215111401722877e-15,4.324757798198912e-17
collB,0.3,4.0,13.333333333333334,28.5,9.919108158123378e-16,4.199439308198578e-17
collB,0.3,4.0,13.333333333333334,28.75,9.63469291457634e-16,4.079026813994233e-17
collB,0.3,4.0,13.333333333333334,29.0,9.361297402803173e-16,3.9632797286189166e-17
collB,0.3,4.0,13.333333333333334,29.25,9.098386715742773e-16,3.8519715891988676e-17
collB,0.3,4.0,13.333333333333334,29.5,8.845457033080432e-16,3.744889094013798e-17
collB,0.3,4.0,13.333333333333334,29.75,8.602033522967495e-16,3.6418312141508026e-17
collB,0.3,4.0,13.333333333333334,30.0,8.367668404677516e-16,3.542608373293732e-17
zV,0.05,0.25,5.0,0.0,1.1678098476078544,1.0
zV,0.05,0.25,5.0,0.25,1.118902897092661,0.9581207928539269
zV,0.05,0.25,5.0,0.5,0.9937127984033173,0.8509200367156021
zV,0.05,0.25,5.0,0.75,0.8541491790380578,0.7314111803284582
zV,0.05,0.25,5.0,1.0,0.7460144776212241,0.6388150255363599
zV,0.05,0.25,5.0,1.25,0.665044747715037,0.5694803388388245
zV,0.05,0.25,5.0,1.5,0.603066623558445,0.5164082361471507
zV,0.05,0.25,5.0,1.75,0.5553574266551299,0.47555466995994755
zV,0.05,0.25,5.0,2.0,0.5152725585716005,0.44122984544708754
zV,0.05,0.25,5.0,2.25,0.48281466096392145,0.4134360246686741
zV,0.05,0.25,5.0,2.5,0.4550095976598753,0.38962644354465625
zV,0.05,0.25,5.0,2.75,0.43071307334821635,0.3688212376616711
zV,0.05,0.25,5.0,3.0,0.41021384877438455,0.3512676739408115
zV,0.05,0.25,5.0,3.25,0.3914005148903076,0.3351577448092716
zV,0.05,0.25,5.0,3.5,0.3751289953064625,0.3212243808997483
zV,0.05,0.25,5.0,3.75,0.36044455287003146,0.3086500371686086
zV,0.05,0.25,5.0,4.0,0.34689253191085695,0.2970453902417699
zV,0.05,0.25,5.0,4.25,0.3350586510164658,0.28691199316635413
zV,0.05,0.25,5.0,4.5,0.32376385929786244,0.27724022019600314
zV,0.05,0.25,5.0,4.75,0.31367536215817876,0.26860140184698084
zV,0.05,0.25,5.0,5.0,0.30435901800047643,0.26062378102387684
zV,0.05,0.25,5.0,5.25,0.2954929487420442,0.2530317323041357
zV,0.05,0.25,5.0,5.5,0.2876177136237217,0.24628813861509968
zV,0.05,0.25,5.0,5.75,0.2799359873202278,0.23971024725784731
zV,0.05,0.25,5.0,6.0,0.27293623567436015,0.2337163333854768
zV,0.05,0.25,5.0,6.25,0.2663970573056426,0.22811681015649185
zV,0.05,0.25,5.0,6.5,0.2600455126569883,0.2226779583933689
zV,0.05,0.25,5.0,6.75,0.25434788500503547,0.21779905823370346
zV,0.05,0.25,5.0,7.0,0.24871517926169054,0.21297575095051607
zV,0.05,0.25,5.0,7.25,0.24350839290551968,0.20851716005334522
zV,0.05,0.25,5.0,7.5,0.2386149639543439,0.20432689829009712
zV,0.05,0.25,5.0,7.75,0.2338046587482704,0.20020781570492543
zV,0.05,0.25,5.0,8.0,0.22946861729124496,0.19649484696613
zV,0.05,0.25,5.0,8.25,0.22520090104091206,0.1928403853608653
zV,0.05,0.25,5.0,8.5,0.22104806845422365,0.1892842990723355
zV,0.05,0.25,5.0,8.75,0.21716001153735798,0.1859549411937134
zV,0.05,0.25,5.0,9.0,0.21344226839546412,0.18277142364630677
zV,0.05,0.25,5.0,9.25,0.20988209230506336,0.1797228313624744
zV,0.05,0.25,5.0,9.5,0.20646877149461404,0.17679999181163386
zV,0.05,0.25,5.0,9.75,0.20319272349335904,0.17399469948774596
zV,0.05,0.25,5.0,10.0,0.20004519425788267,0.17129945827024487
zV,0.05,0.25,5.0,10.25,0.19701818513263142,0.16870741888005494
zV,0.05,0.25,5.0,10.5,0.19410437255077573,0.16621231011913434
zV,0.05,0.25,5.0,10.75,0.19129703632373415,0.1638083774645227
zV,0.05,0.25,5.0,11.0,0.18858999745435678,0.16149032981753422
zV,0.05,0.25,5.0,11.25,0.18597756356226475,0.15925329277126907
zV,0.05,0.25,5.0,11.5,0.18345448087996988,0.1570927675047086
zV,0.05,0.25,5.0,11.75,0.1810158919019378,0.15500459451744764
zV,0.05,0.25,5.0,12.0,0.17865729791540175,0.15298492154468807
zV,0.05,0.25,5.0,12.25,0.176374525762893,0.15103017509586786
zV,0.05,0.25,5.0,12.5,0.1741636982838105,0.1491370351436649
zV,0.05,0.25,5.0,12.75,0.17202120796394743,0.14730241255998675
zV,0.05,0.25,5.0,13.0,0.16994369339007012,0.14552342895393744
zV,0.05,0.25,5.0,13.25,0.167928018163867,0.14379739861575178
zV,0.05,0.25,5.0,13.5,0.16597125197777324,0.14212181231195242
zV,0.05,0.25,5.0,13.75,0.16407065359589765,0.1404943227118529
zV,0.05,0.25,5.0,14.0,0.16222365551780019,0.13891273125509232
zV,0.05,0.25,5.0,14.25,0.16042785013222688,0.13737497629502596
zV,0.05,0.25,5.0,14.5,0.15868097719295243,0.1358791223742419
zV,0.05,0.25,5.0,14.75,0.156980912470304,0.1344233505068177
zV,0.05,0.25,5.0,15.0,0.1553256574503188,0.13300594935767016
zV,0.05,0.25,5.0,15.25,0.15371332996929818,0.1316253072228883
zV,0.05,0.25,5.0,15.5,0.15214215568515524,0.13027990472661602
zV,0.05,0.25,5.0,15.75,0.1506104602987424,0.12896830816014557
zV,0.05,0.25,5.0,16.0,0.14911666244856345,0.12768916339763234
zV,0.05,0.25,5.0,16.25,0.14765926721115166,0.12644119033044413
zV,0.05,0.25,5.0,16.5,0.14623686014712453,0.12522317776877512
zV,0.05,0.25,5.0,16.75,0.14484810183967256,0.12403397876493326
zV,0.05,0.25,5.0,17.0,0.14349172287813775,0.12287250631775941
zV,0.05,0.25,5.0,17.25,0.1421665192445076,0.1217377294220647
zV,0.05,0.25,5.0,17.5,0.14087134806519072,0.12062866943085987
zV,0.05,0.25,5.0,17.75,0.13960512369443304,0.11954439670156973
zV,0.05,0.25,5.0,18.0,0.13836681409925602,0.11848402750044201
zV,0.05,0.25,5.0,18.25,0.13715543751890652,0.11744672114202169
zV,0.05,0.25,5.0,18.5,0.13597005937455892,0.11643167734291711
zV,0.05,0.25,5.0,18.75,0.13480978940744778,0.11543813377117225
zV,0.05,0.25,5.0,19.0,0.1336737790257742,0.11446536377441244
zV,0.05,0.25,5.0,19.25,0.1325612188426516,0.11351267427157806
zV,0.05,0.25,5.0,19.5,0.13147133638907157,0.11257940379452862
zV,0.05,0.25,5.0,19.75,0.13040339398739934,0.11166492066710867
zV,0.05,0.25,5.0,20.0,0.1293566867722713,0.11076862131043505
zV,0.05,0.25,5.0,20.25,0.12833054084699236,0.10988992866421281
zV,0.05,0.25,5.0,20.5,0.12732431156462173,0.10902829071482252
zV,0.05,0.25,5.0,20.75,0.12633738192392005,0.10818317912176367
zV,0.05,0.25,5.0,21.0,0.12536916107121143,0.10735408793479352
zV,0.05,0.25,5.0,21.25,0.1244190829000082,0.10654053239478041
zV,0.05,0.25,5.0,21.5,0.12348660474096046,0.10574204781190262
zV,0.05,0.25,5.0,21.75,0.12257120613533753,0.10495818851537586
zV,0.05,0.25,5.0,22.0,0.12167238768582969,0.10418852686939044
zV,0.05,0.25,5.0,22.25,0.12078966997898598,0.10343265235039072
zV,0.05,0.25,5.0,22.5,0.11992259257407886,0.10269017068123608
zV,0.05,0.25,5.0,22.75,0.11907071305361917,0.10196070301815319
zV,0.05,0.25,5.0,23.0,0.11823360613113565,0.10124388518672432
zV,0.05,0.25,5.0,23.25,0.11741086281218956,0.10053936696346101
zV,0.05,0.25,5.0,23.5,0.11660208960491737,0.09984681139978865
zV,0.05,0.25,5.0,23.75,0.11580690777668982,0.09916589418552094
zV,0.05,0.25,5.0,24.0,0.11502495265374266,0.09849630304913094
zV,0.05,0.25,5.0,24.25,0.11425587296087963,0.09783773719233636
zV,0.05,0.25,5.0,24.5,0.11349933019857103,0.09718990675670652
zV,0.05,0.25,5.0,24.75,0.11275499805497517,0.09655253232017429
zV,0.05,0.25,5.0,25.0,0.11202256185059671,0.09592534442149472
zV,0.05,0.25,5.0,25.25,0.1113017180134664,0.09530808311083967
zV,0.05,0.25,5.0,25.5,0.11059217358288317,0.09470049752485009
zV,0.05,0.25,5.0,25.75,0.10989364573990332,0.09410234548459223
zV,0.05,0.25,5.0,26.0,0.10920586136289263,0.09351339311497525
zV,0.05,0.25,5.0,26.25,0.10852855660657909,0.0929334144842924
zV,0.05,0.25,5.0,26.5,0.107861476503154,0.09236219126264246
zV,0.05,0.25,5.0,26.75,0.10720437458407274,0.09179951239807622
zV,0.05,0.25,5.0,27.0,0.10655701252129991,0.09124517380939341
zV,0.05,0.25,5.0,27.25,0.10591915978683075,0.09069897809458956
zV,0.05,0.25,5.0,27.5,0.10529059332940072,0.09016073425402116
zV,0.05,0.25,5.0,27.75,0.10467109726736964,0.08963025742742131
zV,0.05,0.25,5.0,28.0,0.1040604625968339,0.08910736864395491
zV,0.05,0.25,5.0,28.25,0.10345848691408487,0.08859189458455893
zV,0.05,0.25,5.0,28.5,0.10286497415158882,0.08808366735586087
zV,0.05,0.25,5.0,28.75,0.10227973432671857,0.08758252427501678
zV,0.05,0.25,5.0,29.0,0.10170258330251662,0.08708830766485189
zV,0.05,0.25,5.0,29.25,0.10113334255981651,0.08660086465872709
zV,0.05,0.25,5.0,29.5,0.10057183898009159,0.0861200470145917
zV,0.05,0.25,5.0,29.75,0.1000179046384409,0.08564571093771636
zV,0.05,0.25,5.0,30.0,0.0994713766061588,0.08517771691163274
zV,0.05,0.5,10.0,0.0,1.9951052118110377,1.0
zV,0.05,0.5,10.0,0.25,1.699295690342331,0.8517323699434436
zV,0.05,0.5,10.0,0.5,1.1743652025476232,0.5886231942031791
zV,0.05,0.5,10.0,0.75,0.8020882853050084,0.40202806376156996
zV,0.05,0.5,10.0,1.0,0.587186851386726,0.2943137273716571
zV,0.05,0.5,10.0,1.25,0.45780499465855584,0.22946408637917784
zV,0.05,0.5,10.0,1.5,0.37299213197217435,0.1869536151597711
zV,0.05,0.5,10.0,1.75,0.3133786059227342,0.15707372426653518
zV,0.05,0.5,10.0,2.0,0.2692830642967841,0.13497186148511184
zV,0.05,0.5,10.0,2.25,0.23540559588063034,0.11799156981147033
zV,0.05,0.5,10.0,2.5,0.20860590921800187,0.10455885132425766
zV,0.05,0.5,10.0,2.75,0.1869061572111681,0.0936823562510299
zV,0.05,0.5,10.0,3.0,0.16900005953990982,0.08470734201857036
zV,0.05,0.5,10.0,3.25,0.15399022533204684,0.0771840123620667
zV,0.05,0.5,10.0,3.5,0.14123915457624614,0.07079283525505788
zV,0.05,0.5,10.0,3.75,0.13028168436135024,0.06530065862696448
zV,0.05,0.5,10.0,4.0,0.1207714200987772,0.06053386026150876
zV,0.05,0.5,10.0,4.25,0.112445687913141,0.05636078099914816
zV,0.05,0.5,10.0,4.5,0.10510144612535142,0.05267965092925931
zV,0.05,0.5,10.0,4.75,0.09857806907576812,0.04940996018264361
zV,0.05,0.5,10.0,5.0,0.09274861964855116,0.046488084487714555
zV,0.05,0.5,10.0,5.25,0.08751058247069214,0.04386264040243534
zV,0.05,0.5,10.0,5.5,0.08278051047350447,0.041491802028004954
zV,0.05,0.5,10.0,5.75,0.07848979059384058,0.03934117866525556
zV,0.05,0.5,10.0,6.0,0.07458150473755404,0.03738224144572977
zV,0.05,0.5,10.0,6.25,0.07100805314049496,0.03559113209675698
zV,0.05,0.5,10.0,6.5,0.06772933290509972,0.03394774997536048
zV,0.05,0.5,10.0,6.75,0.06471132636823942,0.0324350445205335
zV,0.05,0.5,10.0,7.0,0.06192499581785105,0.031038461255704516
zV,0.05,0.5,10.0,7.25,0.059345409859914815,0.029745503900540957
zV,0.05,0.5,10.0,7.5,0.05695104682486291,0.0285453852196427
zV,0.05,0.5,10.0,7.75,0.05472323481619387,0.027428746359957318
zV,0.05,0.5,10.0,8.0,0.05264569819103664,0.026387429534730156
zV,0.05,0.5,10.0,8.25,0.050704187650623636,0.02541429261497312
zV,0.05,0.5,10.0,8.5,0.04888617653653672,0.024503056905034477
zV,0.05,0.5,10.0,8.75,0.04718060994278052,0.023648181390871496
zV,0.05,0.5,10.0,9.0,0.04557769625668771,0.022844758254786466
zV,0.05,0.5,10.0,9.25,0.04406873300849156,0.02208842558658277
zV,0.05,0.5,10.0,9.5,0.04264596063512401,0.021375294086076066
zV,0.05,0.5,10.0,9.75,0.041302439088101044,0.020701885215671983
zV,0.05,0.5,10.0,10.0,0.0400319432392827,0.02006507877494044
zV,0.05,0.5,10.0,10.25,0.03882887383561619,0.019462068268755434
zV,0.05,0.5,10.0,10.5,0.037688181379018006,0.018890322753859642
zV,0.05,0.5,10.0,10.75,0.03660530080067505,0.018347554095879952
zV,0.05,0.5,10.0,11.0,0.03557609519044277,0.01783168876499947
zV,0.05,0.5,10.0,11.25,0.03459680715446198,0.017340843455096313
zV,0.05,0.5,10.0,11.5,0.03366401662489436,0.01687330393685663
zV,0.05,0.5,10.0,11.75,0.03277460414800977,0.016427506656783747
zV,0.05,0.5,10.0,12.0,0.03192571884091347,0.016002022676254352
zV,0.05,0.5,10.0,12.25,0.03111475034085197,0.015595543611761634
zV,0.05,0.5,10.0,12.5,0.030339304180407374,0.015206869292305221
zV,0.05,0.5,10.0,12.75,0.0295971801117831,0.014834896894944475
zV,0.05,0.5,10.0,13.0,0.028886352977571462,0.014478611356716447
zV,0.05,0.5,10.0,13.25,0.028204955786863797,0.014137076891930434
zV,0.05,0.5,10.0,13.5,0.02755126470669123,0.013809429469477367
zV,0.05,0.5,10.0,13.75,0.026923685721463392,0.013494870126184309
zV,0.05,0.5,10.0,14.0,0.02632074274882585,0.013192659010164906
zV,0.05,0.5,10.0,14.25,0.02574106703040882,0.012902110063179381
zV,0.05,0.5,10.0,14.5,0.02518338764128184,0.012622586263719827
zV,0.05,0.5,10.0,14.75,0.02464652298336624,0.012353495363281414
zV,0.05,0.5,10.0,15.0,0.024129373146246146,0.012094286057396911
zV,0.05,0.5,10.0,15.25,0.023630913034296187,0.011844444540769583
zV,0.05,0.5,10.0,15.5,0.02315018617225142,0.011603491402459452
zV,0.05,0.5,10.0,15.75,0.022686299112645882,0.01137097882274219
zV,0.05,0.5,10.0,16.0,0.02223841637824081,0.011146488038119103
zV,0.05,0.5,10.0,16.25,0.02180575588090159,0.010929627045135943
zV,0.05,0.5,10.0,16.5,0.021387584765571302,0.01072002851727149
zV,0.05,0.5,10.0,16.75,0.02098321563420109,0.010517347912270639
zV,0.05,0.5,10.0,17.0,0.020592003109879083,0.01032126174999407
zV,0.05,0.5,10.0,17.25,0.020213340706070886,0.010131466043198001
zV,0.05,0.5,10.0,17.5,0.01984665796994908,0.00994767486569466
zV,0.05,0.5,10.0,17.75,0.019491417872332228,0.009769619044120024
zV,0.05,0.5,10.0,18.0,0.01914711441984931,0.00959704496108689
zV,0.05,0.5,10.0,18.25,0.018813270467654606,0.009429713458859163
zV,0.05,0.5,10.0,18.5,0.01848943571339428,0.009267398833874365
zV,0.05,0.5,10.0,18.75,0.018175184855213106,0.009109887913487408
zV,0.05,0.5,10.0,19.0,0.01787011589842756,0.008956979207229945
zV,0.05,0.5,10.0,19.25,0.017573848597111405,0.008808482125691462
zV,0.05,0.5,10.0,19.5,0.01728602301827079,0.008664216260845495
zV,0.05,0.5,10.0,19.75,0.017006298217552195,0.008524010722279096
zV,0.05,0.5,10.0,20.0,0.0167343510165479,0.008387703524345692
zV,0.05,0.5,10.0,20.25,0.016469874872759832,0.008255141019760787
zV,0.05,0.5,10.0,20.5,0.01621257883416721,0.008126177375603363
zV,0.05,0.5,10.0,20.75,0.015962186571131746,0.00800067408808091
zV,0.05,0.5,10.0,21.0,0.015718435479076174,0.007878499532767955
zV,0.05,0.5,10.0,21.25,0.01548107584599935,0.007759528547342399
zV,0.05,0.5,10.0,21.5,0.015249870079451574,0.007643642044124906
zV,0.05,0.5,10.0,21.75,0.01502459198809583,0.007530726649978223
zV,0.05,0.5,10.0,22.0,0.014805026113430585,0.007420674371348799
zV,0.05,0.5,10.0,22.25,0.014590967107653613,0.007313382282435522
zV,0.05,0.5,10.0,22.5,0.014382219154009222,0.0072087522346522765
zV,0.05,0.5,10.0,22.75,0.014178595426287906,0.007106690585714736
zV,0.05,0.5,10.0,23.0,0.013979917584441679,0.007007107946829301
zV,0.05,0.5,10.0,23.25,0.013786015303543635,0.006909918946595058
zV,0.05,0.5,10.0,23.5,0.013596725833559925,0.0068150420103497335
zV,0.05,0.5,10.0,23.75,0.013411893587619066,0.006722399153799286
zV,0.05,0.5,10.0,24.0,0.013231369756659384,0.006631915789868914
zV,0.05,0.5,10.0,24.25,0.013055011948513124,0.006543520547802369
zV,0.05,0.5,10.0,24.5,0.012882683849646748,0.006457145103617174
zV,0.05,0.5,10.0,24.75,0.012714254907923226,0.0063727240210966025
zV,0.05,0.5,10.0,25.0,0.012549600034885032,0.006290194602565973
zV,0.05,0.5,10.0,25.25,0.012388599326177351,0.0062094967487612935
zV,0.05,0.5,10.0,25.5,0.012231137798841184,0.006130572827153554
zV,0.05,0.5,10.0,25.75,0.012077105144306294,0.0060533675481421936
zV,0.05,0.5,10.0,26.0,0.011926395496005451,0.005977827848577158
zV,0.05,0.5,10.0,26.25,0.011778907210615051,0.005903902782110854
zV,0.05,0.5,10.0,26.5,0.011634542662003476,0.005831543415919569
zV,0.05,0.5,10.0,26.75,0.011493208047038461,0.005760702733368939
zV,0.05,0.5,10.0,27.0,0.011354813202468703,0.005691335542230116
zV,0.05,0.5,10.0,27.25,0.011219271432153441,0.0056233983880826285
zV,0.05,0.5,10.0,27.5,0.011086499343967587,0.0055568494725668745
zV,0.05,0.5,10.0,27.75,0.01095641669575926,0.005491648576173924
zV,0.05,0.5,10.0,28.0,0.01082894624978173,0.005427756985282925
zV,0.05,0.5,10.0,28.25,0.010704013635063715,0.005365137423177422
zV,0.05,0.5,10.0,28.5,0.010581547217219874,0.005303753984790895
zV,0.05,0.5,10.0,28.75,0.01046147797523894,0.005243572074949688
zV,0.05,0.5,10.0,29.0,0.010343739384819216,0.00518455834989764
zV,0.05,0.5,10.0,29.25,0.010228267307851167,0.005126680661901813
zV,0.05,0.5,10.0,29.5,0.010114999887674432,0.0050699080067525045
zV,0.05,0.5,10.0,29.75,0.01000387744976213,0.005014210473983578
zV,0.05,0.5,10.0,30.0,0.00989484240750886,0.004959559199650885
zV,0.05,1.0,20.0,0.0,5.833304017789775,1.0
zV,0.05,1.0,20.0,0.25,3.9183521817789924,0.6717208926243564
zV,0.05,1.0,20.0,0.5,1.6420742899986898,0.28149986439775304
zV,0.05,1.0,20.0,0.75,0.7061888950559859,0.12106156183568145
zV,0.05,1.0,20.0,1.0,0.3640456004711498,0.06240813085704486
zV,0.05,1.0,20.0,1.25,0.21702692961060052,0.037204803478223566
zV,0.05,1.0,20.0,1.5,0.14250594595477276,0.02442971350716055
zV,0.05,1.0,20.0,1.75,0.09992945741405153,0.017130850219583542
zV,0.05,1.0,20.0,2.0,0.07346778284624068,0.01259454035349206
zV,0.05,1.0,20.0,2.25,0.055979319697935334,0.009596503032795085
zV,0.05,1.0,20.0,2.5,0.04386686956794387,0.007520072575364402
zV,0.05,1.0,20.0,2.75,0.0351616315081813,0.0060277385510765745
zV,0.05,1.0,20.0,3.0,0.028714504275792092,0.004922511185465685
zV,0.05,1.0,20.0,3.25,0.02381948870125548,0.004083361441236973
zV,0.05,1.0,20.0,3.5,0.02002419372870611,0.0034327361762113724
zV,0.05,1.0,20.0,3.75,0.01702836024253416,0.00291916214046155
zV,0.05,1.0,20.0,4.0,0.014626657069628155,0.0025074395274138584
zV,0.05,1.0,20.0,4.25,0.012675010902054635,0.0021728699315859018
zV,0.05,1.0,20.0,4.5,0.011070042694863766,0.0018977311419229232
zV,0.05,1.0,20.0,4.75,0.009736100522090166,0.0016690541916550324
zV,0.05,1.0,20.0,5.0,0.008616850548902018,0.0014771818034210605
zV,0.05,1.0,20.0,5.25,0.007669687441378838,0.0013148101689863345
zV,0.05,1.0,20.0,5.5,0.006861936303511171,0.0011763378494562234
zV,0.05,1.0,20.0,5.75,0.006168220619529593,0.0010574145631221047
zV,0.05,1.0,20.0,6.0,0.005568605593094102,0.0009546228991514201
zV,0.05,1.0,20.0,6.25,0.005047267240242488,0.0008652501609465033
zV,0.05,1.0,20.0,6.5,0.004591524303362506,0.0007871224077057831
zV,0.05,1.0,20.0,6.75,0.004191124599886133,0.0007184821135851136
zV,0.05,1.0,20.0,7.0,0.0038377124397476724,0.0006578968673746191
zV,0.05,1.0,20.0,7.25,0.0035244266527310847,0.0006041904625547841
zV,0.05,1.0,20.0,7.5,0.0032455940090004172,0.000556390340551831
zV,0.05,1.0,20.0,7.75,0.002996493119105764,0.0005136871162496221
zV,0.05,1.0,20.0,8.0,0.0027731709661973658,0.0004754031262111577
zV,0.05,1.0,20.0,8.25,0.002572299135604528,0.00044096778219681514
zV,0.05,1.0,20.0,8.5,0.0023910602650283326,0.0004098981053852735
zV,0.05,1.0,20.0,8.75,0.002227057701532055,0.00038178323892261006
zV,0.05,1.0,20.0,9.0,0.0020782431249341993,0.000356272040441609
zV,0.05,1.0,20.0,9.25,0.0019428581872764769,0.0003330630773488506
zV,0.05,1.0,20.0,9.5,0.0018193871655445054,0.00031189651010746856
zV,0.05,1.0,20.0,9.75,0.0017065183270365371,0.00029254746912421906
zV,0.05,1.0,20.0,10.0,0.0016031122316502858,0.0002748206208284857
zV,0.05,1.0,20.0,10.25,0.001508175590840023,0.00025854568632811755
zV,0.05,1.0,20.0,10.5,0.0014208396032542147,0.0002435737275000742
zV,0.05,1.0,20.0,10.75,0.0013403419166709062,0.0002297740547352371
zV,0.05,1.0,20.0,11.0,0.001266011542629276,0.00021703164086225095
zV,0.05,1.0,20.0,11.25,0.0011972561871491747,0.00020524494925995855
zV,0.05,1.0,20.0,11.5,0.0011335515677467099,0.0001943241024794401
zV,0.05,1.0,20.0,11.75,0.0010744323707303615,0.00018418933205841402
zV,0.05,1.0,20.0,12.0,0.0010194845688365917,0.00017476966153786582
zV,0.05,1.0,20.0,12.25,0.0009683388716557138,0.00016600178367226864
zV,0.05,1.0,20.0,12.5,0.0009206651230535409,0.00015782909998275364
zV,0.05,1.0,20.0,12.75,0.0008761674932344292,0.00015020089653520354
zV,0.05,1.0,20.0,13.0,0.0008345803399976948,0.00014307163443778734
zV,0.05,1.0,20.0,13.25,0.0007956646354857323,0.0001364003372804162
zV,0.05,1.0,20.0,13.5,0.0007592048723736455,0.00013015006076458644
zV,0.05,1.0,20.0,13.75,0.0007250063778370161,0.00012428743223839706
zV,0.05,1.0,20.0,14.0,0.0006928929754069099,0.00011878224986967942
zV,0.05,1.0,20.0,14.25,0.0006627049444911565,0.00011360713284788708
zV,0.05,1.0,20.0,14.5,0.000634297235312984,0.00010873721537203845
zV,0.05,1.0,20.0,14.75,0.0006075379036136048,0.00010414987831266841
zV,0.05,1.0,20.0,15.0,0.0005823067349405944,9.982451337436533e-05
zV,0.05,1.0,20.0,15.25,0.0005584940329040781,9.574231536721622e-05
zV,0.05,1.0,20.0,15.5,0.0005359995495928318,9.188609884864542e-05
zV,0.05,1.0,20.0,15.75,0.0005147315395355077,8.824013594452398e-05
zV,0.05,1.0,20.0,16.0,0.0004946059212761556,8.479001261853665e-05
zV,0.05,1.0,20.0,16.25,0.00047554553289563546,8.152250104663987e-05
zV,0.05,1.0,20.0,16.5,0.0004574794697229098,7.842544608128409e-05
zV,0.05,1.0,20.0,16.75,0.0004403424941010173,7.548766406792938e-05
zV,0.05,1.0,20.0,17.0,0.0004240745084498014,7.269885251248781e-05
zV,0.05,1.0,20.0,17.25,0.00040862008404071666,7.004950929945562e-05
zV,0.05,1.0,20.0,17.5,0.00039392803890091785,6.753086033225064e-05
zV,0.05,1.0,20.0,17.75,0.00037995105912141063,6.513479461428331e-05
zV,0.05,1.0,20.0,18.0,0.0003666453585797607,6.285380591541356e-05
zV,0.05,1.0,20.0,18.25,0.0003539703727204478,6.0680940276890686e-05
zV,0.05,1.0,20.0,18.5,0.0003418884825810416,5.8609748701317016e-05
zV,0.05,1.0,20.0,18.75,0.0003303647657230417,5.6634244454863185e-05
zV,0.05,1.0,20.0,19.0,0.00031936677113348624,5.474886447877845e-05
zV,0.05,1.0,20.0,19.25,0.0003088643155164878,5.2948434467764244e-05
zV,0.05,1.0,20.0,19.5,0.00029882929870054273,5.122813722535388e-05
zV,0.05,1.0,20.0,19.75,0.0002892355361543642,4.958348395219677e-05
zV,0.05,1.0,20.0,20.0,0.0002800586068366631,4.801028816303262e-05
zV,0.05,1.0,20.0,20.25,0.0002712757148085537,4.650464196298471e-05
zV,0.05,1.0,20.0,20.5,0.0002628655632150528,4.506289444427962e-05
zV,0.05,1.0,20.0,20.75,0.0002548082393979887,4.368163199121841e-05
zV,0.05,1.0,20.0,21.0,0.00024708511003941304,4.235766030467121e-05
zV,0.05,1.0,20.0,21.25,0.0002396787253548989,4.1087987977988606e-05
zV,0.05,1.0,20.0,21.5,0.00023257273146200943,3.9869811474377894e-05
zV,0.05,1.0,20.0,21.75,0.00022575179014264372,3.8700501371807554e-05
zV,0.05,1.0,20.0,22.0,0.00021920150530047012,3.757758975564676e-05
zV,0.05,1.0,20.0,22.25,0.00021290835548764604,3.649875865175916e-05
zV,0.05,1.0,20.0,22.5,0.00020685963193966942,3.546182940385268e-05
zV,0.05,1.0,20.0,22.75,0.00020104338161455957,3.446475290871852e-05
zV,0.05,1.0,20.0,23.0,0.00019544835478350366,3.3505600631725446e-05
zV,0.05,1.0,20.0,23.25,0.00019006395676541193,3.2582556332701946e-05
zV,0.05,1.0,20.0,23.5,0.00018488020343817354,3.169390843925605e-05
zV,0.05,1.0,20.0,23.75,0.0001798876801953903,3.0838043010751446e-05
zV,0.05,1.0,20.0,24.0,0.00017507750404948362,3.0013437241664643e-05
zV,0.05,1.0,20.0,24.25,0.00017044128861079075,2.9218653457971243e-05
zV,0.05,1.0,20.0,24.5,0.0001659711116979623,2.8452333564614784e-05
zV,0.05,1.0,20.0,24.75,0.00016165948535800284,2.7713193906059304e-05
zV,0.05,1.0,20.0,25.0,0.00015749932809495053,2.7000020505467613e-05
zV,0.05,1.0,20.0,25.25,0.00015348393912474088,2.631166465122721e-05
zV,0.05,1.0,20.0,25.5,0.00014960697449047686,2.5647038802404574e-05
zV,0.05,1.0,20.0,25.75,0.0001458624248873338,2.5005112787281185e-05
zV,0.05,1.0,20.0,26.0,0.00014224459505984946,2.4384910271442633e-05
zV,0.05,1.0,20.0,26.25,0.00013874808464654168,2.378550547398231e-05
zV,0.05,1.0,20.0,26.5,0.00013536777035780528,2.3206020112268348e-05
zV,0.05,1.0,20.0,26.75,0.00013209878938298387,2.2645620557427382e-05
zV,0.05,1.0,20.0,27.0,0.00012893652393151255,2.2103515184241383e-05
zV,0.05,1.0,20.0,27.25,0.00012587658682116908,2.1578951900549736e-05
zV,0.05,1.0,20.0,27.5,0.00012291480803385612,2.1071215842514623e-05
zV,0.05,1.0,20.0,27.75,0.00012004722216603143,2.057962722325538e-05
zV,0.05,1.0,20.0,28.0,0.00011727005670697876,2.010353932339911e-05
zV,0.05,1.0,20.0,28.25,0.00011457972108364096,1.9642336613042662e-05
zV,0.05,1.0,20.0,28.5,0.0001119727964157531,1.919543299548089e-05
zV,0.05,1.0,20.0,28.75,0.00010944602592959154,1.8762270163841105e-05
zV,0.05,1.0,20.0,29.0,0.00010699630598281556,1.834231606247675e-05
zV,0.05,1.0,20.0,29.25,0.00010462067765667849,1.793506344562494e-05
zV,0.05,1.0,20.0,29.5,0.00010231631887534711,1.754002852642584e-05
zV,0.05,1.0,20.0,29.75,0.00010008053701523582,1.7156749709945017e-05
zV,0.05,1.0,20.0,30.0,9.791076197015013e-05,1.678478640433493e-05
zV,0.05,2.0,40.0,0.0,49.8665340993424,1.0
zV,0.05,2.0,40.0,0.25,20.83399629369986,0.41779515400438877
zV,0.05,2.0,40.0,0.5,3.2104981905221304,0.06438181936058131
zV,0.05,2.0,40.0,0.75,0.5474120750888776,0.010977544057871397
zV,0.05,2.0,40.0,1.0,0.1399309364881948,0.002806109127404547
zV,0.05,2.0,40.0,1.25,0.04877345778664334,0.0009780799621942548
zV,0.05,2.0,40.0,1.5,0.020801858055996363,0.00041715066891465953
zV,0.05,2.0,40.0,1.75,0.010161077108858958,0.00020376545698195923
zV,0.05,2.0,40.0,2.0,0.00546851556846353,0.0001096630368890154
zV,0.05,2.0,40.0,2.25,0.0031655531053969795,6.348051178152212e-05
zV,0.05,2.0,40.0,2.5,0.0019398126940475765,3.8900090593485964e-05
zV,0.05,2.0,40.0,2.75,0.001244403132108174,2.495467460459788e-05
zV,0.05,2.0,40.0,3.0,0.0008289495631823429,1.6623364309437228e-05
zV,0.05,2.0,40.0,3.25,0.0005699132502537628,1.1428772032128825e-05
zV,0.05,2.0,40.0,3.5,0.0004024905624679481,8.071356266030445e-06
zV,0.05,2.0,40.0,3.75,0.0002909070420785386,5.833712876435397e-06
zV,0.05,2.0,40.0,4.0,0.00021453964759912588,4.3022770977370784e-06
zV,0.05,2.0,40.0,4.25,0.00016104895601409594,3.229599949602668e-06
zV,0.05,2.0,40.0,4.5,0.00012280916219320956,2.4627571258221663e-06
zV,0.05,2.0,40.0,4.75,9.497177015332559e-05,1.904519170394439e-06
zV,0.05,2.0,40.0,5.0,7.437564962210586e-05,1.4914942649500611e-06
zV,0.05,2.0,40.0,5.25,5.8913096253871034e-05,1.1814154987492488e-06
zV,0.05,2.0,40.0,5.5,4.715023338596915e-05,9.455285842011411e-07
zV,0.05,2.0,40.0,5.75,3.809371739534879e-05,7.639134759087085e-07
zV,0.05,2.0,40.0,6.0,3.104395856976737e-05,6.225409311167017e-07
zV,0.05,2.0,40.0,6.25,2.550079320243311e-05,5.113809023027609e-07
zV,0.05,2.0,40.0,6.5,2.1101681619593464e-05,4.231631895161476e-07
zV,0.05,2.0,40.0,6.75,1.7580495612270775e-05,3.5255098293471757e-07
zV,0.05,2.0,40.0,7.0,1.473958710095414e-05,2.9558074101541604e-07
zV,0.05,2.0,40.0,7.25,1.2430573431305233e-05,2.492768678597448e-07
zV,0.05,2.0,40.0,7.5,1.0540935515485204e-05,2.1138295864889893e-07
zV,0.05,2.0,40.0,7.75,8.98455002386901e-06,1.8017193667340698e-07
zV,0.05,2.0,40.0,8.0,7.694920808647972e-06,1.54310319488385e-07
zV,0.05,2.0,40.0,8.25,6.62028608466828e-06,1.3276010062138212e-07
zV,0.05,2.0,40.0,8.5,5.720044712221606e-06,1.1470708392980206e-07
zV,0.05,2.0,40.0,8.75,4.962120497614289e-06,9.950802852528156e-08
zV,0.05,2.0,40.0,9.0,4.321000512938066e-06,8.665131016183954e-08
zV,0.05,2.0,40.0,9.25,3.7762625042435056e-06,7.572739057261459e-08
zV,0.05,2.0,40.0,9.5,3.3114604838038786e-06,6.640646966173548e-08
zV,0.05,2.0,40.0,9.75,2.913274928966299e-06,5.842144399212851e-08
zV,0.05,2.0,40.0,10.0,2.570860069491724e-06,5.15548175931005e-08
zV,0.05,2.0,40.0,10.25,2.2753391184438858e-06,4.5628579558206974e-08
zV,0.05,2.0,40.0,10.5,2.0194113768181994e-06,4.049632510643706e-08
zV,0.05,2.0,40.0,10.75,1.7970445293250563e-06,3.60370850267044e-08
zV,0.05,2.0,40.0,11.0,1.6032322448426485e-06,3.215046471143842e-08
zV,0.05,2.0,40.0,11.25,1.4338021544847774e-06,2.875279343915111e-08
zV,0.05,2.0,40.0,11.5,1.2852629267974735e-06,2.5774057692419862e-08
zV,0.05,2.0,40.0,11.75,1.1546818602029745e-06,2.315544645438275e-08
zV,0.05,2.0,40.0,12.0,1.0395864266095296e-06,2.0847376810638197e-08
zV,0.05,2.0,40.0,12.25,9.378847116287921e-07,1.8807898494817592e-08
zV,0.05,2.0,40.0,12.5,8.478008384853499e-07,1.7001398910066422e-08
zV,0.05,2.0,40.0,12.75,7.678223301533134e-07,1.539754755411082e-08
zV,0.05,2.0,40.0,13.0,6.966570271540667e-07,1.3970432069054779e-08
zV,0.05,2.0,40.0,13.25,6.331976878217284e-07,1.2697848351768214e-08
zV,0.05,2.0,40.0,13.5,5.764927913127484e-07,1.1560715051186016e-08
zV,0.05,2.0,40.0,13.75,5.257223691170847e-07,1.054258890481056e-08
zV,0.05,2.0,40.0,14.0,4.801779291525804e-07,9.629262145951159e-09
zV,0.05,2.0,40.0,14.25,4.392457233263843e-07,8.80842695927762e-09
zV,0.05,2.0,40.0,14.5,4.0239275652600723e-07,8.069394911713218e-09
zV,0.05,2.0,40.0,14.75,3.691550513079754e-07,7.402861618025375e-09
zV,0.05,2.0,40.0,15.0,3.391277749076864e-07,6.800708752529054e-09
zV,0.05,2.0,40.0,15.25,3.119569088277619e-07,6.255836994933156e-09
zV,0.05,2.0,40.0,15.5,2.873322001978598e-07,5.762024680228356e-09
zV,0.05,2.0,40.0,15.75,2.6498118144786987e-07,5.313807872028632e-09
zV,0.05,2.0,40.0,16.0,2.4466408301486856e-07,4.906378344391394e-09
zV,0.05,2.0,40.0,16.25,2.2616949469649022e-07,4.5354965766404196e-09
zV,0.05,2.0,40.0,16.5,2.093106563449787e-07,4.1974173686905365e-09
zV,0.05,2.0,40.0,16.75,1.9392227902709125e-07,3.888826094084781e-09
zV,0.05,2.0,40.0,17.0,1.7985781447062358e-07,3.6067839427604295e-09
zV,0.05,2.0,40.0,17.25,1.6698710430364127e-07,3.3486807799991726e-09
zV,0.05,2.0,40.0,17.5,1.5519435184389872e-07,3.112194473646912e-09
zV,0.05,2.0,40.0,17.75,1.4437636847312336e-07,2.8952557277291762e-09
zV,0.05,2.0,40.0,18.0,1.344410543017911e-07,2.6960176144177622e-09
zV,0.05,2.0,40.0,18.25,1.2530607919017485e-07,2.5128291238477565e-09
zV,0.05,2.0,40.0,18.5,1.1689773547880483e-07,2.344212157314265e-09
zV,0.05,2.0,40.0,18.75,1.0914993818832942e-07,2.1888414777510833e-09
zV,0.05,2.0,40.0,19.0,1.0200335213097626e-07,2.045527205234851e-09
zV,0.05,2.0,40.0,19.25,9.540462846002007e-08,1.913199507107477e-09
zV,0.05,2.0,40.0,19.5,8.930573577313717e-08,1.790895184237696e-09
zV,0.05,2.0,40.0,19.75,8.366337306464805e-08,1.677745898641697e-09
zV,0.05,2.0,40.0,20.0,7.843845365954967e-08,1.5729678245391443e-09
zV,0.05,2.0,40.0,20.25,7.359565081577953e-08,1.4758525360748913e-09
zV,0.05,2.0,40.0,20.5,6.910299699709315e-08,1.3857589713259103e-09
zV,0.05,2.0,40.0,20.75,6.493152993597092e-08,1.3021063346134412e-09
zV,0.05,2.0,40.0,21.0,6.105497955605024e-08,1.2243678181928304e-09
zV,0.05,2.0,40.0,21.25,5.744949063328955e-08,1.1520650406310701e-09
zV,0.05,2.0,40.0,21.5,5.409337676645325e-08,1.0847631130467234e-09
zV,0.05,2.0,40.0,21.75,5.096690181898532e-08,1.0220662562481443e-09
zV,0.05,2.0,40.0,22.0,4.805208550126717e-08,9.636139019715998e-10
zV,0.05,2.0,40.0,22.25,4.533253019750561e-08,9.090772201492027e-10
zV,0.05,2.0,40.0,22.5,4.2793266515853074e-08,8.581560216437299e-10
zV,0.05,2.0,40.0,22.75,4.042061536290262e-08,8.105759923554754e-10
zV,0.05,2.0,40.0,23.0,3.8202064622054426e-08,7.660862201882646e-10
zV,0.05,2.0,40.0,23.25,3.6126158755868895e-08,7.244569811870141e-10
zV,0.05,2.0,40.0,23.5,3.418239986085091e-08,6.854777553369541e-10
zV,0.05,2.0,40.0,23.75,3.236115888376745e-08,6.489554461374568e-10
zV,0.05,2.0,40.0,24.0,3.065359586549666e-08,6.147127812097311e-10
zV,0.05,2.0,40.0,24.25,2.9051588214877117e-08,5.825868739343612e-10
zV,0.05,2.0,40.0,24.5,2.754766613389755e-08,5.524279284984602e-10
zV,0.05,2.0,40.0,24.75,2.6134954419263082e-08,5.240980728116761e-10
zV,0.05,2.0,40.0,25.0,2.480711995595491e-08,4.974703055667558e-10
zV,0.05,2.0,40.0,25.25,2.3558324297635743e-08,4.724275453093182e-10
zV,0.05,2.0,40.0,25.5,2.2383180798157426e-08,4.4886177077328893e-10
zV,0.05,2.0,40.0,25.75,2.1276715819299104e-08,4.266732429591429e-10
zV,0.05,2.0,40.0,26.0,2.023433359332357e-08,4.0576980050415017e-10
zV,0.05,2.0,40.0,26.25,1.9251784365946877e-08,3.860662208364859e-10
zV,0.05,2.0,40.0,26.5,1.8325135486702865e-08,3.6748364043500915e-10
zV,0.05,2.0,40.0,26.75,1.7450745150165727e-08,3.499490282481022e-10
zV,0.05,2.0,40.0,27.0,1.6625238523691184e-08,3.333947069706299e-10
zV,0.05,2.0,40.0,27.25,1.5845486025784513e-08,3.1775791744855735e-10
zV,0.05,2.0,40.0,27.5,1.5108583544370022e-08,3.0298042198543854e-10
zV,0.05,2.0,40.0,27.75,1.4411834406522844e-08,2.890081427719055e-10
zV,0.05,2.0,40.0,28.0,1.3752732930981936e-08,2.7579083205550666e-10
zV,0.05,2.0,40.0,28.25,1.312894941230154e-08,2.632817710199489e-10
zV,0.05,2.0,40.0,28.5,1.2538316401077788e-08,2.5143749465522075e-10
zV,0.05,2.0,40.0,28.75,1.1978816158547113e-08,2.4021754017801446e-10
zV,0.05,2.0,40.0,29.0,1.1448569176190862e-08,2.2958421680928164e-10
zV,0.05,2.0,40.0,29.25,1.0945823661977896e-08,2.1950239493629136e-10
zV,0.05,2.0,40.0,29.5,1.0468945904686938e-08,2.0993931288328687e-10
zV,0.05,2.0,40.0,29.75,1.0016411436512047e-08,2.0086439969053583e-10
zV,0.05,2.0,40.0,30.0,9.586796921984907e-09,1.9224911245859634e-10
zV,0.05,4.0,80.0,0.0,3644.167495160106,1.0
zV,0.05,4.0,80.0,0.25,588.9939204027532,0.16162646782427215
zV,0.05,4.0,80.0,0.5,12.2724617069268,0.0033676996798929003
zV,0.05,4.0,80.0,0.75,0.32892838393745194,9.026159867083732e-05
zV,0.05,4.0,80.0,1.0,0.020674244503675544,5.673242113907617e-06
zV,0.05,4.0,80.0,1.25,0.0024633344767358554,6.759663160399352e-07
zV,0.05,4.0,80.0,1.5,0.00044324149905265454,1.216303859911304e-07
zV,0.05,4.0,80.0,1.75,0.0001050587387509078,2.882928375011261e-08
zV,0.05,4.0,80.0,2.0,3.0298036967654683e-05,8.314117561252093e-09
zV,0.05,4.0,80.0,2.25,1.0122635023955274e-05,2.777763381458002e-09
zV,0.05,4.0,80.0,2.5,3.793203165679892e-06,1.0408970418395213e-09
zV,0.05,4.0,80.0,2.75,1.5586379637308465e-06,4.277075534538151e-10
zV,0.05,4.0,80.0,3.0,6.908466801788856e-07,1.8957599536695648e-10
zV,0.05,4.0,80.0,3.25,3.262581678751616e-07,8.95288617519562e-11
zV,0.05,4.0,80.0,3.5,1.62613661247846e-07,4.462299317026908e-11
zV,0.05,4.0,80.0,3.75,8.490182874536806e-08,2.3298003963354575e-11
zV,0.05,4.0,80.0,4.0,4.6156463972283886e-08,1.2665845912292792e-11
zV,0.05,4.0,80.0,4.25,2.6000222143698275e-08,7.1347494807057325e-12
zV,0.05,4.0,80.0,4.5,1.5114497534594308e-08,4.147585849077515e-12
zV,0.05,4.0,80.0,4.75,9.036775638907427e-09,2.4797915164188683e-12
zV,0.05,4.0,80.0,5.0,5.541089882103053e-09,1.5205365531255873e-12
zV,0.05,4.0,80.0,5.25,3.476003565447783e-09,9.538539515717472e-13
zV,0.05,4.0,80.0,5.5,2.2261692295271166e-09,6.108855403830198e-13
zV,0.05,4.0,80.0,5.75,1.4529152064135677e-09,3.9869605564047603e-13
zV,0.05,4.0,80.0,6.0,9.648023819153192e-10,2.6475248000995925e-13
zV,0.05,4.0,80.0,6.25,6.509512537882062e-10,1.7862824764579235e-13
zV,0.05,4.0,80.0,6.5,4.456946527213429e-10,1.2230355858046569e-13
zV,0.05,4.0,80.0,6.75,3.0933723381517614e-10,8.488556967428454e-14
zV,0.05,4.0,80.0,7.0,2.1742580852766348e-10,5.966405463427001e-14
zV,0.05,4.0,80.0,7.25,1.5463099006478394e-10,4.2432459613931726e-14
zV,0.05,4.0,80.0,7.5,1.1118573811484525e-10,3.0510600366891293e-14
zV,0.05,4.0,80.0,7.75,8.077229517970833e-11,2.2164814127502012e-14
zV,0.05,4.0,80.0,8.0,5.924601916529944e-11,1.625776511205517e-14
zV,0.05,4.0,80.0,8.25,4.3851790225403145e-11,1.2033417861183279e-14
zV,0.05,4.0,80.0,8.5,3.2735367892569107e-11,8.982948214110802e-15
zV,0.05,4.0,80.0,8.75,2.4634229314183157e-11,6.759905889863841e-15
zV,0.05,4.0,80.0,9.0,1.867928500927571e-11,5.125803090578042e-15
zV,0.05,4.0,80.0,9.25,1.4266069170738877e-11,3.9147676910257116e-15
zV,0.05,4.0,80.0,9.5,1.097004672082594e-11,3.0103025548072327e-15
zV,0.05,4.0,80.0,9.75,8.490289535737214e-12,2.329829665352469e-15
zV,0.05,4.0,80.0,10.0,6.6116135505435614e-12,1.814300127347215e-15
zV,0.05,4.0,80.0,10.25,5.178864938023507e-12,1.4211380088598191e-15
zV,0.05,4.0,80.0,10.5,4.079287253732172e-12,1.1194016902762998e-15
zV,0.05,4.0,80.0,10.75,3.2303182949427394e-12,8.864351869756239e-16
zV,0.05,4.0,80.0,11.0,2.5710705056941758e-12,7.055302779328523e-16
zV,0.05,4.0,80.0,11.25,2.056333287293416e-12,5.642806731645773e-16
zV,0.05,4.0,80.0,11.5,1.6523170255038328e-12,4.534141275609063e-16
zV,0.05,4.0,80.0,11.75,1.3336100536643629e-12,3.6595739779676924e-16
zV,0.05,4.0,80.0,12.0,1.080987042729046e-12,2.9663484023847074e-16
zV,0.05,4.0,80.0,12.25,8.798196102826827e-13,2.4143226442011495e-16
zV,0.05,4.0,80.0,12.5,7.189159888410018e-13,1.9727852514896996e-16
zV,0.05,4.0,80.0,12.75,5.896685187291129e-13,1.618115850910431e-16
zV,0.05,4.0,80.0,13.0,4.854234658052382e-13,1.3320558576134031e-16
zV,0.05,4.0,80.0,13.25,4.010124441201756e-13,1.100422647018197e-16
zV,0.05,4.0,80.0,13.5,3.3240203201103624e-13,9.121480624930282e-17
zV,0.05,4.0,80.0,13.75,2.764303444494584e-13,7.585555406456791e-17
zV,0.05,4.0,80.0,14.0,2.3060794517655156e-13,6.328137921290026e-17
zV,0.05,4.0,80.0,14.25,1.9296662601298016e-13,5.295218352868333e-17
zV,0.05,4.0,80.0,14.5,1.6194398662231227e-13,4.443922702164306e-17
zV,0.05,4.0,80.0,14.75,1.3629492650322495e-13,3.7400840297335694e-17
zV,0.05,4.0,80.0,15.0,1.1502346726697064e-13,3.156371583351635e-17
zV,0.05,4.0,80.0,15.25,9.733000599252338e-14,2.6708433715461588e-17
zV,0.05,4.0,80.0,15.5,8.257033483326957e-14,2.2658216161285928e-17
zV,0.05,4.0,80.0,15.75,7.022367224066105e-14,1.9270154934954708e-17
zV,0.05,4.0,80.0,16.0,5.986762568386374e-14,1.6428340838716982e-17
zV,0.05,4.0,80.0,16.25,5.1158508030830953e-14,1.403846230964291e-17
zV,0.05,4.0,80.0,16.5,4.381580554747249e-14,1.2023543266237123e-17
zV,0.05,4.0,80.0,16.75,3.7609877902048555e-14,1.0320567853151375e-17
zV,0.05,4.0,80.0,17.0,3.235218376045416e-14,8.877798236064002e-18
zV,0.05,4.0,80.0,17.25,2.7887487182023475e-14,7.652635950203009e-18
zV,0.05,4.0,80.0,17.5,2.40876230580133e-14,6.609911067481001e-18
zV,0.05,4.0,80.0,17.75,2.0846493866369122e-14,5.720509250481977e-18
zV,0.05,4.0,80.0,18.0,1.8076042162657836e-14,4.96026655928e-18
zV,0.05,4.0,80.0,18.25,1.5702998791045613e-14,4.309077124446418e-18
zV,0.05,4.0,80.0,18.5,1.366624974935403e-14,3.750170585601364e-18
zV,0.05,4.0,80.0,18.75,1.1914697960528432e-14,3.2695253377767596e-18
zV,0.05,4.0,80.0,19.0,1.0405522138965595e-14,2.8553907450152562e-18
zV,0.05,4.0,80.0,19.25,9.102755197815197e-15,2.4978970395583502e-18
zV,0.05,4.0,80.0,19.5,7.976120517765074e-15,2.1887359810871275e-18
zV,0.05,4.0,80.0,19.75,7.000076877116472e-15,1.920898774936503e-18
zV,0.05,4.0,80.0,20.0,6.153032683780854e-15,1.6884604486354768e-18
zV,0.05,4.0,80.0,20.25,5.41669793354654e-15,1.4864020220641801e-18
zV,0.05,4.0,80.0,20.5,4.775548493752245e-15,1.3104635009490507e-18
zV,0.05,4.0,80.0,20.75,4.216382224036929e-15,1.1570220714708623e-18
zV,0.05,4.0,80.0,21.0,3.727950365101168e-15,1.0229909492503668e-18
zV,0.05,4.0,80.0,21.25,3.3006507618027696e-15,9.057351963614275e-19
zV,0.05,4.0,80.0,21.5,2.9262720018907826e-15,8.030015101603384e-19
zV,0.05,4.0,80.0,21.75,2.5977795742764452e-15,7.128595427423712e-19
zV,0.05,4.0,80.0,22.0,2.309136781482262e-15,6.3365275733046685e-19
zV,0.05,4.0,80.0,22.25,2.0551544589835786e-15,5.639571895948997e-19
zV,0.05,4.0,80.0,22.5,1.8313646220938362e-15,5.025467749564501e-19
zV,0.05,4.0,80.0,22.75,1.6339140283660048e-15,4.483641409282202e-19
zV,0.05,4.0,80.0,23.0,1.4594743495058372e-15,4.0049595729180816e-19
zV,0.05,4.0,80.0,23.25,1.3051662228163566e-15,3.5815209497087466e-19
zV,0.05,4.0,80.0,23.5,1.1684949231945994e-15,3.206479737132011e-19
zV,0.05,4.0,80.0,23.75,1.0472957826632359e-15,2.873895846044868e-19
zV,0.05,4.0,80.0,24.0,9.396878013651308e-16,2.578607604104777e-19
zV,0.05,4.0,80.0,24.25,8.440341547595557e-16,2.316123383133555e-19
zV,0.05,4.0,80.0,24.5,7.589085168118807e-16,2.0825291862127709e-19
zV,0.05,4.0,80.0,24.75,6.830662966446588e-16,1.8744097178624562e-19
zV,0.05,4.0,80.0,25.0,6.154200331987742e-16,1.6887808642608396e-19
zV,0.05,4.0,80.0,25.25,5.550183144393061e-16,1.5230318452059007e-19
zV,0.05,4.0,80.0,25.5,5.010276890025073e-16,1.3748755776674166e-19
zV,0.05,4.0,80.0,25.75,4.527171225588078e-16,1.2423060223221648e-19
zV,0.05,4.0,80.0,26.0,4.0944462153358e-16,1.123561477559338e-19
zV,0.05,4.0,80.0,26.25,3.706457056124147e-16,1.0170929467558145e-19
zV,0.05,4.0,80.0,26.5,3.358234596517759e-16,9.215368396150562e-20
zV,0.05,4.0,80.0,26.75,3.045399368534747e-16,8.356913815238749e-20
zV,0.05,4.0,80.0,27.0,2.7640871968665417e-16,7.584961998968442e-20
zV,0.05,4.0,80.0,27.25,2.5108847416137847e-16,6.890146363877463e-20
zV,0.05,4.0,80.0,27.5,2.282773575878538e-16,6.264184011603025e-20
zV,0.05,4.0,80.0,27.75,2.0770816065066545e-16,5.699742422007961e-20
zV,0.05,4.0,80.0,28.0,1.8914408211450742e-16,5.1903235064171334e-20
zV,0.05,4.0,80.0,28.25,1.7237504927644027e-16,4.7301626367441985e-20
zV,0.05,4.0,80.0,28.5,1.5721450982148516e-16,4.314140610449026e-20
zV,0.05,4.0,80.0,28.75,1.434966313831755e-16,3.937706803371589e-20
zV,0.05,4.0,80.0,29.0,1.310738541582094e-16,3.596812010762165e-20
zV,0.05,4.0,80.0,29.25,1.198147496251769e-16,3.2878496881470284e-20
zV,0.05,4.0,80.0,29.5,1.096021449808911e-16,3.007604483780067e-20
zV,0.05,4.0,80.0,29.75,1.003314785097448e-16,2.75320710815288e-20
zV,0.05,4.0,80.0,30.0,9.190935588895152e-17,2.522094717408523e-20
zV,0.1,0.25,2.5,0.0,0.8279534255322454,1.0
zV,0.1,0.25,2.5,0.25,0.8324585960790352,1.005441333301923
zV,0.1,0.25,2.5,0.5,0.8328688597122194,1.005936848654034
zV,0.1,0.25,2.5,0.75,0.8044202997017411,0.9715767516568022
zV,0.1,0.25,2.5,1.0,0.7386063981341154,0.8920868920365977
zV,0.1,0.25,2.5,1.25,0.6544241044400956,0.7904117360459045
zV,0.1,0.25,2.5,1.5,0.5815598583714912,0.7024064886230026
zV,0.1,0.25,2.5,1.75,0.5344988474102355,0.6455663216401765
zV,0.1,0.25,2.5,2.0,0.5045003518430502,0.6093342164974254
zV,0.1,0.25,2.5,2.25,0.4747980169193316,0.573459813411739
zV,0.1,0.25,2.5,2.5,0.43956318947689216,0.5309032802108662
zV,0.1,0.25,2.5,2.75,0.4064768589819109,0.49094169605084903
zV,0.1,0.25,2.5,3.0,0.38386164646398013,0.4636271010259022
zV,0.1,0.25,2.5,3.25,0.36994520541936393,0.4468188596255238
zV,0.1,0.25,2.5,3.5,0.35611252878875327,0.4301117886671322
zV,0.1,0.25,2.5,3.75,0.3378181632709307,0.4080159014424829
zV,0.1,0.25,2.5,4.0,0.31893627517561357,0.38521040597251843
zV,0.1,0.25,2.5,4.25,0.3053648522743682,0.36881887659087353
zV,0.1,0.25,2.5,4.5,0.2972110989398619,0.35897079446081326
zV,0.1,0.25,2.5,4.75,0.2892581044581348,0.34936518835245695
zV,0.1,0.25,2.5,5.0,0.2779792085001948,0.33574256706709965
zV,0.1,0.25,2.5,5.25,0.2655600773965914,0.3207427727300935
zV,0.1,0.25,2.5,5.5,0.25630658352525937,0.30956642683191277
zV,0.1,0.25,2.5,5.75,0.25085119284143514,0.30297742011294515
zV,0.1,0.25,2.5,6.0,0.24568368050751305,0.2967361121183557
zV,0.1,0.25,2.5,6.25,0.23799068951817332,0.28744453755376675
zV,0.1,0.25,2.5,6.5,0.22909629403069054,0.2767019097522511
zV,0.1,0.25,2.5,6.75,0.2222790079480326,0.2684680093027476
zV,0.1,0.25,2.5,7.0,0.21831942675805374,0.26368563741095496
zV,0.1,0.25,2.5,7.25,0.21469301098160318,0.25930566184153286
zV,0.1,0.25,2.5,7.5,0.2090935245927133,0.2525426167037097
zV,0.1,0.25,2.5,7.75,0.20235620971687832,0.24440530527039575
zV,0.1,0.25,2.5,8.0,0.19706734086815378,0.23801742319197497
zV,0.1,0.25,2.5,8.25,0.19403143986538765,0.23435066983466563
zV,0.1,0.25,2.5,8.5,0.19134914935165306,0.2311110063088939
zV,0.1,0.25,2.5,8.75,0.18708596648268533,0.22596194509663164
zV,0.1,0.25,2.5,9.0,0.18177672179320928,0.2195494531305974
zV,0.1,0.25,2.5,9.25,0.1775192273653376,0.21440726240273758
zV,0.1,0.25,2.5,9.5,0.17509762250221433,0.2114824543296669
zV,0.1,0.25,2.5,9.75,0.17303647527420218,0.2089930060534101
zV,0.1,0.25,2.5,10.0,0.16968231946509973,0.2049418653664249
zV,0.1,0.25,2.5,10.25,0.16537390787510534,0.19973817702221067
zV,0.1,0.25,2.5,10.5,0.16185038264919716,0.19548247239287947
zV,0.1,0.25,2.5,10.75,0.15986002308022007,0.19307852126761227
zV,0.1,0.25,2.5,11.0,0.1582295300885761,0.19110921606110767
zV,0.1,0.25,2.5,11.25,0.1555269582342123,0.1878450567847251
zV,0.1,0.25,2.5,11.5,0.15194657481630575,0.18352067897856417
zV,0.1,0.25,2.5,11.75,0.14896765592520475,0.1799227484679367
zV,0.1,0.25,2.5,12.0,0.14729687149200582,0.17790477936282084
zV,0.1,0.25,2.5,12.25,0.14597410482038728,0.17630714520753218
zV,0.1,0.25,2.5,12.5,0.1437480653194018,0.17361854047163838
zV,0.1,0.25,2.5,12.75,0.1407247685676313,0.16996701049599156
zV,0.1,0.25,2.5,13.0,0.138165120348034,0.16687547401499703
zV,0.1,0.25,2.5,13.25,0.1367239634995249,0.16513484851111357
zV,0.1,0.25,2.5,13.5,0.1356383731966614,0.163823675358873
zV,0.1,0.25,2.5,13.75,0.1337780556451735,0.16157678864505573
zV,0.1,0.25,2.5,14.0,0.13118794163783098,0.1584484556646378
zV,0.1,0.25,2.5,14.25,0.128950139215882,0.1557456437033123
zV,0.1,0.25,2.5,14.5,0.12769768050996377,0.15423292732664765
zV,0.1,0.25,2.5,14.75,0.12678287884133604,0.1531280322438842
zV,0.1,0.25,2.5,15.0,0.12517686917195045,0.15118829793050398
zV,0.1,0.25,2.5,15.25,0.12300440650315501,0.1485644031535739
zV,0.1,0.25,2.5,15.5,0.12100576647497967,0.146150450911163
zV,0.1,0.25,2.5,15.75,0.11996786140080073,0.1448968718544525
zV,0.1,0.25,2.5,16.0,0.11854535645090628,0.14317877406534074
zV,0.1,0.25,2.5,16.25,0.11723675265272726,0.14159824579185992
zV,0.1,0.25,2.5,16.5,0.11587097030796567,0.1399486574181134
zV,0.1,0.25,2.5,16.75,0.11456111947567979,0.13836662298007257
zV,0.1,0.25,2.5,17.0,0.11326887248318185,0.13680585041407078
zV,0.1,0.25,2.5,17.25,0.11200934389519346,0.13528459505217805
zV,0.1,0.25,2.5,17.5,0.11077133066843202,0.13378932588777354
zV,0.1,0.25,2.5,17.75,0.10956319954173613,0.1323301482463268
zV,0.1,0.25,2.5,18.0,0.10838347185964331,0.13090527621160525
zV,0.1,0.25,2.5,18.25,0.10723115274688808,0.12951350817584348
zV,0.1,0.25,2.5,18.5,0.10610519157650525,0.12815357519451787
zV,0.1,0.25,2.5,18.75,0.10500463599190629,0.12682432701381074
zV,0.1,0.25,2.5,19.0,0.10392857638505683,0.12552466501149737
zV,0.1,0.25,2.5,19.25,0.10287617546461265,0.12425357790926375
zV,0.1,0.25,2.5,19.5,0.10184663053590517,0.12301009621457103
zV,0.1,0.25,2.5,19.75,0.10083917330643515,0.12179329198573123
zV,0.1,0.25,2.5,20.0,0.09985307114818853,0.12060228035652915
zV,0.1,0.25,2.5,20.25,0.09888762442966853,0.11943621631385745
zV,0.1,0.25,2.5,20.5,0.09794216434815471,0.11829429207952503
zV,0.1,0.25,2.5,20.75,0.0970160513731473,0.1171757352302529
zV,0.1,0.25,2.5,21.0,0.0961086735583476,0.11607980665888865
zV,0.1,0.25,2.5,21.25,0.0952194451284559,0.1150057988675445
zV,0.1,0.25,2.5,21.5,0.09434780504192221,0.11395303423169151
zV,0.1,0.25,2.5,21.75,0.09349321568175555,0.11292086341892231
zV,0.1,0.25,2.5,22.0,0.0926551616294189,0.11190866390806468
zV,0.1,0.25,2.5,22.25,0.09183314851153793,0.11091583859623926
zV,0.1,0.25,2.5,22.5,0.09102670192198992,0.10994181449696146
zV,0.1,0.25,2.5,22.75,0.09023536640838992,0.108986041516022
zV,0.1,0.25,2.5,23.0,0.08945870452080763,0.1080479913025296
zV,0.1,0.25,2.5,23.25,0.08869629591779299,0.10712715616917105
zV,0.1,0.25,2.5,23.5,0.0879477365256912,0.10622304807683412
zV,0.1,0.25,2.5,23.75,0.08721263774756388,0.10533519767914447
zV,0.1,0.25,2.5,24.0,0.08649062571830962,0.10446315342280224
zV,0.1,0.25,2.5,24.25,0.08578134060283941,0.10360648069992022
zV,0.1,0.25,2.5,24.5,0.08508443593440972,0.10276476104886413
zV,0.1,0.25,2.5,24.75,0.08439957799043743,0.10193759140036364
zV,0.1,0.25,2.5,25.0,0.08372644520332383,0.101124583365907
zV,0.1,0.25,2.5,25.25,0.08306472760400038,0.1003253625656572
zV,0.1,0.25,2.5,25.5,0.08241412629607965,0.09953956799333269
zV,0.1,0.25,2.5,25.75,0.08177435295865028,0.0987668514156845
zV,0.1,0.25,2.5,26.0,0.08114512937589828,0.09800687680437407
zV,0.1,0.25,2.5,26.25,0.08052618699186839,0.09725931979821519
zV,0.1,0.25,2.5,26.5,0.07991726648879989,0.09652386719388896
zV,0.1,0.25,2.5,26.75,0.07931811738758222,0.09580021646337535
zV,0.1,0.25,2.5,27.0,0.0787284976689786,0.09508807529646782
zV,0.1,0.25,2.5,27.25,0.07814817341435892,0.09438716116685161
zV,0.1,0.25,2.5,27.5,0.07757691846477145,0.09369720092033142
zV,0.1,0.25,2.5,27.75,0.07701451409726208,0.09301793038389052
zV,0.1,0.25,2.5,28.0,0.07646074871742352,0.09234909399435257
zV,0.1,0.25,2.5,28.25,0.07591541756722696,0.09169044444550144
zV,0.1,0.25,2.5,28.5,0.07537832244724924,0.09104174235258787
zV,0.1,0.25,2.5,28.75,0.07484927145246967,0.09040275593322561
zV,0.1,0.25,2.5,29.0,0.07432807872086325,0.0897732607037429
zV,0.1,0.25,2.5,29.25,0.07381456419406766,0.08915303919011673
zV,0.1,0.25,2.5,29.5,0.07330855338944786,0.08854188065267302
zV,0.1,0.25,2.5,29.75,0.07280987718292556,0.08793958082378864
zV,0.1,0.25,2.5,30.0,0.07231837160198056,0.08734594165787898
zV,0.1,0.5,5.0,0.0,1.275888570524655,1.0
zV,0.1,0.5,5.0,0.25,1.2010372456785097,0.9413339639719746
zV,0.1,0.5,5.0,0.5,1.0013314746324635,0.7848110703121265
zV,0.1,0.5,5.0,0.75,0.7655308853404763,0.5999982310568738
zV,0.1,0.5,5.0,1.0,0.5811138254280573,0.45545813235798405
zV,0.1,0.5,5.0,1.25,0.4546745358861902,0.35635912601617287
zV,0.1,0.5,5.0,1.5,0.36556264850310916,0.28651612448631547
zV,0.1,0.5,5.0,1.75,0.303568869580941,0.23792741513164523
zV,0.1,0.5,5.0,2.0,0.2567526132205546,0.20123435474853105
zV,0.1,0.5,5.0,2.25,0.2208878068124222,0.1731246849570817
zV,0.1,0.5,5.0,2.5,0.1933335003304324,0.15152851494776867
zV,0.1,0.5,5.0,2.75,0.17044444885756416,0.13358882021137325
zV,0.1,0.5,5.0,3.0,0.15229769967164683,0.11936598790051146
zV,0.1,0.5,5.0,3.25,0.1370107665927468,0.10738458652106816
zV,0.1,0.5,5.0,3.5,0.12400626647429136,0.0971920819255392
zV,0.1,0.5,5.0,3.75,0.11327145618289355,0.08877848646007973
zV,0.1,0.5,5.0,4.0,0.1036647906596242,0.0812490942034197
zV,0.1,0.5,5.0,4.25,0.09557631691930357,0.0749096113307151
zV,0.1,0.5,5.0,4.5,0.08843616774427569,0.06931339443530721
zV,0.1,0.5,5.0,4.75,0.08203346514428854,0.06429516420117766
zV,0.1,0.5,5.0,5.0,0.07656423909260697,0.06000856255113499
zV,0.1,0.5,5.0,5.25,0.07147778210443999,0.0560219628545209
zV,0.1,0.5,5.0,5.5,0.06704800045278912,0.052550043947190844
zV,0.1,0.5,5.0,5.75,0.06304247104313267,0.049410640160534654
zV,0.1,0.5,5.0,6.0,0.05933351177063085,0.04650367840996684
zV,0.1,0.5,5.0,6.25,0.056103392507645046,0.0439720158983593
zV,0.1,0.5,5.0,6.5,0.05302876587502424,0.04156222345750649
zV,0.1,0.5,5.0,6.75,0.050291038805855226,0.03941648194651918
zV,0.1,0.5,5.0,7.0,0.04778133197038826,0.037449455284908006
zV,0.1,0.5,5.0,7.25,0.04540522511113501,0.03558713994315667
zV,0.1,0.5,5.0,7.5,0.04331073079668465,0.033945543362673865
zV,0.1,0.5,5.0,7.75,0.041286227036031506,0.03235880310382771
zV,0.1,0.5,5.0,8.0,0.03945047804167633,0.030920002696986304
zV,0.1,0.5,5.0,8.25,0.0377756497171462,0.02960732668183756
zV,0.1,0.5,5.0,8.5,0.036155224078608945,0.028337289724087462
zV,0.1,0.5,5.0,8.75,0.03466438481887425,0.027168818358973147
zV,0.1,0.5,5.0,9.0,0.03327331548814164,0.02607854342206342
zV,0.1,0.5,5.0,9.25,0.03197130804284608,0.025058072296783123
zV,0.1,0.5,5.0,9.5,0.0307500920844963,0.024100922913551634
zV,0.1,0.5,5.0,9.75,0.02960275586751053,0.02320167807078768
zV,0.1,0.5,5.0,10.0,0.028523194401555006,0.02235555287545687
zV,0.1,0.5,5.0,10.25,0.027505947582181015,0.021558267875125145
zV,0.1,0.5,5.0,10.5,0.02654610605860596,0.02080597528018454
zV,0.1,0.5,5.0,10.75,0.0256392479077755,0.020095209331040916
zV,0.1,0.5,5.0,11.0,0.02478138052249421,0.019422840751919204
zV,0.1,0.5,5.0,11.25,0.02396889061730513,0.01878603756709643
zV,0.1,0.5,5.0,11.5,0.023198500972553972,0.01818223119830486
zV,0.1,0.5,5.0,11.75,0.02246723290727961,0.017609087052203088
zV,0.1,0.5,5.0,12.0,0.02177237361904126,0.017064478922393902
zV,0.1,0.5,5.0,12.25,0.021111447674748228,0.016546466644863072
zV,0.1,0.5,5.0,12.5,0.020482192054031546,0.016053276537785047
zV,0.1,0.5,5.0,12.75,0.019882534242800235,0.015583284231964228
zV,0.1,0.5,5.0,13.0,0.01931057295381591,0.01513499956024785
zV,0.1,0.5,5.0,13.25,0.01876456111658014,0.014707053225552456
zV,0.1,0.5,5.0,13.5,0.018242890833153263,0.014298185009723576
zV,0.1,0.5,5.0,13.75,0.01774408004177296,0.01390723332091333
zV,0.1,0.5,5.0,14.0,0.01726676066796528,0.01353312590680631
zV,0.1,0.5,5.0,14.25,0.016809668074564757,0.013174871585888174
zV,0.1,0.5,5.0,14.5,0.016371631648755647,0.012831552869874452
zV,0.1,0.5,5.0,14.75,0.015951566386780146,0.012502319368078312
zV,0.1,0.5,5.0,15.0,0.015548465356038793,0.012186381879449823
zV,0.1,0.5,5.0,15.25,0.015161392930509665,0.011883007090717324
zV,0.1,0.5,5.0,15.5,0.014789478709209436,0.011591512809874839
zV,0.1,0.5,5.0,15.75,0.014431912039200176,0.011311263673492791
zV,0.1,0.5,5.0,16.0,0.014087937074731533,0.011041667274234198
zV,0.1,0.5,5.0,16.25,0.013756848312764925,0.010782170661743608
zV,0.1,0.5,5.0,16.5,0.01343798655257516,0.010532257175914161
zV,0.1,0.5,5.0,16.75,0.013130735233549188,0.010291443576573252
zV,0.1,0.5,5.0,17.0,0.012834517110855767,0.010059277437980432
zV,0.1,0.5,5.0,17.25,0.012548791233471615,0.009835334780302529
zV,0.1,0.5,5.0,17.5,0.012273050193227874,0.009619217913505647
zV,0.1,0.5,5.0,17.75,0.012006817617176398,0.009410553471953357
zV,0.1,0.5,5.0,18.0,0.011749645878745208,0.009208990620484723
zV,0.1,0.5,5.0,18.25,0.01150111400592179,0.00901419941491634
zV,0.1,0.5,5.0,18.5,0.01126082576712712,0.008825869301812606
zV,0.1,0.5,5.0,18.75,0.011028407917568794,0.008643707744034284
zV,0.1,0.5,5.0,19.0,0.010803508590729663,0.008467438960039573
zV,0.1,0.5,5.0,19.25,0.010585795821291813,0.008296802766199915
zV,0.1,0.5,5.0,19.5,0.01037495618724482,0.008131553512528575
zV,0.1,0.5,5.0,19.75,0.010170693560207309,0.007971459103223288
zV,0.1,0.5,5.0,20.0,0.009972727954122256,0.007816300094311054
zV,0.1,0.5,5.0,20.25,0.009780794463489893,0.007665868861469585
zV,0.1,0.5,5.0,20.5,0.009594642283191427,0.007519968831796995
zV,0.1,0.5,5.0,20.75,0.009414033802748,0.0073784137739214
zV,0.1,0.5,5.0,21.0,0.009238743768562587,0.007241027141393348
zV,0.1,0.5,5.0,21.25,0.009068558508320205,0.007107641464795899
zV,0.1,0.5,5.0,21.5,0.008903275212281153,0.006978097788445632
zV,0.1,0.5,5.0,21.75,0.008742701266702544,0.00685224514795009
zV,0.1,0.5,5.0,22.0,0.008586653635070851,0.006729940085237972
zV,0.1,0.5,5.0,22.25,0.00843495828322952,0.006611046197992825
zV,0.1,0.5,5.0,22.5,0.008287449644845374,0.006495433720702986
zV,0.1,0.5,5.0,22.75,0.008143970123980961,0.006382979134793958
zV,0.1,0.5,5.0,23.0,0.008004369631830781,0.0062735648055373084
zV,0.1,0.5,5.0,23.25,0.007868505154941002,0.006167078643635324
zV,0.1,0.5,5.0,23.5,0.007736240352468358,0.006063413789565618
zV,0.1,0.5,5.0,23.75,0.007607445180247044,0.005962468318936979
zV,0.1,0.5,5.0,24.0,0.007481995539624706,0.005864144967258429
zV,0.1,0.5,5.0,24.25,0.007359772949202823,0.005768350872660007
zV,0.1,0.5,5.0,24.5,0.0072406642377743375,0.005674997335227262
zV,0.1,0.5,5.0,24.75,0.007124561256894301,0.0055839995917234585
zV,0.1,0.5,5.0,25.0,0.007011360611648892,0.00549527660457509
zV,0.1,0.5,5.0,25.25,0.006900963408305891,0.005408750864088517
zV,0.1,0.5,5.0,25.5,0.006793275017636758,0.005324348202949504
zV,0.1,0.5,5.0,25.75,0.006688204852797787,0.005241997622133684
zV,0.1,0.5,5.0,26.0,0.006585666160746567,0.005161631127425565
zV,0.1,0.5,5.0,26.25,0.006485575826250836,0.00508318357580703
zV,0.1,0.5,5.0,26.5,0.006387854187620607,0.005006592531034174
zV,0.1,0.5,5.0,26.75,0.006292424863361781,0.004931798127774033
zV,0.1,0.5,5.0,27.0,0.006199214589011209,0.004858742943721211
zV,0.1,0.5,5.0,27.25,0.0061081530634692965,0.0047873718791583645
zV,0.1,0.5,5.0,27.5,0.0060191728041980655,0.004717632043465156
zV,0.1,0.5,5.0,27.75,0.005932209010699797,0.004649472648117247
zV,0.1,0.5,5.0,28.0,0.0058471994357345795,0.0045828449057507955
zV,0.1,0.5,5.0,28.25,0.005764084263775241,0.004517701934899383
zV,0.1,0.5,5.0,28.5,0.005682805996234297,0.004453998670038626
zV,0.1,0.5,5.0,28.75,0.0056033093430314694,0.004391691776600324
zV,0.1,0.5,5.0,29.0,0.005525541120101062,0.004330739570642065
zV,0.1,0.5,5.0,29.25,0.005449450152467046,0.0042711019428806314
zV,0.1,0.5,5.0,29.5,0.00537498718253979,0.004212740286817959
zV,0.1,0.5,5.0,29.75,0.005302104783312718,0.004155617430707489
zV,0.1,0.5,5.0,30.0,0.005230757276159317,0.004099697573126147
zV,0.1,1.0,10.0,0.0,3.1277613865311467,1.0
zV,0.1,1.0,10.0,0.25,2.516820647307392,0.8046715641881748
zV,0.1,1.0,10.0,0.5,1.4284113893268,0.45668809503111873
zV,0.1,1.0,10.0,0.75,0.714237037836589,0.22835406847602135
zV,0.1,1.0,10.0,1.0,0.37742622081397204,0.12066976158707482
zV,0.1,1.0,10.0,1.25,0.2203717768101822,0.0704567099520933
zV,0.1,1.0,10.0,1.5,0.13999255160933302,0.044758066332097085
zV,0.1,1.0,10.0,1.75,0.09477205914002586,0.030300284269809054
zV,0.1,1.0,10.0,2.0,0.0673278040690354,0.021525876097506755
zV,0.1,1.0,10.0,2.25,0.04965802147678147,0.015876537670239242
zV,0.1,1.0,10.0,2.5,0.037737385045054715,0.012065301786626209
zV,0.1,1.0,10.0,2.75,0.029386453936148894,0.009395363106243866
zV,0.1,1.0,10.0,3.0,0.023351846632361978,0.007465993644182818
zV,0.1,1.0,10.0,3.25,0.018876161537773484,0.0060350388680730374
zV,0.1,1.0,10.0,3.5,0.015482653511853503,0.004950075021235743
zV,0.1,1.0,10.0,3.75,0.012860654488377385,0.0041117760912831435
zV,0.1,1.0,10.0,4.0,0.010801398256615866,0.003453395870647022
zV,0.1,1.0,10.0,4.25,0.009160728398047342,0.002928845031943781
zV,0.1,1.0,10.0,4.5,0.007836746552217685,0.002505544887779644
zV,0.1,1.0,10.0,4.75,0.006756281118859625,0.0021601011982415636
zV,0.1,1.0,10.0,5.0,0.005865555683012741,0.0018753207032579787
zV,0.1,1.0,10.0,5.25,0.005124534099712109,0.001638403147305137
zV,0.1,1.0,10.0,5.5,0.004502943924171746,0.0014396699005117361
zV,0.1,1.0,10.0,5.75,0.0039776013423048475,0.0012717086921762335
zV,0.1,1.0,10.0,6.0,0.0035305399473965393,0.0011287753479532834
zV,0.1,1.0,10.0,6.25,0.003147685594465295,0.001006370117624684
zV,0.1,1.0,10.0,6.5,0.0028179036760211753,0.000900933072502177
zV,0.1,1.0,10.0,6.75,0.0025323047272089038,0.0008096220952511227
zV,0.1,1.0,10.0,7.0,0.0022837319283220414,0.0007301490254839489
zV,0.1,1.0,10.0,7.25,0.002066378458654765,0.0006606573210965074
zV,0.1,1.0,10.0,7.5,0.0018754987306230397,0.0005996297347679284
zV,0.1,1.0,10.0,7.75,0.0017071882993111246,0.0005458179471946506
zV,0.1,1.0,10.0,8.0,0.00155821456022556,0.0004981884382023472
zV,0.1,1.0,10.0,8.25,0.00142588539010242,0.0004558804889153653
zV,0.1,1.0,10.0,8.5,0.0013079464041676847,0.00041817333310654705
zV,0.1,1.0,10.0,8.75,0.0012024999879071184,0.0003844602702384387
zV,0.1,1.0,10.0,9.0,0.0011079410355079166,0.0003542281199195575
zV,0.1,1.0,10.0,9.25,0.0010229056071065974,0.00032704080672888347
zV,0.1,1.0,10.0,9.5,0.0009462296494887621,0.0003025261625018592
zV,0.1,1.0,10.0,9.75,0.0008769156105157771,0.0002803652523788981
zV,0.1,1.0,10.0,10.0,0.0008141052860380143,0.0002602836934888119
zV,0.1,1.0,10.0,10.25,0.0007570576182522019,0.0002420445566954898
zV,0.1,1.0,10.0,10.5,0.0007051304509393422,0.00022544253342847526
zV,0.1,1.0,10.0,10.75,0.0006577654644649316,0.00021029911913914522
zV,0.1,1.0,10.0,11.0,0.0006144756796182765,0.00019645861805966044
zV,0.1,1.0,10.0,11.25,0.0005748350472312018,0.00018378481482205533
zV,0.1,1.0,10.0,11.5,0.000538469739507412,0.00017215819014397497
zV,0.1,1.0,10.0,11.75,0.000505050836090404,0.00016147358243671271
zV,0.1,1.0,10.0,12.0,0.000474288158285161,0.00015163821649808514
zV,0.1,1.0,10.0,12.25,0.0004459250524058839,0.00014257003565749574
zV,0.1,1.0,10.0,12.5,0.0004197339608695535,0.00013419628577711318
zV,0.1,1.0,10.0,12.75,0.0003955126496063992,0.00012645230908903948
zV,0.1,1.0,10.0,13.0,0.00037308098430019015,0.00011928051350296794
zV,0.1,1.0,10.0,13.25,0.0003522781671968139,0.00011262948916557508
zV,0.1,1.0,10.0,13.5,0.0003329603617255649,0.00010645324901041624
zV,0.1,1.0,10.0,13.75,0.0003149986447361295,0.00010071057405228718
zV,0.1,1.0,10.0,14.0,0.0002982772363667942,9.536444744514206e-05
zV,0.1,1.0,10.0,14.25,0.0002826919658964389,9.038156398815297e-05
zV,0.1,1.0,10.0,14.5,0.0002681489387642838,8.573190394861778e-05
zV,0.1,1.0,10.0,14.75,0.0002545633755592209,8.138836186655056e-05
zV,0.1,1.0,10.0,15.0,0.00024185859841648944,7.732642248797741e-05
zV,0.1,1.0,10.0,15.25,0.00022996514409788485,7.352387720117244e-05
zV,0.1,1.0,10.0,15.5,0.00021881998622008217,6.996057536945462e-05
zV,0.1,1.0,10.0,15.75,0.00020836585175236933,6.661820580356294e-05
zV,0.1,1.0,10.0,16.0,0.00019855061912543397,6.348010432651231e-05
zV,0.1,1.0,10.0,16.25,0.00018932678715393738,6.053108397885519e-05
zV,0.1,1.0,10.0,16.5,0.0001806510055399542,5.775728491242286e-05
zV,0.1,1.0,10.0,16.75,0.0001724836590428644,5.5146041442169585e-05
zV,0.1,1.0,10.0,17.0,0.0001647884985155369,5.268576408198967e-05
zV,0.1,1.0,10.0,17.25,0.00015753231295067798,5.036583469220127e-05
zV,0.1,1.0,10.0,17.5,0.00015068463748304185,4.8176513122747865e-05
zV,0.1,1.0,10.0,17.75,0.00014421749297586584,4.610885395442863e-05
zV,0.1,1.0,10.0,18.0,0.0001381051534024716,4.4154632126729315e-05
zV,0.1,1.0,10.0,18.25,0.00013232393773226648,4.2306276400138296e-05
zV,0.1,1.0,10.0,18.5,0.00012685202345752376,4.0556809737397965e-05
zV,0.1,1.0,10.0,18.75,0.00012166927926424762,3.8899795805454745e-05
zV,0.1,1.0,10.0,19.0,0.00011675711466630951,3.732929090086355e-05
zV,0.1,1.0,10.0,19.25,0.00011209834469449645,3.583980068851079e-05
zV,0.1,1.0,10.0,19.5,0.00010767706796759644,3.4426241218808585e-05
zV,0.1,1.0,10.0,19.75,0.00010347855667656639,3.30839037537098e-05
zV,0.1,1.0,10.0,20.0,9.948915718972187e-05,3.180842298844946e-05
zV,0.1,1.0,10.0,20.25,9.569620014065408e-05,3.0595748305079706e-05
zV,0.1,1.0,10.0,20.5,9.208791899443621e-05,2.9442117736662325e-05
zV,0.1,1.0,10.0,20.75,8.865337620444948e-05,2.83440343583149e-05
zV,0.1,1.0,10.0,21.0,8.538239617415058e-05,2.7298244853915848e-05
zV,0.1,1.0,10.0,21.25,8.226550432737374e-05,2.630172003581467e-05
zV,0.1,1.0,10.0,21.5,7.929387166898676e-05,2.535163711990443e-05
zV,0.1,1.0,10.0,21.75,7.645926428640379e-05,2.444536358037247e-05
zV,0.1,1.0,10.0,22.0,7.37539973028357e-05,2.3580442427749514e-05
zV,0.1,1.0,10.0,22.25,7.117089284632606e-05,2.27545787708756e-05
zV,0.1,1.0,10.0,22.5,6.870324164549769e-05,2.19656275383888e-05
zV,0.1,1.0,10.0,22.75,6.63447679043342e-05,2.1211582248578772e-05
zV,0.1,1.0,10.0,23.0,6.408959714492418e-05,2.049056472814985e-05
zV,0.1,1.0,10.0,23.25,6.193222673950855e-05,1.980081569080136e-05
zV,0.1,1.0,10.0,23.5,5.9867498881907886e-05,1.91406860957204e-05
zV,0.1,1.0,10.0,23.75,5.789057577392351e-05,1.8508629214240423e-05
zV,0.1,1.0,10.0,24.0,5.599691682498042e-05,1.7903193340168438e-05
zV,0.1,1.0,10.0,24.25,5.4182257683468704e-05,1.7323015085738272e-05
zV,0.1,1.0,10.0,24.5,5.2442590936224545e-05,1.676681321089719e-05
zV,0.1,1.0,10.0,24.75,5.0774148328640297e-05,1.623338293876424e-05
zV,0.1,1.0,10.0,25.0,4.9173384372226286e-05,1.572159071468114e-05
zV,0.1,1.0,10.0,25.25,4.763696121926398e-05,1.5230369370374476e-05
zV,0.1,1.0,10.0,25.5,4.616173469566542e-05,1.4758713658416645e-05
zV,0.1,1.0,10.0,25.75,4.474474139343663e-05,1.4305676125460748e-05
zV,0.1,1.0,10.0,26.0,4.3383186733369295e-05,1.3870363295674403e-05
zV,0.1,1.0,10.0,26.25,4.207443391687122e-05,1.345193213844679e-05
zV,0.1,1.0,10.0,26.5,4.0815993693295855e-05,1.3049586796824984e-05
zV,0.1,1.0,10.0,26.75,3.9605514875834795e-05,1.2662575555278982e-05
zV,0.1,1.0,10.0,27.0,3.8440775545078635e-05,1.229018802732631e-05
zV,0.1,1.0,10.0,27.25,3.7319674884795265e-05,1.1931752545287594e-05
zV,0.1,1.0,10.0,27.5,3.624022559939279e-05,1.1586633736016903e-05
zV,0.1,1.0,10.0,27.75,3.520054686697459e-05,1.1254230267870231e-05
zV,0.1,1.0,10.0,28.0,3.419885778590808e-05,1.0933972755458954e-05
zV,0.1,1.0,10.0,28.25,3.323347127646763e-05,1.0625321809898458e-05
zV,0.1,1.0,10.0,28.5,3.230278840239999e-05,1.0327766223313311e-05
zV,0.1,1.0,10.0,28.75,3.1405293080250303e-05,1.0040821277316311e-05
zV,0.1,1.0,10.0,29.0,3.053954714699319e-05,9.764027166043881e-06
zV,0.1,1.0,10.0,29.25,2.9704185758975885e-05,9.496947525117766e-06
zV,0.1,1.0,10.0,29.5,2.8897913097415222e-05,9.23916805861733e-06
zV,0.1,1.0,10.0,29.75,2.8119498357727017e-05,8.990295256798035e-06
zV,0.1,1.0,10.0,30.0,2.7367772001817237e-05,8.749955197883413e-06
zV,0.1,2.0,20.0,0.0,18.805342857741664,1.0
zV,0.1,2.0,20.0,0.25,11.048284709093133,0.587507752061263
zV,0.1,2.0,20.0,0.5,2.9112248984990616,0.1548083925149276
zV,0.1,2.0,20.0,0.75,0.6207399181713906,0.03300869986084026
zV,0.1,2.0,20.0,1.0,0.15905297111947228,0.008457860743229914
zV,0.1,2.0,20.0,1.25,0.051920066312608225,0.002760921016190572
zV,0.1,2.0,20.0,1.5,0.020467838168856133,0.001088405477299238
zV,0.1,2.0,20.0,1.75,0.009253200600097248,0.0004920516828699004
zV,0.1,2.0,20.0,2.0,0.004630583217768984,0.00024623763856890783
zV,0.1,2.0,20.0,2.25,0.0025051449223707388,0.0001332145306427868
zV,0.1,2.0,20.0,2.5,0.0014414020723586816,7.664853989967507e-05
zV,0.1,2.0,20.0,2.75,0.0008717757930953213,4.635787816739721e-05
zV,0.1,2.0,20.0,3.0,0.0005494524273174829,2.9217889377182393e-05
zV,0.1,2.0,20.0,3.25,0.0003585139186711001,1.9064471271977334e-05
zV,0.1,2.0,20.0,3.5,0.00024094433000412902,1.2812546510149832e-05
zV,0.1,2.0,20.0,3.75,0.00016611489661666105,8.833388355282016e-06
zV,0.1,2.0,20.0,4.0,0.00011710355810643535,6.2271429450820626e-06
zV,0.1,2.0,20.0,4.25,8.418756508658016e-05,4.476789693410049e-06
zV,0.1,2.0,20.0,4.5,6.158676413261478e-05,3.2749609830836526e-06
zV,0.1,2.0,20.0,4.75,4.576028732002661e-05,2.4333662867086898e-06
zV,0.1,2.0,20.0,5.0,3.4480639531610444e-05,1.833555484334904e-06
zV,0.1,2.0,20.0,5.25,2.6312925348587714e-05,1.3992260363259144e-06
zV,0.1,2.0,20.0,5.5,2.0312925758586734e-05,1.080167796580451e-06
zV,0.1,2.0,20.0,5.75,1.5847235826266863e-05,8.426985855109243e-07
zV,0.1,2.0,20.0,6.0,1.2483462165465331e-05,6.638252894350298e-07
zV,0.1,2.0,20.0,6.25,9.92168777336552e-06,5.275994087648885e-07
zV,0.1,2.0,20.0,6.5,7.95082236558627e-06,4.227959269731222e-07
zV,0.1,2.0,20.0,6.75,6.420284228824549e-06,3.414074541151738e-07
zV,0.1,2.0,20.0,7.0,5.221314525166751e-06,2.776505892322656e-07
zV,0.1,2.0,20.0,7.25,4.274453467668164e-06,2.2729994874347555e-07
zV,0.1,2.0,20.0,7.5,3.5210242901798442e-06,1.8723531481534946e-07
zV,0.1,2.0,20.0,7.75,2.9172643600367654e-06,1.5512954919807828e-07
zV,0.1,2.0,20.0,8.0,2.430229866147892e-06,1.2923081937575152e-07
zV,0.1,2.0,20.0,8.25,2.0349046942440836e-06,1.0820885902680402e-07
zV,0.1,2.0,20.0,8.5,1.712137102786494e-06,9.104524792440316e-08
zV,0.1,2.0,20.0,8.75,1.4471521015180332e-06,7.695430561758031e-08
zV,0.1,2.0,20.0,9.0,1.2284685900097254e-06,6.532550878241484e-08
zV,0.1,2.0,20.0,9.25,1.0471039969453637e-06,5.568119682084385e-08
zV,0.1,2.0,20.0,9.5,8.959851071790059e-07,4.764524177819775e-08
zV,0.1,2.0,20.0,9.75,7.695081106354522e-07,4.0919653337703755e-08
zV,0.1,2.0,20.0,10.0,6.632075769044706e-07,3.526697608873669e-08
zV,0.1,2.0,20.0,10.25,5.735055897644072e-07,3.0496949409689176e-08
zV,0.1,2.0,20.0,10.5,4.975203286871621e-07,2.6456328525929858e-08
zV,0.1,2.0,20.0,10.75,4.329190600991172e-07,2.3021067117683306e-08
zV,0.1,2.0,20.0,11.0,3.778045363293976e-07,2.0090276427683712e-08
zV,0.1,2.0,20.0,11.25,3.3062669270515393e-07,1.7581529632630102e-08
zV,0.1,2.0,20.0,11.5,2.9011362302471437e-07,1.5427191368929615e-08
zV,0.1,2.0,20.0,11.75,2.5521733475542585e-07,1.3571533190651699e-08
zV,0.1,2.0,20.0,12.0,2.2507090041465963e-07,1.1968455035213776e-08
zV,0.1,2.0,20.0,12.25,1.9895444464413943e-07,1.05796765392254e-08
zV,0.1,2.0,20.0,12.5,1.7626801793389756e-07,9.373294561408789e-09
zV,0.1,2.0,20.0,12.75,1.565098650298539e-07,8.322627575249069e-09
zV,0.1,2.0,20.0,13.0,1.3925893978189935e-07,7.405285871965377e-09
zV,0.1,2.0,20.0,13.25,1.2416077814954376e-07,6.602420338134385e-09
zV,0.1,2.0,20.0,13.5,1.1091603877230065e-07,5.898113084741735e-09
zV,0.1,2.0,20.0,13.75,9.92711716412249e-08,5.278881240942522e-09
zV,0.1,2.0,20.0,14.0,8.90107915285694e-08,4.733271400682067e-09
zV,0.1,2.0,20.0,14.25,7.995142248927524e-08,4.25152697794932e-09
zV,0.1,2.0,20.0,14.5,7.193634929712105e-08,3.825314424804904e-09
zV,0.1,2.0,20.0,14.75,6.48313658735063e-08,3.447497148227581e-09
zV,0.1,2.0,20.0,15.0,5.8521253181818444e-08,3.111948217297553e-09
zV,0.1,2.0,20.0,15.25,5.290685239539926e-08,2.813394724873038e-09
zV,0.1,2.0,20.0,15.5,4.790262545245631e-08,2.54728806673876e-09
zV,0.1,2.0,20.0,15.75,4.3434615950739014e-08,2.309695509372653e-09
zV,0.1,2.0,20.0,16.0,3.943873990673473e-08,2.0972092987126177e-09
zV,0.1,2.0,20.0,16.25,3.585934913078869e-08,1.9068702656503996e-09
zV,0.1,2.0,20.0,16.5,3.26480205636632e-08,1.7361034473361313e-09
zV,0.1,2.0,20.0,16.75,2.976253343474576e-08,1.5826636961576753e-09
zV,0.1,2.0,20.0,17.0,2.7166002968321144e-08,1.444589613378818e-09
zV,0.1,2.0,20.0,17.25,2.482614491905231e-08,1.32016443980079e-09
zV,0.1,2.0,20.0,17.5,2.271464972562891e-08,1.2078827755207816e-09
zV,0.1,2.0,20.0,17.75,2.0806648740855785e-08,1.106422195981938e-09
zV,0.1,2.0,20.0,18.0,1.9080257992035418e-08,1.0146189908034875e-09
zV,0.1,2.0,20.0,18.25,1.7516187378049568e-08,9.314473822974524e-10
zV,0.1,2.0,20.0,18.5,1.6097405223086292e-08,8.560016876511994e-10
zV,0.1,2.0,20.0,18.75,1.4808849764534435e-08,7.874809768989679e-10
zV,0.1,2.0,20.0,19.0,1.3637180520697675e-08,7.251758515577187e-10
zV,0.1,2.0,20.0,19.25,1.2570563616084585e-08,6.684570290038405e-10
zV,0.1,2.0,20.0,19.5,1.1598486081161948e-08,6.16765467606838e-10
zV,0.1,2.0,20.0,19.75,1.0711594924394746e-08,5.696038091634721e-10
zV,0.1,2.0,20.0,20.0,9.90155742530966e-09,5.265289497890462e-10
zV,0.1,2.0,20.0,20.25,9.160939641112268e-09,4.871455793394882e-10
zV,0.1,2.0,20.0,20.5,8.483100574696674e-09,4.5110055364953926e-10
zV,0.1,2.0,20.0,20.75,7.862099833948404e-09,4.1807798418904044e-10
zV,0.1,2.0,20.0,21.0,7.292616933513838e-09,3.8779494682340553e-10
zV,0.1,2.0,20.0,21.25,6.769880660932415e-09,3.5999772576044435e-10
zV,0.1,2.0,20.0,21.5,6.289607157610114e-09,3.344585209208695e-10
zV,0.1,2.0,20.0,21.75,5.847945558500018e-09,3.109725572534602e-10
zV,0.1,2.0,20.0,22.0,5.441430198279722e-09,2.8935554323273765e-10
zV,0.1,2.0,20.0,22.25,5.066938531028275e-09,2.69441433179845e-10
zV,0.1,2.0,20.0,22.5,4.721654028848676e-09,2.510804543457125e-10
zV,0.1,2.0,20.0,22.75,4.4030334258369555e-09,2.341373650640112e-10
zV,0.1,2.0,20.0,23.0,4.108777759997817e-09,2.1848991486514384e-10
zV,0.1,2.0,20.0,23.25,3.836806739433574e-09,2.040274813630458e-10
zV,0.1,2.0,20.0,23.5,3.5852360222981935e-09,1.906498620854576e-10
zV,0.1,2.0,20.0,23.75,3.352357054214077e-09,1.7826620230079985e-10
zV,0.1,2.0,20.0,24.0,3.1366191534402194e-09,1.667940423723227e-10
zV,0.1,2.0,20.0,24.25,2.936613574190895e-09,1.5615847030313348e-10
zV,0.1,2.0,20.0,24.5,2.751059313087358e-09,1.4629136697472225e-10
zV,0.1,2.0,20.0,24.75,2.5787904535886988e-09,1.37130733169647e-10
zV,0.1,2.0,20.0,25.0,2.4187448690737453e-09,1.2862008884235854e-10
zV,0.1,2.0,20.0,25.25,2.2699541276121914e-09,1.207079362915051e-10
zV,0.1,2.0,20.0,25.5,2.131534460860971e-09,1.1334727991856178e-10
zV,0.1,2.0,20.0,25.75,2.0026786763683986e-09,1.0649519615346703e-10
zV,0.1,2.0,20.0,26.0,1.8826489072195223e-09,1.0011244790703114e-10
zV,0.1,2.0,20.0,26.25,1.7707701057145118e-09,9.416313858832584e-11
zV,0.1,2.0,20.0,26.5,1.6664241988967952e-09,8.861440131684557e-11
zV,0.1,2.0,20.0,26.75,1.5690448334606429e-09,8.343611947573231e-11
zV,0.1,2.0,20.0,27.0,1.478112646059019e-09,7.860067520388328e-11
zV,0.1,2.0,20.0,27.25,1.3931510024643077e-09,7.408272281995562e-11
zV,0.1,2.0,20.0,27.5,1.3137221555475512e-09,6.985898451762215e-11
zV,0.1,2.0,20.0,27.75,1.2394237777560111e-09,6.590806597529133e-11
zV,0.1,2.0,20.0,28.0,1.1698858287881548e-09,6.221028979041153e-11
zV,0.1,2.0,20.0,28.25,1.1047677235795973e-09,5.874754488322416e-11
zV,0.1,2.0,20.0,28.5,1.0437557695994063e-09,5.550315022146589e-11
zV,0.1,2.0,20.0,28.75,9.865608458817225e-10,5.2461731399679393e-11
zV,0.1,2.0,20.0,29.0,9.329162992396924e-10,4.960910876749239e-11
zV,0.1,2.0,20.0,29.25,8.825760357783065e-10,4.693219594318501e-11
zV,0.1,2.0,20.0,29.5,8.353127881830265e-10,4.4418907674376717e-11
zV,0.1,2.0,20.0,29.75,7.909165413504395e-10,4.205807611876856e-11
zV,0.1,2.0,20.0,30.0,7.491931007781984e-10,3.983937471630704e-11
zV,0.1,4.0,40.0,0.0,679.7902200289348,1.0
zV,0.1,4.0,40.0,0.25,212.90226730222042,0.3131881881047927
zV,0.1,4.0,40.0,0.5,12.09260004452533,0.017788723179940156
zV,0.1,4.0,40.0,0.75,0.46885856134520054,0.0006897106600404518
zV,0.1,4.0,40.0,1.0,0.02824673485027753,4.155213478810453e-05
zV,0.1,4.0,40.0,1.25,0.0028820098607594824,4.239557698604154e-06
zV,0.1,4.0,40.0,1.5,0.000437521044038154,6.436118542857696e-07
zV,0.1,4.0,40.0,1.75,8.820875179964194e-05,1.29758783225636e-07
zV,0.1,4.0,40.0,2.0,2.190400211465663e-05,3.222170821128363e-08
zV,0.1,4.0,40.0,2.25,6.375659395265236e-06,9.378863077779878e-09
zV,0.1,4.0,40.0,2.5,2.1028547688457256e-06,3.0933877935993537e-09
zV,0.1,4.0,40.0,2.75,7.67209708538898e-07,1.128597743736652e-09
zV,0.1,4.0,40.0,3.0,3.041917412810998e-07,4.474788432057056e-10
zV,0.1,4.0,40.0,3.25,1.2932899813719922e-07,1.9024839476462963e-10
zV,0.1,4.0,40.0,3.5,5.835287007111815e-08,8.583952571226223e-11
zV,0.1,4.0,40.0,3.75,2.771380967656073e-08,4.07681794471552e-11
zV,0.1,4.0,40.0,4.0,1.3764041853133604e-08,2.024748436737991e-11
zV,0.1,4.0,40.0,4.25,7.110252186877445e-09,1.045947996512042e-11
zV,0.1,4.0,40.0,4.5,3.803555484522071e-09,5.595190063723153e-12
zV,0.1,4.0,40.0,4.75,2.09918577442093e-09,3.0879905485130103e-12
zV,0.1,4.0,40.0,5.0,1.1915372343320874e-09,1.7528013778741484e-12
zV,0.1,4.0,40.0,5.25,6.937430233431697e-10,1.0205251604144011e-12
zV,0.1,4.0,40.0,5.5,4.133561172350653e-10,6.080642307820655e-13
zV,0.1,4.0,40.0,5.75,2.515463722007809e-10,3.70035291461054e-13
zV,0.1,4.0,40.0,6.0,1.5607124382564773e-10,2.2958736272935004e-13
zV,0.1,4.0,40.0,6.25,9.857663260056596e-11,1.4501037187085467e-13
zV,0.1,4.0,40.0,6.5,6.32971080799053e-11,9.311270773682373e-14
zV,0.1,4.0,40.0,6.75,4.1269654866941534e-11,6.07093977686012e-14
zV,0.1,4.0,40.0,7.0,2.7292877279358652e-11,4.0148970189946176e-14
zV,0.1,4.0,40.0,7.25,1.8290351569153096e-11,2.6905876298683117e-14
zV,0.1,4.0,40.0,7.5,1.2410049634149835e-11,1.825570487557413e-14
zV,0.1,4.0,40.0,7.75,8.51852715724249e-12,1.2531111666890272e-14
zV,0.1,4.0,40.0,8.0,5.91136192133747e-12,8.695861969131974e-15
zV,0.1,4.0,40.0,8.25,4.144412619408077e-12,6.096605242763972e-15
zV,0.1,4.0,40.0,8.5,2.9338352666134125e-12,4.315795049961937e-15
zV,0.1,4.0,40.0,8.75,2.095908807919219e-12,3.083169992986966e-15
zV,0.1,4.0,40.0,9.0,1.5102848985667934e-12,2.221692595845979e-15
zV,0.1,4.0,40.0,9.25,1.0972316824701824e-12,1.6140739453760891e-15
zV,0.1,4.0,40.0,9.5,8.033582803520452e-13,1.1817738129828507e-15
zV,0.1,4.0,40.0,9.75,5.92548643939145e-13,8.716639729149437e-16
zV,0.1,4.0,40.0,10.0,4.401364079435319e-13,6.474591645710905e-16
zV,0.1,4.0,40.0,10.25,3.29120628684114e-13,4.841502848777454e-16
zV,0.1,4.0,40.0,10.5,2.4768149419339725e-13,3.6434989338748485e-16
zV,0.1,4.0,40.0,10.75,1.8753312599623067e-13,2.758691144280488e-16
zV,0.1,4.0,40.0,11.0,1.4282101488591036e-13,2.100957187642848e-16
zV,0.1,4.0,40.0,11.25,1.0937731759565136e-13,1.6089863368583885e-16
zV,0.1,4.0,40.0,11.5,8.4213510486342e-14,1.2388161524706479e-16
zV,0.1,4.0,40.0,11.75,6.517189157470619e-14,9.587059309551732e-17
zV,0.1,4.0,40.0,12.0,5.068430436798952e-14,7.455874308670134e-17
zV,0.1,4.0,40.0,12.25,3.960383129080722e-14,5.82589012373869e-17
zV,0.1,4.0,40.0,12.5,3.1086537572776185e-14,4.57296040114449e-17
zV,0.1,4.0,40.0,12.75,2.4507804309398516e-14,3.605201073406934e-17
zV,0.1,4.0,40.0,13.0,1.9402738700465438e-14,2.854224454661848e-17
zV,0.1,4.0,40.0,13.25,1.5423460682844844e-14,2.2688559247275367e-17
zV,0.1,4.0,40.0,13.5,1.23082977399516e-14,1.8106023560367943e-17
zV,0.1,4.0,40.0,13.75,9.859436237976366e-15,1.4503645312162193e-17
zV,0.1,4.0,40.0,14.0,7.92661525129261e-15,1.1660384362333456e-17
zV,0.1,4.0,40.0,14.25,6.395163675567345e-15,9.407554694292513e-18
zV,0.1,4.0,40.0,14.5,5.1771771795866534e-15,7.615845340296733e-18
zV,0.1,4.0,40.0,14.75,4.2049775702782995e-15,6.1856988323534835e-18
zV,0.1,4.0,40.0,15.0,3.426240158312112e-15,5.0401433521157114e-18
zV,0.1,4.0,40.0,15.25,2.8003464006133367e-15,4.119427314641482e-18
zV,0.1,4.0,40.0,15.5,2.2956410949724843e-15,3.3769845863254287e-18
zV,0.1,4.0,40.0,15.75,1.8873605755574674e-15,2.7763867733741936e-18
zV,0.1,4.0,40.0,16.0,1.5560609835105583e-15,2.2890311417606533e-18
zV,0.1,4.0,40.0,16.25,1.2864209114825573e-15,1.8923792569828405e-18
zV,0.1,4.0,40.0,16.5,1.0663255446799673e-15,1.56860971703091e-18
zV,0.1,4.0,40.0,16.75,8.861633607040785e-16,1.3035835682754596e-18
zV,0.1,4.0,40.0,17.0,7.382839934051743e-16,1.08604680039932e-18
zV,0.1,4.0,40.0,17.25,6.165787804392111e-16,9.070133142147394e-19
zV,0.1,4.0,40.0,17.5,5.161550637168619e-16,7.592858039277061e-19
zV,0.1,4.0,40.0,17.75,4.330824037673818e-16,6.370824277950748e-19
zV,0.1,4.0,40.0,18.0,3.6419415781412224e-16,5.357449211296694e-19
zV,0.1,4.0,40.0,18.25,3.069318315692691e-16,4.515096312450697e-19
zV,0.1,4.0,40.0,18.5,2.592225918890304e-16,3.813273334205908e-19
zV,0.1,4.0,40.0,18.75,2.1938257414209716e-16,3.2272099197419947e-19
zV,0.1,4.0,40.0,19.0,1.8604031998742448e-16,2.7367313401405776e-19
zV,0.1,4.0,40.0,19.25,1.5807597506871494e-16,2.325364066902677e-19
zV,0.1,4.0,40.0,19.5,1.3457286322936636e-16,1.9796234082867266e-19
zV,0.1,4.0,40.0,19.75,1.1477880954366966e-16,1.6884445548331687e-19
zV,0.1,4.0,40.0,20.0,9.807516494082053e-17,1.4427269185579934e-19
zV,0.1,4.0,40.0,20.25,8.395193255254336e-17,1.2349682310664902e-19
zV,0.1,4.0,40.0,20.5,7.19877417745164e-17,1.0589699535755648e-19
zV,0.1,4.0,40.0,20.75,6.183368425598485e-17,9.095994975237059e-20
zV,0.1,4.0,40.0,21.0,5.3200234679261736e-17,7.825978237374069e-20
zV,0.1,4.0,40.0,21.25,4.584664197522195e-17,6.744233827499096e-20
zV,0.1,4.0,40.0,21.5,3.9572303990656736e-17,5.821252325308883e-20
zV,0.1,4.0,40.0,21.75,3.420973856452638e-17,5.032396400623455e-20
zV,0.1,4.0,40.0,22.0,2.9618842605488175e-17,4.357056299548921e-20
zV,0.1,4.0,40.0,22.25,2.568219280126828e-17,3.7779585590647567e-20
zV,0.1,4.0,40.0,22.5,2.230119066331739e-17,3.280598926881908e-20
zV,0.1,4.0,40.0,22.75,1.9392893527189943e-17,2.8527761882723906e-20
zV,0.1,4.0,40.0,23.0,1.6887404069593842e-17,2.4842081530497807e-20
zV,0.1,4.0,40.0,23.25,1.4725715562430316e-17,2.1662146833773995e-20
zV,0.1,4.0,40.0,23.5,1.2857929784750121e-17,1.8914555411230885e-20
zV,0.1,4.0,40.0,23.75,1.1241780289586685e-17,1.653713154200451e-20
zV,0.1,4.0,40.0,24.0,9.841406384982459e-18,1.4477122640222106e-20
zV,0.1,4.0,40.0,24.25,8.626333374658498e-18,1.2689699146144416e-20
zV,0.1,4.0,40.0,24.5,7.570622816003728e-18,1.1136704519934827e-20
zV,0.1,4.0,40.0,24.75,6.65216318820504e-18,9.785611784650116e-21
zV,0.1,4.0,40.0,25.0,5.852076735609326e-18,8.608650967882764e-21
zV,0.1,4.0,40.0,25.25,5.15422261019098e-18,7.582078203436928e-21
zV,0.1,4.0,40.0,25.5,4.544779980676093e-18,6.6855624673191794e-21
zV,0.1,4.0,40.0,25.75,4.011897662612635e-18,5.9016701688380746e-21
zV,0.1,4.0,40.0,26.0,3.5453991798534e-18,5.215431283642905e-21
zV,0.1,4.0,40.0,26.25,3.1365340947303786e-18,4.613973549953211e-21
zV,0.1,4.0,40.0,26.5,2.7777680228481622e-18,4.0862135714896406e-21
zV,0.1,4.0,40.0,26.75,2.4626050442034577e-18,3.622595576762841e-21
zV,0.1,4.0,40.0,27.0,2.1854372878567645e-18,3.214870151800276e-21
zV,0.1,4.0,40.0,27.25,1.9414173451109317e-18,2.855906554566638e-21
zV,0.1,4.0,40.0,27.5,1.7263498904469532e-18,2.53953328480288e-21
zV,0.1,4.0,40.0,27.75,1.5365994881709277e-18,2.2604024637270062e-21
zV,0.1,4.0,40.0,28.0,1.3690120584461817e-18,2.0138743072648365e-21
zV,0.1,4.0,40.0,28.25,1.2208478875127536e-18,1.795918581265834e-21
zV,0.1,4.0,40.0,28.5,1.0897244084173991e-18,1.603030429550775e-21
zV,0.1,4.0,40.0,28.75,9.73567262729917e-19,1.4321583836385258e-21
zV,0.1,4.0,40.0,29.0,8.705683905094613e-19,1.2806427113240998e-21
zV,0.1,4.0,40.0,29.25,7.791500934072792e-19,1.1461625519915766e-21
zV,0.1,4.0,40.0,29.5,6.979341809756882e-19,1.026690529537158e-21
zV,0.1,4.0,40.0,29.75,6.257154485275684e-19,9.204537371851794e-22
zV,0.1,4.0,40.0,30.0,5.614388508076953e-19,8.259001589987542e-22
zV,0.2,0.25,1.25,0.0,0.5119315705629368,1.0
zV,0.2,0.25,1.25,0.25,0.5234317578985271,1.022464305772243
zV,0.2,0.25,1.25,0.5,0.5544215462977611,1.0829993268203812
zV,0.2,0.25,1.25,0.75,0.5953953869309611,1.163037056449253
zV,0.2,0.25,1.25,1.0,0.6335679122973192,1.2376027358512527
zV,0.2,0.25,1.25,1.25,0.6563902107802174,1.2821834958497074
zV,0.2,0.25,1.25,1.5,0.6548612044364893,1.2791967561531365
zV,0.2,0.25,1.25,1.75,0.6257819442394974,1.2223937342863362
zV,0.2,0.25,1.25,2.0,0.5724054097143543,1.118128755147721
zV,0.2,0.25,1.25,2.25,0.5033643241362653,0.9832648601506434
zV,0.2,0.25,1.25,2.5,0.43023398344504804,0.840413071168767
zV,0.2,0.25,1.25,2.75,0.36445979559262054,0.7119306886892101
zV,0.2,0.25,1.25,3.0,0.3145286980157647,0.6143959780989842
zV,0.2,0.25,1.25,3.25,0.2841488804394917,0.5550524655610363
zV,0.2,0.25,1.25,3.5,0.27186921435644074,0.5310655368597104
zV,0.2,0.25,1.25,3.75,0.2721292096611238,0.5315734080667882
zV,0.2,0.25,1.25,4.0,0.27731967027796817,0.5417123815454834
zV,0.2,0.25,1.25,4.25,0.28017454465307157,0.5472890533884879
zV,0.2,0.25,1.25,4.5,0.2757743147841067,0.5386937056467452
zV,0.2,0.25,1.25,4.75,0.26261841909495715,0.5129951622365725
zV,0.2,0.25,1.25,5.0,0.2425501463552905,0.47379407776819543
zV,0.2,0.25,1.25,5.25,0.2196822616500146,0.42912427027785127
zV,0.2,0.25,1.25,5.5,0.19876059845355265,0.38825618477678364
zV,0.2,0.25,1.25,5.75,0.1835325422869632,0.3585099119500381
zV,0.2,0.25,1.25,6.0,0.175629849870195,0.3430729026480368
zV,0.2,0.25,1.25,6.25,0.17426348331597197,0.34040386125111627
zV,0.2,0.25,1.25,6.5,0.17674134816888926,0.3452440879442904
zV,0.2,0.25,1.25,6.75,0.17955526454890916,0.3507407530101421
zV,0.2,0.25,1.25,7.0,0.17962404247710745,0.3508751028571786
zV,0.2,0.25,1.25,7.25,0.17526795596886044,0.34236598414145475
zV,0.2,0.25,1.25,7.5,0.16661784592608034,0.3254689796584764
zV,0.2,0.25,1.25,7.75,0.15537632575315236,0.30350995071918585
zV,0.2,0.25,1.25,8.0,0.14407165391709592,0.28142756220068627
zV,0.2,0.25,1.25,8.25,0.1351022520495981,0.2639068575142479
zV,0.2,0.25,1.25,8.5,0.12991443638989802,0.2537730506580007
zV,0.2,0.25,1.25,8.75,0.12858165656628967,0.251169617112883
zV,0.2,0.25,1.25,9.0,0.12989460567453068,0.2537343136147948
zV,0.2,0.25,1.25,9.25,0.13188815508356952,0.25762848526521026
zV,0.2,0.25,1.25,9.5,0.13258725814770808,0.25899410345392604
zV,0.2,0.25,1.25,9.75,0.13069580825813576,0.25529937158284327
zV,0.2,0.25,1.25,10.0,0.1259935374369839,0.24611402125178033
zV,0.2,0.25,1.25,10.25,0.11932511684537629,0.23308802134270107
zV,0.2,0.25,1.25,10.5,0.11221609428188219,0.2192013556782319
zV,0.2,0.25,1.25,10.75,0.1062779581509396,0.20760188326356363
zV,0.2,0.25,1.25,11.0,0.10262675653784913,0.20046967688473943
zV,0.2,0.25,1.25,11.25,0.10151915474813888,0.1983061029748665
zV,0.2,0.25,1.25,11.5,0.10231926966357607,0.19986903630706432
zV,0.2,0.25,1.25,11.75,0.10378533715046022,0.20273283211725826
zV,0.2,0.25,1.25,12.0,0.10455300319967291,0.2042323802861054
zV,0.2,0.25,1.25,12.25,0.10363047094574222,0.20243031862986444
zV,0.2,0.25,1.25,12.5,0.10072839458185696,0.19676144307938012
zV,0.2,0.25,1.25,12.75,0.09631732191378212,0.18814491516486945
zV,0.2,0.25,1.25,13.0,0.09140914902035041,0.17855735859352043
zV,0.2,0.25,1.25,13.25,0.0871577122745424,0.17025266126623312
zV,0.2,0.25,1.25,13.5,0.08443256798555535,0.1649294023666298
zV,0.2,0.25,1.25,13.75,0.08352053669575292,0.16314785314746458
zV,0.2,0.25,1.25,14.0,0.08405485391136988,0.16419158095473657
zV,0.2,0.25,1.25,14.25,0.08518440136857372,0.16639802322584277
zV,0.2,0.25,1.25,14.5,0.08590851893532664,0.16781250439557538
zV,0.2,0.25,1.25,14.75,0.08544742499971324,0.16691180992364357
zV,0.2,0.25,1.25,15.0,0.08351249751510645,0.16313214952395563
zV,0.2,0.25,1.25,15.25,0.08038403885377231,0.15702106194657886
zV,0.2,0.25,1.25,15.5,0.0767785237721435,0.14997809900201176
zV,0.2,0.25,1.25,15.75,0.0735643617905094,0.14369959975239582
zV,0.2,0.25,1.25,16.0,0.0714370107215394,0.13954406180299628
zV,0.2,0.25,1.25,16.25,0.07067343122616217,0.13805249625149577
zV,0.2,0.25,1.25,16.5,0.07105116342079373,0.138790353059616
zV,0.2,0.25,1.25,16.75,0.07195340328532662,0.14055277584503
zV,0.2,0.25,1.25,17.0,0.07261287028719085,0.14184096950173117
zV,0.2,0.25,1.25,17.25,0.07239904364909239,0.14142328352494457
zV,0.2,0.25,1.25,17.5,0.0710420301977187,0.1387725123488644
zV,0.2,0.25,1.25,17.75,0.06871432364099679,0.1342256027801455
zV,0.2,0.25,1.25,18.0,0.06594707950377406,0.12882010662334514
zV,0.2,0.25,1.25,18.25,0.06341892198728839,0.12388163894160865
zV,0.2,0.25,1.25,18.5,0.06170012774474819,0.12052417020677333
zV,0.2,0.25,1.25,18.75,0.06104770366469919,0.11924973409545563
zV,0.2,0.25,1.25,19.0,0.06132415839695454,0.11978975691911417
zV,0.2,0.25,1.25,19.25,0.06206444233893421,0.12123581726105719
zV,0.2,0.25,1.25,19.5,0.06266029629879742,0.12239975008748552
zV,0.2,0.25,1.25,19.75,0.062589549139308,0.12226155357147142
zV,0.2,0.25,1.25,20.0,0.06160441394749769,0.12033720420828012
zV,0.2,0.25,1.25,20.25,0.059811340105606604,0.11683463873860345
zV,0.2,0.25,1.25,20.5,0.0576174399609811,0.11254910475168207
zV,0.2,0.25,1.25,20.75,0.055568444063452446,0.10854662470288276
zV,0.2,0.25,1.25,21.0,0.054141976351231184,0.10576018254098861
zV,0.2,0.25,1.25,21.25,0.05357387931063425,0.10465046969406995
zV,0.2,0.25,1.25,21.5,0.05378021120933871,0.1050535155513074
zV,0.2,0.25,1.25,21.75,0.05440002837412408,0.10626425776848265
zV,0.2,0.25,1.25,22.0,0.0549387075667697,0.10731650620093089
zV,0.2,0.25,1.25,22.25,0.05495527887330138,0.10734887636031266
zV,0.2,0.25,1.25,22.5,0.05422302170970337,0.10591849541546725
zV,0.2,0.25,1.25,22.75,0.05280521527030703,0.10314897206327923
zV,0.2,0.25,1.25,23.0,0.051027864678866275,0.09967712017204634
zV,0.2,0.25,1.25,23.25,0.04928436136840867,0.09627138508807723
zV,0.2,0.25,1.25,23.5,0.04813508723030627,0.09402640899324756
zV,0.2,0.25,1.25,23.75,0.04766702645615984,0.09311210559595613
zV,0.2,0.25,1.25,24.0,0.047779532268042095,0.09333187288195989
zV,0.2,0.25,1.25,24.25,0.048274178412937845,0.09429810777220472
zV,0.2,0.25,1.25,24.5,0.04876729868750474,0.09526136204860078
zV,0.2,0.25,1.25,24.75,0.04884981459471398,0.09542254747250128
zV,0.2,0.25,1.25,25.0,0.04831433693805808,0.0943765528758659
zV,0.2,0.25,1.25,25.25,0.047141761192147566,0.09208605974487749
zV,0.2,0.25,1.25,25.5,0.045647976345038685,0.08916812122925466
zV,0.2,0.25,1.25,25.75,0.04423542210100253,0.08640885744233316
zV,0.2,0.25,1.25,26.0,0.043221001846381904,0.08442730304531652
zV,0.2,0.25,1.25,26.25,0.04276331439099238,0.08353326274441022
zV,0.2,0.25,1.25,26.5,0.042847867235215185,0.08369842709270355
zV,0.2,0.25,1.25,26.75,0.04328354194089885,0.08454946799491744
zV,0.2,0.25,1.25,27.0,0.04374517612144293,0.08545121777377256
zV,0.2,0.25,1.25,27.25,0.04388434168064597,0.08572306183888855
zV,0.2,0.25,1.25,27.5,0.04347181814246252,0.0849172441048312
zV,0.2,0.25,1.25,27.75,0.04250929908151201,0.0830370727766748
zV,0.2,0.25,1.25,28.0,0.04123973802530655,0.08055712989132116
zV,0.2,0.25,1.25,28.25,0.04003698468132758,0.07820768826056497
zV,0.2,0.25,1.25,28.5,0.039140890589843616,0.07645727054262937
zV,0.2,0.25,1.25,28.75,0.038702764809766387,0.07560144174583246
zV,0.2,0.25,1.25,29.0,0.038746302239685955,0.07568648715506889
zV,0.2,0.25,1.25,29.25,0.0391889016903486,0.0765510547576802
zV,0.2,0.25,1.25,29.5,0.03950451936946113,0.0771675779362868
zV,0.2,0.25,1.25,29.75,0.03968315120579005,0.07751651487747308
zV,0.2,0.25,1.25,30.0,0.03945571166218,0.07707223764065421
zV,0.2,0.5,2.5,0.0,0.6833679137385442,1.0
zV,0.2,0.5,2.5,0.25,0.6910638821823836,1.0112618229347885
zV,0.2,0.5,2.5,0.5,0.6978156398070335,1.021141943860737
zV,0.2,0.5,2.5,0.75,0.6700484508885921,0.9805090894931188
zV,0.2,0.5,2.5,1.0,0.5892409887996961,0.8622602509621765
zV,0.2,0.5,2.5,1.25,0.47118059718860356,0.6894976888962872
zV,0.2,0.5,2.5,1.5,0.354596258187245,0.5188950945140703
zV,0.2,0.5,2.5,1.75,0.2711865242998147,0.39683824605726276
zV,0.2,0.5,2.5,2.0,0.2252790449038258,0.3296599684807814
zV,0.2,0.5,2.5,2.25,0.1990448703375448,0.2912704362260988
zV,0.2,0.5,2.5,2.5,0.17367908014604352,0.2541516460670305
zV,0.2,0.5,2.5,2.75,0.14456744083683867,0.21155140288332297
zV,0.2,0.5,2.5,3.0,0.11885642881723332,0.1739274356137061
zV,0.2,0.5,2.5,3.25,0.10291671248638903,0.15060220185544862
zV,0.2,0.5,2.5,3.5,0.09476745086957787,0.13867705662551166
zV,0.2,0.5,2.5,3.75,0.08760667434070431,0.1281984017385729
zV,0.2,0.5,2.5,4.0,0.07771630988069331,0.11372543006230093
zV,0.2,0.5,2.5,4.25,0.0671786849675286,0.09830529589838351
zV,0.2,0.5,2.5,4.5,0.059722327044565496,0.08739410476245332
zV,0.2,0.5,2.5,4.75,0.055861329715321706,0.08174415068702535
zV,0.2,0.5,2.5,5.0,0.05285599450343312,0.07734632171163916
zV,0.2,0.5,2.5,5.25,0.048424393767858516,0.07086138051600947
zV,0.2,0.5,2.5,5.5,0.04314616978600445,0.06313754116719053
zV,0.2,0.5,2.5,5.75,0.03906407037130788,0.057164039437552154
zV,0.2,0.5,2.5,6.0,0.03688311109996795,0.053972553230059006
zV,0.2,0.5,2.5,6.25,0.0353233549550191,0.05169009876652443
zV,0.2,0.5,2.5,6.5,0.032971762417581214,0.04824891797626333
zV,0.2,0.5,2.5,6.75,0.029959336670488383,0.04384071313297099
zV,0.2,0.5,2.5,7.0,0.02748291491470434,0.0402168646817961
zV,0.2,0.5,2.5,7.25,0.026124625633473165,0.038229224855687936
zV,0.2,0.5,2.5,7.5,0.025210911260108663,0.03689214953360296
zV,0.2,0.5,2.5,7.75,0.023820392374862914,0.03485734682002727
zV,0.2,0.5,2.5,8.0,0.02194029934348805,0.032106130390960066
zV,0.2,0.5,2.5,8.25,0.020323659510448146,0.02974043571823882
zV,0.2,0.5,2.5,8.5,0.019419719309877584,0.02841766333984997
zV,0.2,0.5,2.5,8.75,0.018841361225567458,0.02757132848466769
zV,0.2,0.5,2.5,9.0,0.017956049509229906,0.026275815923221514
zV,0.2,0.5,2.5,9.25,0.01670463243662942,0.02444456653699517
zV,0.2,0.5,2.5,9.5,0.015589677266257533,0.022813007390074982
zV,0.2,0.5,2.5,9.75,0.014957566278142305,0.021888013729402363
zV,0.2,0.5,2.5,10.0,0.01457107301667836,0.021322442455577795
zV,0.2,0.5,2.5,10.25,0.013976539574644911,0.02045243754302506
zV,0.2,0.5,2.5,10.5,0.013102331619309873,0.01917317356565677
zV,0.2,0.5,2.5,10.75,0.012299912566413055,0.01799896120249946
zV,0.2,0.5,2.5,11.0,0.01184035214344872,0.01732646778610508
zV,0.2,0.5,2.5,11.25,0.011571398705753348,0.016932897306297223
zV,0.2,0.5,2.5,11.5,0.011155838406230465,0.016324791056108432
zV,0.2,0.5,2.5,11.75,0.01052110632757166,0.015395961847276637
zV,0.2,0.5,2.5,12.0,0.009923112138818082,0.014520892683607402
zV,0.2,0.5,2.5,12.25,0.00957965003738089,0.014018290652502092
zV,0.2,0.5,2.5,12.5,0.009385473373211646,0.013734144059919262
zV,0.2,0.5,2.5,12.75,0.009087570747897927,0.013298211059079402
zV,0.2,0.5,2.5,13.0,0.008611711133995201,0.01260186637514566
zV,0.2,0.5,2.5,13.25,0.00815633494447563,0.011935495917351829
zV,0.2,0.5,2.5,13.5,0.007889621812652854,0.011545203768041433
zV,0.2,0.5,2.5,13.75,0.007746729003268969,0.011336102921321617
zV,0.2,0.5,2.5,14.0,0.007527064532394059,0.011014658986862977
zV,0.2,0.5,2.5,14.25,0.007162292748495355,0.010480873632641231
zV,0.2,0.5,2.5,14.5,0.006805339571909144,0.009958529563787595
zV,0.2,0.5,2.5,14.75,0.0065947707531990975,0.009650395666253433
zV,0.2,0.5,2.5,15.0,0.006484971226469115,0.009489721563003114
zV,0.2,0.5,2.5,15.25,0.006327066814940027,0.009258653629676789
zV,0.2,0.5,2.5,15.5,0.006037089030436391,0.008834317369993135
zV,0.2,0.5,2.5,15.75,0.005763099704060048,0.008433377669916477
zV,0.2,0.5,2.5,16.0,0.005551927467859781,0.008124360767081526
zV,0.2,0.5,2.5,16.25,0.005466936857636239,0.007999990558128375
zV,0.2,0.5,2.5,16.5,0.005314548616727871,0.007776994661123658
zV,0.2,0.5,2.5,16.75,0.00514146412576917,0.0075237131015435535
zV,0.2,0.5,2.5,17.0,0.004979836105072984,0.007287196259814831
zV,0.2,0.5,2.5,17.25,0.004830614917784815,0.007068834840895094
zV,0.2,0.5,2.5,17.5,0.004687024927964366,0.0068587137817500985
zV,0.2,0.5,2.5,17.75,0.004550645702220925,0.006659144526299778
zV,0.2,0.5,2.5,18.0,0.004419777265549744,0.006467639432132815
zV,0.2,0.5,2.5,18.25,0.004293997903362499,0.006283581387178471
zV,0.2,0.5,2.5,18.5,0.004173188763624839,0.006106796470431734
zV,0.2,0.5,2.5,18.75,0.004057108798261419,0.0059369319464619525
zV,0.2,0.5,2.5,19.0,0.0039455391126377234,0.005773667497867455
zV,0.2,0.5,2.5,19.25,0.003838251921248592,0.005616669796874752
zV,0.2,0.5,2.5,19.5,0.0037350335171990887,0.00546562611751202
zV,0.2,0.5,2.5,19.75,0.0036356858822967743,0.005320246691722467
zV,0.2,0.5,2.5,20.0,0.0035400223563675976,0.0051802583720985266
zV,0.2,0.5,2.5,20.25,0.0034478669969678593,0.005045403694922395
zV,0.2,0.5,2.5,20.5,0.003359054255809049,0.004915440406665361
zV,0.2,0.5,2.5,20.75,0.003273428105471067,0.004790140186071827
zV,0.2,0.5,2.5,21.0,0.0031908414684636917,0.004669287808681788
zV,0.2,0.5,2.5,21.25,0.003111155564564041,0.004552680191763241
zV,0.2,0.5,2.5,21.5,0.0030342393568951703,0.004440125583736533
zV,0.2,0.5,2.5,21.75,0.00295996904689419,0.004331442825140706
zV,0.2,0.5,2.5,22.0,0.002888227602383003,0.004226460658040254
zV,0.2,0.5,2.5,22.25,0.002818904320235462,0.004125017086058231
zV,0.2,0.5,2.5,22.5,0.002751894422063676,0.0040269587827276125
zV,0.2,0.5,2.5,22.75,0.0026870986798390012,0.003932140543647301
zV,0.2,0.5,2.5,23.0,0.0026244230685002513,0.0038404247781296218
zV,0.2,0.5,2.5,23.25,0.0025637784438442206,0.0037516810378444535
zV,0.2,0.5,2.5,23.5,0.002505080243255931,0.003665785578885654
zV,0.2,0.5,2.5,23.75,0.002448248207607785,0.0035826209548148052
zV,0.2,0.5,2.5,24.0,0.002393206122605585,0.003502075638162349
zV,0.2,0.5,2.5,24.25,0.002339881578040679,0.003424043668131476
zV,0.2,0.5,2.5,24.5,0.0022882057435497224,0.0033484243224582936
zV,0.2,0.5,2.5,24.75,0.00223811315960272,0.0032751218115561385
zV,0.2,0.5,2.5,25.0,0.0021895415425483692,0.003204044993230521
zV,0.2,0.5,2.5,25.25,0.0021424316026490793,0.003135107106402381
zV,0.2,0.5,2.5,25.5,0.0020967268741269767,0.003068225522407512
zV,0.2,0.5,2.5,25.75,0.0020523735563242915,0.00300332151256011
zV,0.2,0.5,2.5,26.0,0.0020093203651565476,0.0029403200307781953
zV,0.2,0.5,2.5,26.25,0.0019675183941043326,0.0028791495101672315
zV,0.2,0.5,2.5,26.5,0.0019269209840511276,0.002819741672548538
zV,0.2,0.5,2.5,26.75,0.0018874836013306503,0.0027620313500010176
zV,0.2,0.5,2.5,27.0,0.0018491637233982725,0.002705956317559505
zV,0.2,0.5,2.5,27.25,0.0018119207315874944,0.00265145713628096
zV,0.2,0.5,2.5,27.5,0.001775715810455026,0.0025984770059520423
zV,0.2,0.5,2.5,27.75,0.0017405118532567588,0.002546961626768266
zV,0.2,0.5,2.5,28.0,0.001706273373132267,0.002496859069366674
zV,0.2,0.5,2.5,28.25,0.0016729664196080832,0.0024481196526416928
zV,0.2,0.5,2.5,28.5,0.0016405585000594386,0.0024006958288169122
zV,0.2,0.5,2.5,28.75,0.0016090185057975415,0.002354542075285598
zV,0.2,0.5,2.5,29.0,0.0015783166424742662,0.0023096147927690507
zV,0.2,0.5,2.5,29.25,0.0015484243645190817,0.0022658722093755004
zV,0.2,0.5,2.5,29.5,0.0015193143133439577,0.002223274290172842
zV,0.2,0.5,2.5,29.75,0.001490960259071389,0.0021817826519168835
zV,0.2,0.5,2.5,30.0,0.001463337045558337,0.0021413604826026524
zV,0.2,1.0,5.0,0.0,1.3427816991902088,1.0
zV,0.2,1.0,5.0,0.25,1.256157133810248,0.9354887205923335
zV,0.2,1.0,5.0,0.5,1.0055073389494964,0.7488241309483794
zV,0.2,1.0,5.0,0.75,0.6731843590870046,0.5013356672145456
zV,0.2,1.0,5.0,1.0,0.39653456937117776,0.295308291444779
zV,0.2,1.0,5.0,1.25,0.22971856986490835,0.17107663144608293
zV,0.2,1.0,5.0,1.5,0.13734122232070625,0.10228112462623866
zV,0.2,1.0,5.0,1.75,0.08540406654905654,0.06360234623435898
zV,0.2,1.0,5.0,2.0,0.056820157299449024,0.04231526042819585
zV,0.2,1.0,5.0,2.25,0.0390223220637859,0.029060808683436096
zV,0.2,1.0,5.0,2.5,0.02763731111606123,0.020582132697167722
zV,0.2,1.0,5.0,2.75,0.02046286345226478,0.015239158728932122
zV,0.2,1.0,5.0,3.0,0.015276885606148432,0.011377043353630349
zV,0.2,1.0,5.0,3.25,0.011741090521925018,0.008743856524858594
zV,0.2,1.0,5.0,3.5,0.009208063855397545,0.006857454090229745
zV,0.2,1.0,5.0,3.75,0.00725298893504364,0.005401465435087251
zV,0.2,1.0,5.0,4.0,0.005865392662020883,0.0043680910050815595
zV,0.2,1.0,5.0,4.25,0.004756395283728855,0.0035421954935767248
zV,0.2,1.0,5.0,4.5,0.003902867287634811,0.002906553827765535
zV,0.2,1.0,5.0,4.75,0.003251600539478478,0.0024215407027362826
zV,0.2,1.0,5.0,5.0,0.0027049540144726083,0.0020144406317898766
zV,0.2,1.0,5.0,5.25,0.0022885198312759167,0.001704312646393717
zV,0.2,1.0,5.0,5.5,0.0019401876828407066,0.001444901791565059
zV,0.2,1.0,5.0,5.75,0.0016533595579956647,0.0012312943786713477
zV,0.2,1.0,5.0,6.0,0.0014260008371589584,0.0010619751803431165
zV,0.2,1.0,5.0,6.25,0.0012262818908027493,0.0009132399492354439
zV,0.2,1.0,5.0,6.5,0.0010670994552372827,0.0007946931775141248
zV,0.2,1.0,5.0,6.75,0.0009303021772110295,0.0006928171405464244
zV,0.2,1.0,5.0,7.0,0.000812743870129207,0.0006052688017861342
zV,0.2,1.0,5.0,7.25,0.00071716915803923,0.0005340921450387155
zV,0.2,1.0,5.0,7.5,0.0006306957300426235,0.00046969342106984113
zV,0.2,1.0,5.0,7.75,0.0005596161785989617,0.0004167588662672788
zV,0.2,1.0,5.0,8.0,0.0004974075398846224,0.00037043068146117415
zV,0.2,1.0,5.0,8.25,0.0004423190075500498,0.00032940500143604807
zV,0.2,1.0,5.0,8.5,0.0003966977711505687,0.00029542983151304873
zV,0.2,1.0,5.0,8.75,0.00035247408783735195,0.0002624954510848029
zV,0.2,1.0,5.0,9.0,0.00031910485949900914,0.00023764462957117426
zV,0.2,1.0,5.0,9.25,0.00028756034659129735,0.0002141527150427477
zV,0.2,1.0,5.0,9.5,0.0002597604962436711,0.00019344953569170985
zV,0.2,1.0,5.0,9.75,0.00023516702707611698,0.0001751342211604009
zV,0.2,1.0,5.0,10.0,0.00021336307690533667,0.00015889632472203749
zV,0.2,1.0,5.0,10.25,0.00019398228911162607,0.0001444630122890496
zV,0.2,1.0,5.0,10.5,0.00017671078230758339,0.00013160052927006105
zV,0.2,1.0,5.0,10.75,0.00016128160170239447,0.00012011006837497006
zV,0.2,1.0,5.0,11.0,0.00014746620840903562,0.00010982143150891023
zV,0.2,1.0,5.0,11.25,0.00013506831370326957,0.00010058843800501987
zV,0.2,1.0,5.0,11.5,0.00012391878227832175,9.228512896255098e-05
zV,0.2,1.0,5.0,11.75,0.00011387143484763209,8.480264134989664e-05
zV,0.2,1.0,5.0,12.0,0.0001047995639203116,7.804661322351433e-05
zV,0.2,1.0,5.0,12.25,9.659303318830241e-05,7.193502357572698e-05
zV,0.2,1.0,5.0,12.5,8.915585363740525e-05,6.63963872096056e-05
zV,0.2,1.0,5.0,12.75,8.24041508547888e-05,6.136824094674828e-05
zV,0.2,1.0,5.0,13.0,7.626445464104393e-05,5.679586986256718e-05
zV,0.2,1.0,5.0,13.25,7.067225514226248e-05,5.263123200508525e-05
zV,0.2,1.0,5.0,13.5,6.557078016380572e-05,4.883204783275605e-05
zV,0.2,1.0,5.0,13.75,6.090995667145489e-05,4.536102682080627e-05
zV,0.2,1.0,5.0,14.0,5.664552618085515e-05,4.218520867168234e-05
zV,0.2,1.0,5.0,14.25,5.27382891302071e-05,3.927540058224801e-05
zV,0.2,1.0,5.0,14.5,4.915345769378392e-05,3.660569526932553e-05
zV,0.2,1.0,5.0,14.75,4.586010003553513e-05,3.4153057092744096e-05
zV,0.2,1.0,5.0,15.0,4.2830661887673e-05,3.1896965764057465e-05
zV,0.2,1.0,5.0,15.25,4.00405536984552e-05,2.9819108886129778e-05
zV,0.2,1.0,5.0,15.5,3.7467793528875705e-05,2.7903116010198383e-05
zV,0.2,1.0,5.0,15.75,3.509269747095599e-05,2.613432808335066e-05
zV,0.2,1.0,5.0,16.0,3.289761067552466e-05,2.4499597138808354e-05
zV,0.2,1.0,5.0,16.25,3.0866673166531495e-05,2.298711189253343e-05
zV,0.2,1.0,5.0,16.5,2.8985615523561585e-05,2.1586245583360227e-05
zV,0.2,1.0,5.0,16.75,2.7241580267702624e-05,2.028742295499797e-05
zV,0.2,1.0,5.0,17.0,2.562296541525793e-05,1.9082003746930993e-05
zV,0.2,1.0,5.0,17.25,2.4119287190845084e-05,1.796218045374814e-05
zV,0.2,1.0,5.0,17.5,2.272105933394972e-05,1.6920888441994782e-05
zV,0.2,1.0,5.0,17.75,2.1419686805502572e-05,1.5951726791048863e-05
zV,0.2,1.0,5.0,18.0,2.0207372015362642e-05,1.504888845859986e-05
zV,0.2,1.0,5.0,18.25,1.9077031957438012e-05,1.420709856929298e-05
zV,0.2,1.0,5.0,18.5,1.802222486454992e-05,1.3421559792942204e-05
zV,0.2,1.0,5.0,18.75,1.703708518663202e-05,1.2687903921319879e-05
zV,0.2,1.0,5.0,19.0,1.611626585891064e-05,1.2002148873960582e-05
zV,0.2,1.0,5.0,19.25,1.5254886965841755e-05,1.1360660467030133e-05
zV,0.2,1.0,5.0,19.5,1.4448490025545572e-05,1.0760118367906728e-05
zV,0.2,1.0,5.0,19.75,1.3692997221408064e-05,1.0197485734029513e-05
zV,0.2,1.0,5.0,20.0,1.2984674995013174e-05,9.669982099729122e-06
zV,0.2,1.0,5.0,20.25,1.2320101489827908e-05,9.175059130801224e-06
zV,0.2,1.0,5.0,20.5,1.1696137399904166e-05,8.71037891487332e-06
zV,0.2,1.0,5.0,20.75,1.1109899833840217e-05,8.273794497303815e-06
zV,0.2,1.0,5.0,21.0,1.0558738852647053e-05,7.863332408398706e-06
zV,0.2,1.0,5.0,21.25,1.0040216382097807e-05,7.477176958959717e-06
zV,0.2,1.0,5.0,21.5,9.552087236519028e-06,7.113656108271065e-06
zV,0.2,1.0,5.0,21.75,9.092282022604242e-06,6.771228732181502e-06
zV,0.2,1.0,5.0,22.0,8.65889171935522e-06,6.4484731394366915e-06
zV,0.2,1.0,5.0,22.25,8.250153754255425e-06,6.1440767022896155e-06
zV,0.2,1.0,5.0,22.5,7.8644394167346e-06,5.856826483022077e-06
zV,0.2,1.0,5.0,22.75,7.500242468309491e-06,5.58560075165804e-06
zV,0.2,1.0,5.0,23.0,7.1561688248339105e-06,5.329361302101138e-06
zV,0.2,1.0,5.0,23.25,6.830927200366309e-06,5.08714648441056e-06
zV,0.2,1.0,5.0,23.5,6.523320614523946e-06,4.858064880134995e-06
zV,0.2,1.0,5.0,23.75,6.232238676064262e-06,4.641289555720589e-06
zV,0.2,1.0,5.0,24.0,5.956650565006133e-06,4.4360528361374076e-06
zV,0.2,1.0,5.0,24.25,5.695598644045486e-06,4.241641547155677e-06
zV,0.2,1.0,5.0,24.5,5.448192637471782e-06,4.057392680252809e-06
zV,0.2,1.0,5.0,24.75,5.213604322380184e-06,3.8826894390386395e-06
zV,0.2,1.0,5.0,25.0,4.991062682804972e-06,3.716957630428633e-06
zV,0.2,1.0,5.0,25.25,4.77984948256676e-06,3.55966236764274e-06
zV,0.2,1.0,5.0,25.5,4.579295217210253e-06,3.4103050555216e-06
zV,0.2,1.0,5.0,25.75,4.388775409480836e-06,3.268420631683895e-06
zV,0.2,1.0,5.0,26.0,4.207707216408895e-06,3.133575039745058e-06
zV,0.2,1.0,5.0,26.25,4.0355463192938244e-06,3.005362913217793e-06
zV,0.2,1.0,5.0,26.5,3.871784070751954e-06,2.8834054508539327e-06
zV,0.2,1.0,5.0,26.75,3.715944875554957e-06,2.7673484660953687e-06
zV,0.2,1.0,5.0,27.0,3.567583784273906e-06,2.6568605950061785e-06
zV,0.2,1.0,5.0,27.25,3.4262842807895824e-06,2.5516316485813525e-06
zV,0.2,1.0,5.0,27.5,3.291656246560693e-06,2.4513710966911388e-06
zV,0.2,1.0,5.0,27.75,3.163334086181402e-06,2.3558066721412076e-06
zV,0.2,1.0,5.0,28.0,3.0409750002296414e-06,2.2646830844235975e-06
zV,0.2,1.0,5.0,28.25,2.924257392728016e-06,2.1777608337167146e-06
zV,0.2,1.0,5.0,28.5,2.812879401723715e-06,2.094815116574852e-06
zV,0.2,1.0,5.0,28.75,2.7065575425605236e-06,2.0156348155420697e-06
zV,0.2,1.0,5.0,29.0,2.60502545437484e-06,1.940021565639338e-06
zV,0.2,1.0,5.0,29.25,2.5080327412120217e-06,1.867788891317584e-06
zV,0.2,1.0,5.0,29.5,2.4153438999381437e-06,1.7987614080492495e-06
zV,0.2,1.0,5.0,29.75,2.326737327825535e-06,1.7327740832547243e-06
zV,0.2,1.0,5.0,30.0,2.2420044033250344e-06,1.6696715517325858e-06
zV,0.2,2.0,10.0,0.0,5.29747011011779,1.0
zV,0.2,2.0,10.0,0.25,4.16814835029617,0.7868186631832625
zV,0.2,2.0,10.0,0.5,2.052869805213774,0.387518902899129
zV,0.2,2.0,10.0,0.75,0.6936235198155467,0.1309348623771893
zV,0.2,2.0,10.0,1.0,0.19889930099128278,0.03754609216414441
zV,0.2,2.0,10.0,1.25,0.05933402772007207,0.011200445965093472
zV,0.2,2.0,10.0,1.5,0.020042178248100707,0.0037833490008412837
zV,0.2,2.0,10.0,1.75,0.007707519295355005,0.0014549434230188845
zV,0.2,2.0,10.0,2.0,0.003313604197555272,0.0006255069172030861
zV,0.2,2.0,10.0,2.25,0.0015600620479384773,0.0002944919018908422
zV,0.2,2.0,10.0,2.5,0.0007904710121126927,0.00014921670074229384
zV,0.2,2.0,10.0,2.75,0.0004253218979476968,8.028773907291375e-05
zV,0.2,2.0,10.0,3.0,0.00024052864339040546,4.540443615359205e-05
zV,0.2,2.0,10.0,3.25,0.0001418164774370459,2.6770604550686668e-05
zV,0.2,2.0,10.0,3.5,8.66294849967731e-05,1.6352991748139733e-05
zV,0.2,2.0,10.0,3.75,5.4559749431029425e-05,1.0299208546136805e-05
zV,0.2,2.0,10.0,4.0,3.529113156375589e-05,6.661884037127901e-06
zV,0.2,2.0,10.0,4.25,2.336945498671303e-05,4.411436874760093e-06
zV,0.2,2.0,10.0,4.5,1.5799873767578618e-05,2.9825319330074153e-06
zV,0.2,2.0,10.0,4.75,1.0882410590337775e-05,2.0542655954873906e-06
zV,0.2,2.0,10.0,5.0,7.6223082667657576e-06,1.4388581923676534e-06
zV,0.2,2.0,10.0,5.25,5.420504771939251e-06,1.023225173387288e-06
zV,0.2,2.0,10.0,5.5,3.908397972162547e-06,7.3778575261761e-07
zV,0.2,2.0,10.0,5.75,2.8540073982565198e-06,5.387491272117929e-07
zV,0.2,2.0,10.0,6.0,2.1084594523517284e-06,3.9801252456804263e-07
zV,0.2,2.0,10.0,6.25,1.5744902904502874e-06,2.972155118804962e-07
zV,0.2,2.0,10.0,6.5,1.1875053199251666e-06,2.2416460975534646e-07
zV,0.2,2.0,10.0,6.75,9.039549973983362e-07,1.7063899910862104e-07
zV,0.2,2.0,10.0,7.0,6.940670598991681e-07,1.3101858915136673e-07
zV,0.2,2.0,10.0,7.25,5.372239615356289e-07,1.0141141910542722e-07
zV,0.2,2.0,10.0,7.5,4.189758248437902e-07,7.908979496525639e-08
zV,0.2,2.0,10.0,7.75,3.2908169138819364e-07,6.212053764299133e-08
zV,0.2,2.0,10.0,8.0,2.602074145845749e-07,4.9119185040345444e-08
zV,0.2,2.0,10.0,8.25,2.0704896813536278e-07,3.9084499550061454e-08
zV,0.2,2.0,10.0,8.5,1.6573510750819826e-07,3.128570885027856e-08
zV,0.2,2.0,10.0,8.75,1.3341579946106472e-07,2.518481401268316e-08
zV,0.2,2.0,10.0,9.0,1.0797565593463367e-07,2.0382494604057863e-08
zV,0.2,2.0,10.0,9.25,8.783242431759918e-08,1.6580069824244127e-08
zV,0.2,2.0,10.0,9.5,7.179396143661216e-08,1.3552499578901035e-08
zV,0.2,2.0,10.0,9.75,5.8955819451384414e-08,1.1129051835286999e-08
zV,0.2,2.0,10.0,10.0,4.862729781220476e-08,9.179343498197392e-09
zV,0.2,2.0,10.0,10.25,4.0277625136058824e-08,7.603181197593062e-09
zV,0.2,2.0,10.0,10.5,3.349649595657557e-08,6.323111836459379e-09
zV,0.2,2.0,10.0,10.75,2.7964925985587012e-08,5.2789209574162575e-09
zV,0.2,2.0,10.0,11.0,2.3433580916364912e-08,4.423541884947769e-09
zV,0.2,2.0,10.0,11.25,1.970655742262196e-08,3.7199940750932867e-09
zV,0.2,2.0,10.0,11.5,1.6629169199493508e-08,3.139077494318086e-09
zV,0.2,2.0,10.0,11.75,1.4078694414823566e-08,2.6576260218881205e-09
zV,0.2,2.0,10.0,12.0,1.1957326697763639e-08,2.257176812555487e-09
zV,0.2,2.0,10.0,12.25,1.0186775638916178e-08,1.922951036469307e-09
zV,0.2,2.0,10.0,12.5,8.70410921120216e-09,1.6430690556569506e-09
zV,0.2,2.0,10.0,12.75,7.458536419131639e-09,1.4079430868116399e-09
zV,0.2,2.0,10.0,13.0,6.408905560096089e-09,1.2098049496976936e-09
zV,0.2,2.0,10.0,13.25,5.52174992538049e-09,1.0423371553969396e-09
zV,0.2,2.0,10.0,13.5,4.7697543483594164e-09,9.00383437605344e-10
zV,0.2,2.0,10.0,13.75,4.130546811524528e-09,7.797206450746136e-10
zV,0.2,2.0,10.0,14.0,3.5857422700096917e-09,6.768782447986218e-10
zV,0.2,2.0,10.0,14.25,3.120183031775363e-09,5.889949290730374e-10
zV,0.2,2.0,10.0,14.5,2.721332966527849e-09,5.137042607055577e-10
zV,0.2,2.0,10.0,14.75,2.378792595881488e-09,4.490431369000391e-10
zV,0.2,2.0,10.0,15.0,2.0839095491285482e-09,3.933782552445987e-10
zV,0.2,2.0,10.0,15.25,1.8294645419440219e-09,3.453468361152005e-10
zV,0.2,2.0,10.0,15.5,1.6094173847478926e-09,3.038086768387839e-10
zV,0.2,2.0,10.0,15.75,1.4187008762590255e-09,2.6780724511298476e-10
zV,0.2,2.0,10.0,16.0,1.2530530267926084e-09,2.3653800790671127e-10
zV,0.2,2.0,10.0,16.25,1.10888006543022e-09,2.0932257141240648e-10
zV,0.2,2.0,10.0,16.5,9.831442510228739e-10,1.855875032017903e-10
zV,0.2,2.0,10.0,16.75,8.732717316152195e-10,1.6484693890907148e-10
zV,0.2,2.0,10.0,17.0,7.770766581210327e-10,1.4668825721864326e-10
zV,0.2,2.0,10.0,17.25,6.926985152327246e-10,1.3076024986148007e-10
zV,0.2,2.0,10.0,17.5,6.185502309750735e-10,1.1676332628921994e-10
zV,0.2,2.0,10.0,17.75,5.53275100854465e-10,1.0444138227372893e-10
zV,0.2,2.0,10.0,18.0,4.957109400656494e-10,9.357503294239959e-11
zV,0.2,2.0,10.0,18.25,4.448601784761422e-10,8.397596762773441e-11
zV,0.2,2.0,10.0,18.5,3.998648542457862e-10,7.548222942911426e-11
zV,0.2,2.0,10.0,18.75,3.5998565552342996e-10,6.795425892746106e-11
zV,0.2,2.0,10.0,19.0,3.245843155184181e-10,6.127157091429081e-11
zV,0.2,2.0,10.0,19.25,2.931087920753622e-10,5.5329956749646465e-11
zV,0.2,2.0,10.0,19.5,2.6508076474748867e-10,5.003912419273557e-11
zV,0.2,2.0,10.0,19.75,2.4008506504934916e-10,4.532070215758345e-11
zV,0.2,2.0,10.0,20.0,2.1776072285889856e-10,4.110655054815526e-11
zV,0.2,2.0,10.0,20.25,1.9779336683708552e-10,3.733732569048654e-11
zV,0.2,2.0,10.0,20.5,1.7990876163163075e-10,3.396126035482821e-11
zV,0.2,2.0,10.0,20.75,1.6386730144038554e-10,3.09331243091699e-11
zV,0.2,2.0,10.0,21.0,1.4945930975648125e-10,2.8213337055177457e-11
zV,0.2,2.0,10.0,21.25,1.3650102002923842e-10,2.57672091001573e-11
zV,0.2,2.0,10.0,21.5,1.2483113253804297e-10,2.3564292000369084e-11
zV,0.2,2.0,10.0,21.75,1.1430785978733525e-10,2.1577820622152333e-11
zV,0.2,2.0,10.0,22.0,1.0480638683299977e-10,1.978423372938472e-11
zV,0.2,2.0,10.0,22.25,9.621668466556547e-11,1.8162761217245655e-11
zV,0.2,2.0,10.0,22.5,8.844162452751828e-11,1.6695068153117294e-11
zV,0.2,2.0,10.0,22.75,8.139534917588603e-11,1.5364947320878076e-11
zV,0.2,2.0,10.0,23.0,7.500186389869942e-11,1.4158053247993077e-11
zV,0.2,2.0,10.0,23.25,6.91938157853773e-11,1.306167176917564e-11
zV,0.2,2.0,10.0,23.5,6.391143452535718e-11,1.206452008163121e-11
zV,0.2,2.0,10.0,23.75,5.910161202151225e-11,1.1156573004278473e-11
zV,0.2,2.0,10.0,24.0,5.4717101482690525e-11,1.0328911790966931e-11
zV,0.2,2.0,10.0,24.25,5.071581950841547e-11,9.573592385458084e-12
zV,0.2,2.0,10.0,24.5,4.7060237085356365e-11,8.883530460223771e-12
zV,0.2,2.0,10.0,24.75,4.371684745167284e-11,8.252400965543304e-12
zV,0.2,2.0,10.0,25.0,4.065570051149164e-11,7.67455024122593e-12
zV,0.2,2.0,10.0,25.25,3.784999494724506e-11,7.144919019921277e-12
zV,0.2,2.0,10.0,25.5,3.527572042372801e-11,6.658974886211043e-12
zV,0.2,2.0,10.0,25.75,3.291134333898351e-11,6.212652956007282e-12
zV,0.2,2.0,10.0,26.0,3.0737530482314654e-11,5.802303711654392e-12
zV,0.2,2.0,10.0,26.25,2.873690573294468e-11,5.424647074092828e-12
zV,0.2,2.0,10.0,26.5,2.6893835594314556e-11,5.076731918307429e-12
zV,0.2,2.0,10.0,26.75,2.519423992568418e-11,4.755900345254422e-12
zV,0.2,2.0,10.0,27.0,2.3625424718864163e-11,4.459756115233437e-12
zV,0.2,2.0,10.0,27.25,2.2175934185559236e-11,4.186136726511167e-12
zV,0.2,2.0,10.0,27.5,2.0835419780107003e-11,3.933088690828635e-12
zV,0.2,2.0,10.0,27.75,1.959452409190174e-11,3.698845615849271e-12
zV,0.2,2.0,10.0,28.0,1.844477780875795e-11,3.4818087549998142e-12
zV,0.2,2.0,10.0,28.25,1.7378508183046023e-11,3.2805297286820574e-12
zV,0.2,2.0,10.0,28.5,1.6388757631816072e-11,3.0936951584709677e-12
zV,0.2,2.0,10.0,28.75,1.546921127477423e-11,2.920112988505426e-12
zV,0.2,2.0,10.0,29.0,1.4614132363636978e-11,2.7587002965292864e-12
zV,0.2,2.0,10.0,29.25,1.3818304686294836e-11,2.608472421562674e-12
zV,0.2,2.0,10.0,29.5,1.3076981142098742e-11,2.4685332564921206e-12
zV,0.2,2.0,10.0,29.75,1.238583778279499e-11,2.3380665724076337e-12
zV,0.2,2.0,10.0,30.0,1.1740932699173787e-11,2.2163282576619817e-12
zV,0.2,4.0,20.0,0.0,82.43586664280423,1.0
zV,0.2,4.0,20.0,0.25,45.88003651972606,0.5565543056461686
zV,0.2,4.0,20.0,0.5,8.568780790984661,0.10394481358597599
zV,0.2,4.0,20.0,0.75,0.7371465157100511,0.00894206060699425
zV,0.2,4.0,20.0,1.0,0.049670104399561904,0.0006025302628864589
zV,0.2,4.0,20.0,1.25,0.003970288121033228,4.8162144497570976e-05
zV,0.2,4.0,20.0,1.5,0.0004300600386205804,5.216904438986935e-06
zV,0.2,4.0,20.0,1.75,6.206556645326935e-05,7.528951775590632e-07
zV,0.2,4.0,20.0,2.0,1.13397190331294e-05,1.375580738692851e-07
zV,0.2,4.0,20.0,2.25,2.5006035511900425e-06,3.033392688191407e-08
zV,0.2,4.0,20.0,2.5,6.408993170468845e-07,7.774520280400645e-09
zV,0.2,4.0,20.0,2.75,1.855329484029592e-07,2.250633807331414e-09
zV,0.2,4.0,20.0,3.0,5.9371697764122626e-08,7.202168204451714e-10
zV,0.2,4.0,20.0,3.25,2.0660724390129813e-08,2.5062785449509526e-10
zV,0.2,4.0,20.0,3.5,7.720096894127407e-09,9.364973292000065e-11
zV,0.2,4.0,20.0,3.75,3.0668807765748314e-09,3.7203233270581955e-11
zV,0.2,4.0,20.0,4.0,1.2850672891788885e-09,1.5588691446007393e-11
zV,0.2,4.0,20.0,4.25,5.643140039745794e-10,6.845491252245336e-12
zV,0.2,4.0,20.0,4.5,2.5833915641482e-10,3.133819864285617e-12
zV,0.2,4.0,20.0,4.75,1.2275161845137414e-10,1.4890559588978257e-12
zV,0.2,4.0,20.0,5.0,6.03152254506417e-11,7.316624171853305e-13
zV,0.2,4.0,20.0,5.25,3.055097353679825e-11,3.7060292783935963e-13
zV,0.2,4.0,20.0,5.5,1.5909300497871273e-11,1.9299003147266586e-13
zV,0.2,4.0,20.0,5.75,8.497532861653744e-12,1.0308053045009733e-13
zV,0.2,4.0,20.0,6.0,4.645887341812805e-12,5.635759689339472e-14
zV,0.2,4.0,20.0,6.25,2.5954075943712823e-12,3.1483960805764556e-14
zV,0.2,4.0,20.0,6.5,1.4791830610963455e-12,1.7943440414178777e-14
zV,0.2,4.0,20.0,6.75,8.588425317664476e-13,1.0418311430967596e-14
zV,0.2,4.0,20.0,7.0,5.073905329155825e-13,6.154972993904617e-15
zV,0.2,4.0,20.0,7.25,3.0466824265477985e-13,3.695821431403295e-15
zV,0.2,4.0,20.0,7.5,1.857531140646475e-13,2.2533045581908948e-15
zV,0.2,4.0,20.0,7.75,1.148894422215288e-13,1.3936827123968548e-15
zV,0.2,4.0,20.0,8.0,7.202908697706079e-14,8.737590797603164e-16
zV,0.2,4.0,20.0,8.25,4.5740547176968485e-14,5.548622103430163e-16
zV,0.2,4.0,20.0,8.5,2.940165749866692e-14,3.566609862435815e-16
zV,0.2,4.0,20.0,8.75,1.9118637269995108e-14,2.319213474498477e-16
zV,0.2,4.0,20.0,9.0,1.2569498467669617e-14,1.524760881344698e-16
zV,0.2,4.0,20.0,9.25,8.350978663440443e-15,1.0130273391344754e-16
zV,0.2,4.0,20.0,9.5,5.60424378474067e-15,6.798307597133583e-17
zV,0.2,4.0,20.0,9.75,3.797312113850481e-15,4.6063834450898517e-17
zV,0.2,4.0,20.0,10.0,2.5968732425566936e-15,3.150174005944502e-17
zV,0.2,4.0,20.0,10.25,1.7918053067015255e-15,2.1735749009171494e-17
zV,0.2,4.0,20.0,10.5,1.246983526422367e-15,1.512671094762143e-17
zV,0.2,4.0,20.0,10.75,8.750593595603447e-16,1.0615031966025046e-17
zV,0.2,4.0,20.0,11.0,6.1902802655316485e-16,7.509207481682967e-18
zV,0.2,4.0,20.0,11.25,4.413463311763641e-16,5.353814415377277e-18
zV,0.2,4.0,20.0,11.5,3.170707855403796e-16,3.846272241113832e-18
zV,0.2,4.0,20.0,11.75,2.2948887296479267e-16,2.7838473993264507e-18
zV,0.2,4.0,20.0,12.0,1.673117801578187e-16,2.0295993354783665e-18
zV,0.2,4.0,20.0,12.25,1.2285441675403235e-16,1.4903029683227844e-18
zV,0.2,4.0,20.0,12.5,9.084539276808916e-17,1.10201295222289e-18
zV,0.2,4.0,20.0,12.75,6.764248861499104e-17,8.205468246981244e-19
zV,0.2,4.0,20.0,13.0,5.07113415839633e-17,6.151611385817809e-19
zV,0.2,4.0,20.0,13.25,3.8276385139540003e-17,4.643171315877848e-19
zV,0.2,4.0,20.0,13.5,2.9085397975670545e-17,3.528245551380928e-19
zV,0.2,4.0,20.0,13.75,2.2249552077723073e-17,2.699013546388818e-19
zV,0.2,4.0,20.0,14.0,1.713400026983852e-17,2.0784642616884692e-19
zV,0.2,4.0,20.0,14.25,1.3282534262520856e-17,1.6112567021432874e-19
zV,0.2,4.0,20.0,14.5,1.0365367855745406e-17,1.2573856839109476e-19
zV,0.2,4.0,20.0,14.75,8.142720078177117e-18,9.877642353733767e-20
zV,0.2,4.0,20.0,15.0,6.43926263066382e-18,7.811239079423081e-20
zV,0.2,4.0,20.0,15.25,5.126084265342623e-18,6.21826939426017e-20
zV,0.2,4.0,20.0,15.5,4.1078874707897335e-18,4.983131297192844e-20
zV,0.2,4.0,20.0,15.75,3.3138485569089667e-18,4.019911104068232e-20
zV,0.2,4.0,20.0,16.0,2.691057289714352e-18,3.264425303338826e-20
zV,0.2,4.0,20.0,16.25,2.1997829663714815e-18,2.668478001090438e-20
zV,0.2,4.0,20.0,16.5,1.810040677919301e-18,2.195695577220329e-20
zV,0.2,4.0,20.0,16.75,1.4990880073940134e-18,1.8184900195076288e-20
zV,0.2,4.0,20.0,17.0,1.2495909801980933e-18,1.5158341036342697e-20
zV,0.2,4.0,20.0,17.25,1.0482738121523737e-18,1.2716234508633953e-20
zV,0.2,4.0,20.0,17.5,8.849201029726185e-19,1.0734649115863484e-20
zV,0.2,4.0,20.0,17.75,7.516305518270235e-19,9.11776126626835e-21
zV,0.2,4.0,20.0,18.0,6.42268786226573e-19,7.791132820978674e-21
zV,0.2,4.0,20.0,18.25,5.520457707584047e-19,6.69666970507421e-21
zV,0.2,4.0,20.0,18.5,4.77206763602661e-19,5.78882448910745e-21
zV,0.2,4.0,20.0,18.75,4.1479449157094384e-19,5.0317235502388086e-21
zV,0.2,4.0,20.0,19.0,3.6246921924441333e-19,4.396984395336044e-21
zV,0.2,4.0,20.0,19.25,3.1837146750493795e-19,3.862050348599427e-21
zV,0.2,4.0,20.0,19.5,2.810168365557753e-19,3.408914687261374e-21
zV,0.2,4.0,20.0,19.75,2.492150948283734e-19,3.0231391380674856e-21
zV,0.2,4.0,20.0,20.0,2.2200768306662353e-19,2.6930957616856985e-21
zV,0.2,4.0,20.0,20.25,1.9861924908565887e-19,2.409379038207712e-21
zV,0.2,4.0,20.0,20.5,1.7841991449243824e-19,2.1643481382385926e-21
zV,0.2,4.0,20.0,20.75,1.608957819162411e-19,1.951769156663383e-21
zV,0.2,4.0,20.0,21.0,1.45625793811599e-19,1.766534395066138e-21
zV,0.2,4.0,20.0,21.25,1.3226350531252095e-19,1.6044412547468031e-21
zV,0.2,4.0,20.0,21.5,1.2052267309727997e-19,1.4620174203967116e-21
zV,0.2,4.0,20.0,21.75,1.101658184669038e-19,1.3363821228962613e-21
zV,0.2,4.0,20.0,22.0,1.0099511695929771e-19,1.2251356244838303e-21
zV,0.2,4.0,20.0,22.25,9.284511440282285e-20,1.1262708598081711e-21
zV,0.2,4.0,20.0,22.5,8.557688191008505e-20,1.0381025322495956e-21
zV,0.2,4.0,20.0,22.75,7.907330851648769e-20,9.592100106027082e-22
zV,0.2,4.0,20.0,23.0,7.323529639145886e-20,8.883911745452793e-22
zV,0.2,4.0,20.0,23.25,6.797867459623221e-20,8.2462497653824355e-22
zV,0.2,4.0,20.0,23.5,6.323168684029989e-20,7.670409666981932e-22
zV,0.2,4.0,20.0,23.75,5.89329393211612e-20,7.148943987756987e-22
zV,0.2,4.0,20.0,24.0,5.502971857809017e-20,6.675458246412901e-22
zV,0.2,4.0,20.0,24.25,5.1476607913546017e-20,6.244443105886772e-22
zV,0.2,4.0,20.0,24.5,4.823434552583284e-20,5.851135857506411e-22
zV,0.2,4.0,20.0,24.75,4.5268878962984455e-20,5.491405720174587e-22
zV,0.2,4.0,20.0,25.0,4.2550579547368837e-20,5.16165854502884e-22
zV,0.2,4.0,20.0,25.25,4.0053587568744914e-20,4.85875738315431e-22
zV,0.2,4.0,20.0,25.5,3.775526471338457e-20,4.579956061719914e-22
zV,0.2,4.0,20.0,25.75,3.563573470769463e-20,4.322843461099859e-22
zV,0.2,4.0,20.0,26.0,3.367749675419807e-20,4.0852966221757744e-22
zV,0.2,4.0,20.0,26.25,3.186509921838928e-20,3.8654411624567745e-22
zV,0.2,4.0,20.0,26.5,3.0184863337156276e-20,3.6616177601368243e-22
zV,0.2,4.0,20.0,26.75,2.86246485807255e-20,3.472353690991872e-22
zV,0.2,4.0,20.0,27.0,2.7173652802672975e-20,3.2963385852928307e-22
zV,0.2,4.0,20.0,27.25,2.5822241529032233e-20,3.132403719478121e-22
zV,0.2,4.0,20.0,27.5,2.4561801725167502e-20,2.9795042771363265e-22
zV,0.2,4.0,20.0,27.75,2.3384616183154165e-20,2.8367041113888007e-22
zV,0.2,4.0,20.0,28.0,2.2283755328846217e-20,2.70316262039217e-22
zV,0.2,4.0,20.0,28.25,2.1252983785195285e-20,2.578123412868911e-22
zV,0.2,4.0,20.0,28.5,2.0286679469488145e-20,2.460904494082729e-22
zV,0.2,4.0,20.0,28.75,1.9379763365218585e-20,2.3508897467156344e-22
zV,0.2,4.0,20.0,29.0,1.8527638408912622e-20,2.247521517447392e-22
zV,0.2,4.0,20.0,29.25,1.7726136180110117e-20,2.150294150107952e-22
zV,0.2,4.0,20.0,29.5,1.69714702883398e-20,2.0587483312181845e-22
zV,0.2,4.0,20.0,29.75,1.62601955219474e-20,1.9724661344804024e-22
zV,0.2,4.0,20.0,30.0,1.5589171966222848e-20,1.8910666680767667e-22
zV,0.3,0.25,0.8333333333333334,0.0,0.3542362526890039,1.0
zV,0.3,0.25,0.8333333333333334,0.25,0.36207642590859196,1.0221326111036728
zV,0.3,0.25,0.8333333333333334,0.5,0.3844407305847889,1.085266478703134
zV,0.3,0.25,0.8333333333333334,0.75,0.4181387480246196,1.1803951313580485
zV,0.3,0.25,0.8333333333333334,1.0,0.4585769008065185,1.2945510159546512
zV,0.3,0.25,0.8333333333333334,1.25,0.5004219254579206,1.4126784643277552
zV,0.3,0.25,0.8333333333333334,1.5,0.5381955561425684,1.5193124702995
zV,0.3,0.25,0.8333333333333334,1.75,0.5668373832913366,1.6001676253869548
zV,0.3,0.25,0.8333333333333334,2.0,0.5822371456554982,1.6436407658328074
zV,0.3,0.25,0.8333333333333334,2.25,0.581679574664035,1.6420667569976564
zV,0.3,0.25,0.8333333333333334,2.5,0.5641348366442503,1.592538404417697
zV,0.3,0.25,0.8333333333333334,2.75,0.5303503078858856,1.4971655324942086
zV,0.3,0.25,0.8333333333333334,3.0,0.4827314894562472,1.3627388100225126
zV,0.3,0.25,0.8333333333333334,3.25,0.42503045967277225,1.1998502593858484
zV,0.3,0.25,0.8333333333333334,3.5,0.3618854146588062,1.0215933911668769
zV,0.3,0.25,0.8333333333333334,3.75,0.29827256484848136,0.8420159218157297
zV,0.3,0.25,0.8333333333333334,4.0,0.23894059441751,0.6745232668980499
zV,0.3,0.25,0.8333333333333334,4.25,0.18789747344836388,0.5304298247907605
zV,0.3,0.25,0.8333333333333334,4.5,0.14801008428625004,0.4178287319908873
zV,0.3,0.25,0.8333333333333334,4.75,0.12076040552350323,0.3409035766577028
zV,0.3,0.25,0.8333333333333334,5.0,0.10618031914449376,0.2997443608283455
zV,0.3,0.25,0.8333333333333334,5.25,0.10296347812180583,0.29066329981816114
zV,0.3,0.25,0.8333333333333334,5.5,0.10873026604149012,0.3069427965548973
zV,0.3,0.25,0.8333333333333334,5.75,0.12040359967180893,0.3398963227445706
zV,0.3,0.25,0.8333333333333334,6.0,0.1346414159684389,0.38008931877067137
zV,0.3,0.25,0.8333333333333334,6.25,0.14826745219473764,0.41855527510027807
zV,0.3,0.25,0.8333333333333334,6.5,0.15864559036168227,0.447852497189108
zV,0.3,0.25,0.8333333333333334,6.75,0.1639537364521233,0.4628372596185515
zV,0.3,0.25,0.8333333333333334,7.0,0.16332916334187517,0.46107410549328337
zV,0.3,0.25,0.8333333333333334,7.25,0.15687604808701688,0.44285712401306293
zV,0.3,0.25,0.8333333333333334,7.5,0.1455448845071331,0.41086953523899183
zV,0.3,0.25,0.8333333333333334,7.75,0.13090996196439636,0.3695555183035619
zV,0.3,0.25,0.8333333333333334,8.0,0.11488304338503418,0.32431193169236106
zV,0.3,0.25,0.8333333333333334,8.25,0.09940735997376719,0.28062446804686675
zV,0.3,0.25,0.8333333333333334,8.5,0.08617557558744737,0.24327147471013888
zV,0.3,0.25,0.8333333333333334,8.75,0.0764088953802817,0.21570038300784444
zV,0.3,0.25,0.8333333333333334,9.0,0.07072325718413773,0.1996499698923478
zV,0.3,0.25,0.8333333333333334,9.25,0.06909440993627056,0.19505177522564554
zV,0.3,0.25,0.8333333333333334,9.5,0.07091882096186428,0.2002020415006093
zV,0.3,0.25,0.8333333333333334,9.75,0.07515391759575164,0.2121576123992364
zV,0.3,0.25,0.8333333333333334,10.0,0.08051099002170355,0.2272804926388686
zV,0.3,0.25,0.8333333333333334,10.25,0.08566842287371051,0.24183979540039272
zV,0.3,0.25,0.8333333333333334,10.5,0.08947232180477263,0.252578106067883
zV,0.3,0.25,0.8333333333333334,10.75,0.09109583319005018,0.25716123772917826
zV,0.3,0.25,0.8333333333333334,11.0,0.09013660491751523,0.25445336052786566
zV,0.3,0.25,0.8333333333333334,11.25,0.08664246772790836,0.24458949943775163
zV,0.3,0.25,0.8333333333333334,11.5,0.08106681132433662,0.22884956214661614
zV,0.3,0.25,0.8333333333333334,11.75,0.07416555477187657,0.20936748909488112
zV,0.3,0.25,0.8333333333333334,12.0,0.06685557659087601,0.18873160520239246
zV,0.3,0.25,0.8333333333333334,12.25,0.06005893743487089,0.1695448644201831
zV,0.3,0.25,0.8333333333333334,12.5,0.054557740081207555,0.1540151231475048
zV,0.3,0.25,0.8333333333333334,12.75,0.050881189479217936,0.14363631359856405
zV,0.3,0.25,0.8333333333333334,13.0,0.0492400634510141,0.1390034562449023
zV,0.3,0.25,0.8333333333333334,13.25,0.049515528955891966,0.13978108841209808
zV,0.3,0.25,0.8333333333333334,13.5,0.05130041352850804,0.14481977250800027
zV,0.3,0.25,0.8333333333333334,13.75,0.05398304747418241,0.1523927804237924
zV,0.3,0.25,0.8333333333333334,14.0,0.056857807113148265,0.16050815432226717
zV,0.3,0.25,0.8333333333333334,14.25,0.05924331784275443,0.16724239089883938
zV,0.3,0.25,0.8333333333333334,14.5,0.060589246844283066,0.17104191449731837
zV,0.3,0.25,0.8333333333333334,14.75,0.06055555569979477,0.17094680524683215
zV,0.3,0.25,0.8333333333333334,15.0,0.05905337031493331,0.16670617382230013
zV,0.3,0.25,0.8333333333333334,15.25,0.05624330630814066,0.15877343406045621
zV,0.3,0.25,0.8333333333333334,15.5,0.05249404329545632,0.14818935921147133
zV,0.3,0.25,0.8333333333333334,15.75,0.048310068104580155,0.1363781028560993
zV,0.3,0.25,0.8333333333333334,16.0,0.04424188848606887,0.12489373447869645
zV,0.3,0.25,0.8333333333333334,16.25,0.040794059316099036,0.11516059975914869
zV,0.3,0.25,0.8333333333333334,16.5,0.038345864286024205,0.10824940698457916
zV,0.3,0.25,0.8333333333333334,16.75,0.03709666865272678,0.10472295924295251
zV,0.3,0.25,0.8333333333333334,17.0,0.03704337011730435,0.10457249882277293
zV,0.3,0.25,0.8333333333333334,17.25,0.037991842580695684,0.10725001264636237
zV,0.3,0.25,0.8333333333333334,17.5,0.03959871784900809,0.11178618096938023
zV,0.3,0.25,0.8333333333333334,17.75,0.04143516747704358,0.11697043191516858
zV,0.3,0.25,0.8333333333333334,18.0,0.04306123476156489,0.12156077881551502
zV,0.3,0.25,0.8333333333333334,18.25,0.044098145889615394,0.12448795275714104
zV,0.3,0.25,0.8333333333333334,18.5,0.04428698269769693,0.12502103429989134
zV,0.3,0.25,0.8333333333333334,18.75,0.043524875645315354,0.12286962532749952
zV,0.3,0.25,0.8333333333333334,19.0,0.04187394290705677,0.11820908387888614
zV,0.3,0.25,0.8333333333333334,19.25,0.03954284597593844,0.11162845608197662
zV,0.3,0.25,0.8333333333333334,19.5,0.036845279679841976,0.10401329451785306
zV,0.3,0.25,0.8333333333333334,19.75,0.03414325725120032,0.09638555340403246
zV,0.3,0.25,0.8333333333333334,20.0,0.03178515822265965,0.08972869936766445
zV,0.3,0.25,0.8333333333333334,20.25,0.030048902155714548,0.08482729231583055
zV,0.3,0.25,0.8333333333333334,20.5,0.029099306333596628,0.08214660727891085
zV,0.3,0.25,0.8333333333333334,20.75,0.028965966339900496,0.08177019184236546
zV,0.3,0.25,0.8333333333333334,21.0,0.029544367115080915,0.08340300263118164
zV,0.3,0.25,0.8333333333333334,21.25,0.030619017253968216,0.08643671284782277
zV,0.3,0.25,0.8333333333333334,21.5,0.031903849242121404,0.09006376111970359
zV,0.3,0.25,0.8333333333333334,21.75,0.03309250527925643,0.09341930710945465
zV,0.3,0.25,0.8333333333333334,22.0,0.03390982097579074,0.09572656869075828
zV,0.3,0.25,0.8333333333333334,22.25,0.03415598656647722,0.0964214879397562
zV,0.3,0.25,0.8333333333333334,22.5,0.03373642005381572,0.09523706226486671
zV,0.3,0.25,0.8333333333333334,22.75,0.032673019078830336,0.09223510815397852
zV,0.3,0.25,0.8333333333333334,23.0,0.031095695066111935,0.08778236227959398
zV,0.3,0.25,0.8333333333333334,23.25,0.02921638091831326,0.08247710587646521
zV,0.3,0.25,0.8333333333333334,23.5,0.027290501931577085,0.07704039810836738
zV,0.3,0.25,0.8333333333333334,23.75,0.025572769032854072,0.0721912814928778
zV,0.3,0.25,0.8333333333333334,24.0,0.02427482291244276,0.06852721235664848
zV,0.3,0.25,0.8333333333333334,24.25,0.023531662787717685,0.06642929008278815
zV,0.3,0.25,0.8333333333333334,24.5,0.023382079581212037,0.06600702046647937
zV,0.3,0.25,0.8333333333333334,24.75,0.023765803568626016,0.06709026359730275
zV,0.3,0.25,0.8333333333333334,25.0,0.02453721315561757,0.06926793339009157
zV,0.3,0.25,0.8333333333333334,25.25,0.02549271855279718,0.07196530100824579
zV,0.3,0.25,0.8333333333333334,25.5,0.026406777100218454,0.07454566521569961
zV,0.3,0.25,0.8333333333333334,25.75,0.027070250687646027,0.07641863440615132
zV,0.3,0.25,0.8333333333333334,26.0,0.02732465332253713,0.07713680662302617
zV,0.3,0.25,0.8333333333333334,26.25,0.027086747102743725,0.07646520336958314
zV,0.3,0.25,0.8333333333333334,26.5,0.026359740024140897,0.07441288073720398
zV,0.3,0.25,0.8333333333333334,26.75,0.02522969210872912,0.0712227839957395
zV,0.3,0.25,0.8333333333333334,27.0,0.023848239283505743,0.0673229775396335
zV,0.3,0.25,0.8333333333333334,27.25,0.02240497828594675,0.06324868817313525
zV,0.3,0.25,0.8333333333333334,27.5,0.021094460056940427,0.059549128291677064
zV,0.3,0.25,0.8333333333333334,27.75,0.020083469015250467,0.05669512609959329
zV,0.3,0.25,0.8333333333333334,28.0,0.019484029249060408,0.05500292277020586
zV,0.3,0.25,0.8333333333333334,28.25,0.01933644678746842,0.05458630120628717
zV,0.3,0.25,0.8333333333333334,28.5,0.019604886413898025,0.055344099495964985
zV,0.3,0.25,0.8333333333333334,28.75,0.020185814098639093,0.0569840436866887
zV,0.3,0.25,0.8333333333333334,29.0,0.020927483068298853,0.059077756467438146
zV,0.3,0.25,0.8333333333333334,29.25,0.021656859761932223,0.06113676846323665
zV,0.3,0.25,0.8333333333333334,29.5,0.0222092597200471,0.06269617960176811
zV,0.3,0.25,0.8333333333333334,29.75,0.022455659554059447,0.06339176011376238
zV,0.3,0.25,0.8333333333333334,30.0,0.022323194719691946,0.06301781522991166
zV,0.3,0.5,1.6666666666666667,0.0,0.4343873576271571,1.0
zV,0.3,0.5,1.6666666666666667,0.25,0.4475329863887502,1.0302624570691956
zV,0.3,0.5,1.6666666666666667,0.5,0.4802990962783072,1.1056930820959965
zV,0.3,0.5,1.6666666666666667,0.75,0.5152202459841888,1.186084808725976
zV,0.3,0.5,1.6666666666666667,1.0,0.5309954860465937,1.2224008749866917
zV,0.3,0.5,1.6666666666666667,1.25,0.5113109481218602,1.177085242339691
zV,0.3,0.5,1.6666666666666667,1.5,0.451644974464516,1.0397286351325434
zV,0.3,0.5,1.6666666666666667,1.75,0.361080514908471,0.8312408466049171
zV,0.3,0.5,1.6666666666666667,2.0,0.25859257315292106,0.5953040957855775
zV,0.3,0.5,1.6666666666666667,2.25,0.16569463015606012,0.38144441187507805
zV,0.3,0.5,1.6666666666666667,2.5,0.09869581887977223,0.2272069321236663
zV,0.3,0.5,1.6666666666666667,2.75,0.06370403463327233,0.1466525982276646
zV,0.3,0.5,1.6666666666666667,3.0,0.0560794728538576,0.1291001495996384
zV,0.3,0.5,1.6666666666666667,3.25,0.06401966667041636,0.1473792124617164
zV,0.3,0.5,1.6666666666666667,3.5,0.0742770666912983,0.17099269899804892
zV,0.3,0.5,1.6666666666666667,3.75,0.0773786655680983,0.17813286738080872
zV,0.3,0.5,1.6666666666666667,4.0,0.07030013198144845,0.16183742631337902
zV,0.3,0.5,1.6666666666666667,4.25,0.055943198465481354,0.12878643331396966
zV,0.3,0.5,1.6666666666666667,4.5,0.040247943466654196,0.0926545000906766
zV,0.3,0.5,1.6666666666666667,4.75,0.028661109068076042,0.06598053227109896
zV,0.3,0.5,1.6666666666666667,5.0,0.02365682271184005,0.054460200778092514
zV,0.3,0.5,1.6666666666666667,5.25,0.02421348518829972,0.05574168944641021
zV,0.3,0.5,1.6666666666666667,5.5,0.02707636173160291,0.062332296868646594
zV,0.3,0.5,1.6666666666666667,5.75,0.02882942516784967,0.06636801154925534
zV,0.3,0.5,1.6666666666666667,6.0,0.0276025622677568,0.0635436593241017
zV,0.3,0.5,1.6666666666666667,6.25,0.023645909024041768,0.0544350764562018
zV,0.3,0.5,1.6666666666666667,6.5,0.0187123855262599,0.043077647628780885
zV,0.3,0.5,1.6666666666666667,6.75,0.014799837981890189,0.03407060017292946
zV,0.3,0.5,1.6666666666666667,7.0,0.01302619907484041,0.029987518849526565
zV,0.3,0.5,1.6666666666666667,7.25,0.013197846035218803,0.030382666077834533
zV,0.3,0.5,1.6666666666666667,7.5,0.014165949855574327,0.032611330893596656
zV,0.3,0.5,1.6666666666666667,7.75,0.014632207148062258,0.0336846984405595
zV,0.3,0.5,1.6666666666666667,8.0,0.013886181747749348,0.031967278752316086
zV,0.3,0.5,1.6666666666666667,8.25,0.012084661244421266,0.027820011407407856
zV,0.3,0.5,1.6666666666666667,8.5,0.01000021636482935,0.023021425898432167
zV,0.3,0.5,1.6666666666666667,8.75,0.008470031302704673,0.019498797913853335
zV,0.3,0.5,1.6666666666666667,9.0,0.007903530988611629,0.01819466163054262
zV,0.3,0.5,1.6666666666666667,9.25,0.008115973713666201,0.018683724494192797
zV,0.3,0.5,1.6666666666666667,9.5,0.008529278565214298,0.01963519060915014
zV,0.3,0.5,1.6666666666666667,9.75,0.008567216050279913,0.019722526219635786
zV,0.3,0.5,1.6666666666666667,10.0,0.007988100093595537,0.01838934755659228
zV,0.3,0.5,1.6666666666666667,10.25,0.006972622898718287,0.016051624837348562
zV,0.3,0.5,1.6666666666666667,10.5,0.005952325940642694,0.013702806576041488
zV,0.3,0.5,1.6666666666666667,10.75,0.005316326150876281,0.012238676051524006
zV,0.3,0.5,1.6666666666666667,11.0,0.0051851634070092184,0.011936727245777127
zV,0.3,0.5,1.6666666666666667,11.25,0.005375209513593874,0.012374231015736693
zV,0.3,0.5,1.6666666666666667,11.5,0.005548550126608596,0.012773277189551686
zV,0.3,0.5,1.6666666666666667,11.75,0.005434762227454924,0.012511326888384454
zV,0.3,0.5,1.6666666666666667,12.0,0.004983398618996306,0.011472245983902809
zV,0.3,0.5,1.6666666666666667,12.25,0.004365194557995822,0.010049082878103813
zV,0.3,0.5,1.6666666666666667,12.5,0.0038403247254123955,0.008840783825731455
zV,0.3,0.5,1.6666666666666667,12.75,0.0035891193462713055,0.008262485735949789
zV,0.3,0.5,1.6666666666666667,13.0,0.003611567504391146,0.00831416347869641
zV,0.3,0.5,1.6666666666666667,13.25,0.0037480141172112065,0.008628276241013897
zV,0.3,0.5,1.6666666666666667,13.5,0.003794405563951924,0.008735073655639707
zV,0.3,0.5,1.6666666666666667,13.75,0.003631440585127664,0.008359913154389264
zV,0.3,0.5,1.6666666666666667,14.0,0.003287637583887438,0.00756844674726763
zV,0.3,0.5,1.6666666666666667,14.25,0.002905221580871633,0.006688089627519132
zV,0.3,0.5,1.6666666666666667,14.5,0.0026401485688437166,0.006077866960183971
zV,0.3,0.5,1.6666666666666667,14.75,0.002564347013330794,0.005903364746475476
zV,0.3,0.5,1.6666666666666667,15.0,0.002629776607433989,0.006053989742701435
zV,0.3,0.5,1.6666666666666667,15.25,0.002709990920948592,0.006238650534748363
zV,0.3,0.5,1.6666666666666667,15.5,0.002685851054555374,0.006183078322598631
zV,0.3,0.5,1.6666666666666667,15.75,0.0025182775286788084,0.005797308518449779
zV,0.3,0.5,1.6666666666666667,16.0,0.002264479251568189,0.005213041336971492
zV,0.3,0.5,1.6666666666666667,16.25,0.002033069461184759,0.004680314529157594
zV,0.3,0.5,1.6666666666666667,16.5,0.0019115712796301642,0.0044006144425384084
zV,0.3,0.5,1.6666666666666667,16.75,0.0019137354705837132,0.004405596610908526
zV,0.3,0.5,1.6666666666666667,17.0,0.0019775184852690725,0.0045524310285439155
zV,0.3,0.5,1.6666666666666667,17.25,0.002010337793776147,0.004627984121724044
zV,0.3,0.5,1.6666666666666667,17.5,0.0019493118514860108,0.004487496740545434
zV,0.3,0.5,1.6666666666666667,17.75,0.0017978940849321687,0.004138918993299375
zV,0.3,0.5,1.6666666666666667,18.0,0.0016155579508296883,0.0037191642953300504
zV,0.3,0.5,1.6666666666666667,18.25,0.001491312840753642,0.0034331405243926646
zV,0.3,0.5,1.6666666666666667,18.5,0.001450527509462393,0.003339248907670578
zV,0.3,0.5,1.6666666666666667,18.75,0.001472196558486052,0.0033891330689915385
zV,0.3,0.5,1.6666666666666667,19.0,0.0015191665231211585,0.0034972622854855
zV,0.3,0.5,1.6666666666666667,19.25,0.0015224616599096596,0.003504847996097569
zV,0.3,0.5,1.6666666666666667,19.5,0.0014432691779957595,0.0033225395552016613
zV,0.3,0.5,1.6666666666666667,19.75,0.0013101191114708388,0.003016015748311301
zV,0.3,0.5,1.6666666666666667,20.0,0.0011964506647669287,0.002754340437766297
zV,0.3,0.5,1.6666666666666667,20.25,0.0011326770065105927,0.0026075275594986146
zV,0.3,0.5,1.6666666666666667,20.5,0.001127091014370963,0.0025946680873211937
zV,0.3,0.5,1.6666666666666667,20.75,0.0011612888843414275,0.002673394756893878
zV,0.3,0.5,1.6666666666666667,21.0,0.001190749249408102,0.002741215250629243
zV,0.3,0.5,1.6666666666666667,21.25,0.0011663581227834556,0.0026850646141146745
zV,0.3,0.5,1.6666666666666667,21.5,0.0010829377274400626,0.002493023124235509
zV,0.3,0.5,1.6666666666666667,21.75,0.0009835276171892865,0.002264171827103373
zV,0.3,0.5,1.6666666666666667,22.0,0.000914108810467521,0.0021043632933077164
zV,0.3,0.5,1.6666666666666667,22.25,0.0008873009883903338,0.002042649199638819
zV,0.3,0.5,1.6666666666666667,22.5,0.0009010667838496585,0.002074339337985663
zV,0.3,0.5,1.6666666666666667,22.75,0.000937357029328855,0.002157882850111412
zV,0.3,0.5,1.6666666666666667,23.0,0.000932815262969146,0.0021474272825633177
zV,0.3,0.5,1.6666666666666667,23.25,0.0009187102193704191,0.002114956163523906
zV,0.3,0.5,1.6666666666666667,23.5,0.0008241235733175872,0.0018972089284995906
zV,0.3,0.5,1.6666666666666667,23.75,0.0007192029696021409,0.0016556719641446069
zV,0.3,0.5,1.6666666666666667,24.0,0.0006833427461866038,0.001573118402707129
zV,0.3,0.5,1.6666666666666667,24.25,0.000713405249317482,0.0016423250741330535
zV,0.3,0.5,1.6666666666666667,24.5,0.000690112627695125,0.0015887032980537656
zV,0.3,0.5,1.6666666666666667,24.75,0.0006802729734214564,0.001566051500986241
zV,0.3,0.5,1.6666666666666667,25.0,0.0006796085500981501,0.0015645219368503609
zV,0.3,0.5,1.6666666666666667,25.25,0.0006855132634113906,0.0015781151347405917
zV,0.3,0.5,1.6666666666666667,25.5,0.0006595699445165039,0.001518391207606519
zV,0.3,0.5,1.6666666666666667,25.75,0.0006410532683196074,0.0014757641010119719
zV,0.3,0.5,1.6666666666666667,26.0,0.0006238932815771974,0.0014362602194161848
zV,0.3,0.5,1.6666666666666667,26.25,0.000607656338421852,0.0013988812697984065
zV,0.3,0.5,1.6666666666666667,26.5,0.0005906996014268765,0.0013598452879788577
zV,0.3,0.5,1.6666666666666667,26.75,0.0005754817805765046,0.0013248124524619603
zV,0.3,0.5,1.6666666666666667,27.0,0.0005607999443647282,0.001291013503312114
zV,0.3,0.5,1.6666666666666667,27.25,0.0005466113415189029,0.0012583500231332003
zV,0.3,0.5,1.6666666666666667,27.5,0.0005328619700564313,0.001226697694350941
zV,0.3,0.5,1.6666666666666667,27.75,0.0005195491169152382,0.0011960502712447195
zV,0.3,0.5,1.6666666666666667,28.0,0.0005066642759080766,0.0011663881717822832
zV,0.3,0.5,1.6666666666666667,28.25,0.0004941900776688082,0.0011376714100712409
zV,0.3,0.5,1.6666666666666667,28.5,0.00048211021317975044,0.0011098624412397258
zV,0.3,0.5,1.6666666666666667,28.75,0.0004704222745116799,0.0010829557220112568
zV,0.3,0.5,1.6666666666666667,29.0,0.000459080598036367,0.0010568461304769478
zV,0.3,0.5,1.6666666666666667,29.25,0.00044809956502270883,0.0010315667736521034
zV,0.3,0.5,1.6666666666666667,29.5,0.0004374573961096736,0.0010070675134269253
zV,0.3,0.5,1.6666666666666667,29.75,0.0004271413091341177,0.0009833189240759193
zV,0.3,0.5,1.6666666666666667,30.0,0.00041713896366520986,0.0009602925967823588
zV,0.3,1.0,3.3333333333333335,0.0,0.7372173283938703,1.0
zV,0.3,1.0,3.3333333333333335,0.25,0.7325552647620376,0.9936761339536203
zV,0.3,1.0,3.3333333333333335,0.5,0.6955014944575099,0.9434144690721742
zV,0.3,1.0,3.3333333333333335,0.75,0.5890549120556526,0.7990247778616246
zV,0.3,1.0,3.3333333333333335,1.0,0.4189672103958795,0.5683089562051632
zV,0.3,1.0,3.3333333333333335,1.25,0.2432555350483176,0.3299644835781103
zV,0.3,1.0,3.3333333333333335,1.5,0.12167016094338529,0.1650397464319789
zV,0.3,1.0,3.3333333333333335,1.75,0.06654361361614795,0.09026322503992465
zV,0.3,1.0,3.3333333333333335,2.0,0.047940503358540144,0.0650289968942878
zV,0.3,1.0,3.3333333333333335,2.25,0.03499452307283546,0.04746839463076086
zV,0.3,1.0,3.3333333333333335,2.5,0.020529626457242354,0.027847455107938086
zV,0.3,1.0,3.3333333333333335,2.75,0.011092383330911545,0.015046286764688282
zV,0.3,1.0,3.3333333333333335,3.0,0.008626392001427983,0.01170128762467069
zV,0.3,1.0,3.3333333333333335,3.25,0.00813162645844515,0.011030161860358084
zV,0.3,1.0,3.3333333333333335,3.5,0.006111434442603969,0.00828986813958724
zV,0.3,1.0,3.3333333333333335,3.75,0.0037592482008892178,0.005099240150905376
zV,0.3,1.0,3.3333333333333335,4.0,0.002806633561577921,0.0038070640142067193
zV,0.3,1.0,3.3333333333333335,4.25,0.002687955404381256,0.0036460827775675565
zV,0.3,1.0,3.3333333333333335,4.5,0.0022438297340068077,0.003043647575261559
zV,0.3,1.0,3.3333333333333335,4.75,0.0015546895804291851,0.0021088619604429145
zV,0.3,1.0,3.3333333333333335,5.0,0.001203116370314964,0.0016319697380636983
zV,0.3,1.0,3.3333333333333335,5.25,0.0011327922804801644,0.0015365784780834012
zV,0.3,1.0,3.3333333333333335,5.5,0.0009731943629126444,0.0013200915461833794
zV,0.3,1.0,3.3333333333333335,5.75,0.000724999689537872,0.000983427358004978
zV,0.3,1.0,3.3333333333333335,6.0,0.0005905481014342043,0.0008010502177435179
zV,0.3,1.0,3.3333333333333335,6.25,0.0005529315016620826,0.0007500251016436635
zV,0.3,1.0,3.3333333333333335,6.5,0.00047744592656030836,0.0006476325340866447
zV,0.3,1.0,3.3333333333333335,6.75,0.00037252303715336284,0.0005053096594527365
zV,0.3,1.0,3.3333333333333335,7.0,0.0003175862300277546,0.00043079051155737216
zV,0.3,1.0,3.3333333333333335,7.25,0.00029714080381882307,0.000403057270053846
zV,0.3,1.0,3.3333333333333335,7.5,0.00025626074158892613,0.0003476054234200185
zV,0.3,1.0,3.3333333333333335,7.75,0.00020703007132624493,0.00028082637690745617
zV,0.3,1.0,3.3333333333333335,8.0,0.0001832132950176562,0.00024852006045057517
zV,0.3,1.0,3.3333333333333335,8.25,0.00017115913854210858,0.00023216917447532382
zV,0.3,1.0,3.3333333333333335,8.5,0.00014727921518301545,0.0001997772020685997
zV,0.3,1.0,3.3333333333333335,8.75,0.00012266860978950623,0.00016639409447517561
zV,0.3,1.0,3.3333333333333335,9.0,0.00011180061618815004,0.00015165218163241376
zV,0.3,1.0,3.3333333333333335,9.25,0.0001039963059981762,0.0001410660086147819
zV,0.3,1.0,3.3333333333333335,9.5,8.940988885034333e-05,0.00012128023230969776
zV,0.3,1.0,3.3333333333333335,9.75,7.672355077368604e-05,0.00010407182226825687
zV,0.3,1.0,3.3333333333333335,10.0,7.138553741921886e-05,9.6831062794932e-05
zV,0.3,1.0,3.3333333333333335,10.25,6.597417038496327e-05,8.949080256794439e-05
zV,0.3,1.0,3.3333333333333335,10.5,5.6786133750424684e-05,7.702767089609941e-05
zV,0.3,1.0,3.3333333333333335,10.75,5.0117270428791924e-05,6.79816771778538e-05
zV,0.3,1.0,3.3333333333333335,11.0,4.734168981363351e-05,6.421673499831306e-05
zV,0.3,1.0,3.3333333333333335,11.25,4.33595709537349e-05,5.8815181471927294e-05
zV,0.3,1.0,3.3333333333333335,11.5,3.753107044171711e-05,5.090909965923309e-05
zV,0.3,1.0,3.3333333333333335,11.75,3.403748196293206e-05,4.6170214198691465e-05
zV,0.3,1.0,3.3333333333333335,12.0,3.2428372918024127e-05,4.398753484087767e-05
zV,0.3,1.0,3.3333333333333335,12.25,2.932471990088955e-05,3.9777578159723265e-05
zV,0.3,1.0,3.3333333333333335,12.5,2.5733647733461596e-05,3.490646074411449e-05
zV,0.3,1.0,3.3333333333333335,12.75,2.403623862939187e-05,3.260400658481283e-05
zV,0.3,1.0,3.3333333333333335,13.0,2.2393218794146202e-05,3.0375328863922554e-05
zV,0.3,1.0,3.3333333333333335,13.25,2.037388396973057e-05,2.763619788226884e-05
zV,0.3,1.0,3.3333333333333335,13.5,1.8712656092426088e-05,2.538282182432444e-05
zV,0.3,1.0,3.3333333333333335,13.75,1.721842369611873e-05,2.33559671387967e-05
zV,0.3,1.0,3.3333333333333335,14.0,1.587075137590554e-05,2.1527914177603723e-05
zV,0.3,1.0,3.3333333333333335,14.25,1.4659604447772496e-05,1.9885051372450056e-05
zV,0.3,1.0,3.3333333333333335,14.5,1.3559732694877208e-05,1.839312801344341e-05
zV,0.3,1.0,3.3333333333333335,14.75,1.2558865513809475e-05,1.7035499614707504e-05
zV,0.3,1.0,3.3333333333333335,15.0,1.1646957781956813e-05,1.5798540448487988e-05
zV,0.3,1.0,3.3333333333333335,15.25,1.0815057883320498e-05,1.4670108076383111e-05
zV,0.3,1.0,3.3333333333333335,15.5,1.0055037673057717e-05,1.3639177059177384e-05
zV,0.3,1.0,3.3333333333333335,15.75,9.359722908724327e-06,1.2696015880575914e-05
zV,0.3,1.0,3.3333333333333335,16.0,8.722739834205838e-06,1.183197884565401e-05
zV,0.3,1.0,3.3333333333333335,16.25,8.138424971573944e-06,1.1039383717830704e-05
zV,0.3,1.0,3.3333333333333335,16.5,7.6017348176013315e-06,1.0311389226515822e-05
zV,0.3,1.0,3.3333333333333335,16.75,7.1081711014732535e-06,9.64189368277518e-06
zV,0.3,1.0,3.3333333333333335,17.0,6.653714962009759e-06,9.025445693884862e-06
zV,0.3,1.0,3.3333333333333335,17.25,6.234770355312957e-06,8.457167398514986e-06
zV,0.3,1.0,3.3333333333333335,17.5,5.848114626831828e-06,7.93268742010277e-06
zV,0.3,1.0,3.3333333333333335,17.75,5.490855526395742e-06,7.44808255980408e-06
zV,0.3,1.0,3.3333333333333335,18.0,5.1603936067867365e-06,6.99982679195749e-06
zV,0.3,1.0,3.3333333333333335,18.25,4.854389315460523e-06,6.584746625579841e-06
zV,0.3,1.0,3.3333333333333335,18.5,4.5707341385689445e-06,6.199981962614633e-06
zV,0.3,1.0,3.3333333333333335,18.75,4.3075252599520406e-06,5.842951724068368e-06
zV,0.3,1.0,3.3333333333333335,19.0,4.063043266401925e-06,5.511323608268711e-06
zV,0.3,1.0,3.3333333333333335,19.25,3.835732503180256e-06,5.202987444064735e-06
zV,0.3,1.0,3.3333333333333335,19.5,3.624183737349852e-06,4.916031674466519e-06
zV,0.3,1.0,3.3333333333333335,19.75,3.4271188345805387e-06,4.648722571466124e-06
zV,0.3,1.0,3.3333333333333335,20.0,3.2433771954132578e-06,4.399485837479434e-06
zV,0.3,1.0,3.3333333333333335,20.25,3.071903731546805e-06,4.166890295754945e-06
zV,0.3,1.0,3.3333333333333335,20.5,2.911738192185877e-06,3.9496334120760575e-06
zV,0.3,1.0,3.3333333333333335,20.75,2.7620056757485657e-06,3.7465284243466934e-06
zV,0.3,1.0,3.3333333333333335,21.0,2.6219081838794146e-06,3.556492886014499e-06
zV,0.3,1.0,3.3333333333333335,21.25,2.4907170933315073e-06,3.378538454539421e-06
zV,0.3,1.0,3.3333333333333335,21.5,2.367766437293367e-06,3.2117617778354083e-06
zV,0.3,1.0,3.3333333333333335,21.75,2.252446901546093e-06,3.0553363503451004e-06
zV,0.3,1.0,3.3333333333333335,22.0,2.1442004527611295e-06,2.9085052265830025e-06
zV,0.3,1.0,3.3333333333333335,22.25,2.0425155265642715e-06,2.7705744939747595e-06
zV,0.3,1.0,3.3333333333333335,22.5,1.946922711928167e-06,2.6409074189422636e-06
zV,0.3,1.0,3.3333333333333335,22.75,1.8569908762102453e-06,2.518919190703176e-06
zV,0.3,1.0,3.3333333333333335,23.0,1.7723236818918992e-06,2.4040721963944483e-06
zV,0.3,1.0,3.3333333333333335,23.25,1.692556451939807e-06,2.2958717690850738e-06
zV,0.3,1.0,3.3333333333333335,23.5,1.6173533458221793e-06,2.1938623571773696e-06
zV,0.3,1.0,3.3333333333333335,23.75,1.5464048126746912e-06,2.097624069748533e-06
zV,0.3,1.0,3.3333333333333335,24.0,1.4794252920105329e-06,2.0067695576739426e-06
zV,0.3,1.0,3.3333333333333335,24.25,1.416151135782466e-06,1.9209411950038486e-06
zV,0.3,1.0,3.3333333333333335,24.5,1.3563387285961275e-06,1.8398085291227468e-06
zV,0.3,1.0,3.3333333333333335,24.75,1.2997627854990577e-06,1.7630659717817136e-06
zV,0.3,1.0,3.3333333333333335,25.0,1.246214809076602e-06,1.6904307062228893e-06
zV,0.3,1.0,3.3333333333333335,25.25,1.1955016896152495e-06,1.6216407883680852e-06
zV,0.3,1.0,3.3333333333333335,25.5,1.1474444338816552e-06,1.5564534224684072e-06
zV,0.3,1.0,3.3333333333333335,25.75,1.1018770096421998e-06,1.494643393750376e-06
zV,0.3,1.0,3.3333333333333335,26.0,1.05864529444009e-06,1.4360016424824074e-06
zV,0.3,1.0,3.3333333333333335,26.25,1.0176061183776966e-06,1.3803339655548953e-06
zV,0.3,1.0,3.3333333333333335,26.5,9.78626391741018e-07,1.3274598331445772e-06
zV,0.3,1.0,3.3333333333333335,26.75,9.415823092681933e-07,1.2772113093428775e-06
zV,0.3,1.0,3.3333333333333335,27.0,9.063586237200473e-07,1.2294320667891443e-06
zV,0.3,1.0,3.3333333333333335,27.25,8.728479821706701e-07,1.1839764863806035e-06
zV,0.3,1.0,3.3333333333333335,27.5,8.409503191117755e-07,1.1407088340474874e-06
zV,0.3,1.0,3.3333333333333335,27.75,8.105723010657739e-07,1.0995025073972658e-06
zV,0.3,1.0,3.3333333333333335,28.0,7.816268179379741e-07,1.0602393457582664e-06
zV,0.3,1.0,3.3333333333333335,28.25,7.540325168159742e-07,1.0228089978008765e-06
zV,0.3,1.0,3.3333333333333335,28.5,7.277133743503278e-07,9.871083414923952e-07
zV,0.3,1.0,3.3333333333333335,28.75,7.025983042314711e-07,9.530409516582829e-07
zV,0.3,1.0,3.3333333333333335,29.0,6.786207966182897e-07,9.205166108842812e-07
zV,0.3,1.0,3.3333333333333335,29.25,6.557185866785455e-07,8.894508599073748e-07
zV,0.3,1.0,3.3333333333333335,29.5,6.338333496743711e-07,8.597645840138681e-07
zV,0.3,1.0,3.3333333333333335,29.75,6.129104202709634e-07,8.313836322950701e-07
zV,0.3,1.0,3.3333333333333335,30.0,5.928985339663215e-07,8.042384669091172e-07
zV,0.3,2.0,6.666666666666667,0.0,2.2462161192772845,1.0
zV,0.3,2.0,6.666666666666667,0.25,1.9987926219585703,0.8898487571185616
zV,0.3,2.0,6.666666666666667,0.5,1.3610492839767316,0.6059298000295031
zV,0.3,2.0,6.666666666666667,0.75,0.6673246405383458,0.29708834996387445
zV,0.3,2.0,6.666666666666667,1.0,0.2351665729862231,0.10469454429072812
zV,0.3,2.0,6.666666666666667,1.25,0.06817890875656858,0.030352782250759117
zV,0.3,2.0,6.666666666666667,1.5,0.01944153606921458,0.008655238426242733
zV,0.3,2.0,6.666666666666667,1.75,0.006281112769949941,0.0027963082964478398
zV,0.3,2.0,6.666666666666667,2.0,0.002424901058300568,0.0010795493084969825
zV,0.3,2.0,6.666666666666667,2.25,0.0009532867763778262,0.0004243967302151426
zV,0.3,2.0,6.666666666666667,2.5,0.00047630708888899526,0.00021204864696734797
zV,0.3,2.0,6.666666666666667,2.75,0.00022314377238799544,9.934207597966642e-05
zV,0.3,2.0,6.666666666666667,3.0,0.00012424116633449788,5.531131455617558e-05
zV,0.3,2.0,6.666666666666667,3.25,6.800739633737484e-05,3.027642609886358e-05
zV,0.3,2.0,6.666666666666667,3.5,4.011625355448574e-05,1.785948075530375e-05
zV,0.3,2.0,6.666666666666667,3.75,2.444356788634899e-05,1.0882108661126365e-05
zV,0.3,2.0,6.666666666666667,4.0,1.5231414226360129e-05,6.780921076846695e-06
zV,0.3,2.0,6.666666666666667,4.25,9.945179486655407e-06,4.427525651385339e-06
zV,0.3,2.0,6.666666666666667,4.5,6.538513431276296e-06,2.910901304269889e-06
zV,0.3,2.0,6.666666666666667,4.75,4.482872788810909e-06,1.9957441985828436e-06
zV,0.3,2.0,6.666666666666667,5.0,3.093875082949321e-06,1.3773719529467044e-06
zV,0.3,2.0,6.666666666666667,5.25,2.2050423303554664e-06,9.816697117572703e-07
zV,0.3,2.0,6.666666666666667,5.5,1.5875788244818405e-06,7.067791967375966e-07
zV,0.3,2.0,6.666666666666667,5.75,1.1697510170080848e-06,5.207651244994403e-07
zV,0.3,2.0,6.666666666666667,6.0,8.73606421823077e-07,3.889235832321238e-07
zV,0.3,2.0,6.666666666666667,6.25,6.629997303869517e-07,2.9516292964733534e-07
zV,0.3,2.0,6.666666666666667,6.5,5.110887088331562e-07,2.2753318545216298e-07
zV,0.3,2.0,6.666666666666667,6.75,3.983584350855461e-07,1.7734644127374402e-07
zV,0.3,2.0,6.666666666666667,7.0,3.1567288922214833e-07,1.4053540374543988e-07
zV,0.3,2.0,6.666666666666667,7.25,2.5198897344183187e-07,1.1218376151752878e-07
zV,0.3,2.0,6.666666666666667,7.5,2.0432970083453826e-07,9.096618044940437e-08
zV,0.3,2.0,6.666666666666667,7.75,1.670567346768653e-07,7.437251172902074e-08
zV,0.3,2.0,6.666666666666667,8.0,1.380168706394766e-07,6.144416356689811e-08
zV,0.3,2.0,6.666666666666667,8.25,1.1509776040917374e-07,5.124073299153699e-08
zV,0.3,2.0,6.666666666666667,8.5,9.682653204787182e-08,4.310650752476372e-08
zV,0.3,2.0,6.666666666666667,8.75,8.212393574825337e-08,3.656101255950233e-08
zV,0.3,2.0,6.666666666666667,9.0,7.018776032057724e-08,3.1247109179841526e-08
zV,0.3,2.0,6.666666666666667,9.25,6.04158611796251e-08,2.6896726749100074e-08
zV,0.3,2.0,6.666666666666667,9.5,5.2352011603653447e-08,2.3306756261947582e-08
zV,0.3,2.0,6.666666666666667,9.75,4.564743514787624e-08,2.0321924838898943e-08
zV,0.3,2.0,6.666666666666667,10.0,4.003320581219764e-08,1.7822508470413007e-08
zV,0.3,2.0,6.666666666666667,10.25,3.530026071149776e-08,1.5715433794881477e-08
zV,0.3,2.0,6.666666666666667,10.5,3.128479375142528e-08,1.3927775463338365e-08
zV,0.3,2.0,6.666666666666667,10.75,2.785748967174948e-08,1.2401963209449575e-08
zV,0.3,2.0,6.666666666666667,11.0,2.4915523057487682e-08,1.10922198641795e-08
zV,0.3,2.0,6.666666666666667,11.25,2.2376564947030258e-08,9.96189313886229e-09
zV,0.3,2.0,6.666666666666667,11.5,2.0174259002226068e-08,8.981441647171999e-09
zV,0.3,2.0,6.666666666666667,11.75,1.8254781822156595e-08,8.126903580422188e-09
zV,0.3,2.0,6.666666666666667,12.0,1.657420908895044e-08,7.378724133759292e-09
zV,0.3,2.0,6.666666666666667,12.25,1.509648502287778e-08,6.720851521506775e-09
zV,0.3,2.0,6.666666666666667,12.5,1.3791846678057502e-08,6.140035484428364e-09
zV,0.3,2.0,6.666666666666667,12.75,1.2635593457036036e-08,5.625279486063662e-09
zV,0.3,2.0,6.666666666666667,13.0,1.1607120345847297e-08,5.167410315611956e-09
zV,0.3,2.0,6.666666666666667,13.25,1.0689153875495719e-08,4.758737943228247e-09
zV,0.3,2.0,6.666666666666667,13.5,9.86714486747429e-09,4.3927851744955975e-09
zV,0.3,2.0,6.666666666666667,13.75,9.128783142920674e-09,4.064071602272109e-09
zV,0.3,2.0,6.666666666666667,14.0,8.46360764573748e-09,3.76794003617988e-09
zV,0.3,2.0,6.666666666666667,14.25,7.862691618375543e-09,3.500416345024426e-09
zV,0.3,2.0,6.666666666666667,14.5,7.318387126936093e-09,3.2580957211235616e-09
zV,0.3,2.0,6.666666666666667,14.75,6.824116758541918e-09,3.0380499454066618e-09
zV,0.3,2.0,6.666666666666667,15.0,6.3742029984543145e-09,2.837751427278156e-09
zV,0.3,2.0,6.666666666666667,15.25,5.963727849207757e-09,2.6550107080197494e-09
zV,0.3,2.0,6.666666666666667,15.5,5.588416835100258e-09,2.4879248203856355e-09
zV,0.3,2.0,6.666666666666667,15.75,5.244542758145302e-09,2.334834441412843e-09
zV,0.3,2.0,6.666666666666667,16.0,4.928845521944992e-09,2.194288198559824e-09
zV,0.3,2.0,6.666666666666667,16.25,4.63846508212797e-09,2.0650128197015994e-09
zV,0.3,2.0,6.666666666666667,16.5,4.370885164316198e-09,1.9458880767548413e-09
zV,0.3,2.0,6.666666666666667,16.75,4.1238858495496285e-09,1.8359256770343543e-09
zV,0.3,2.0,6.666666666666667,17.0,3.895503490433347e-09,1.7342514181968908e-09
zV,0.3,2.0,6.666666666666667,17.25,3.6839967101355506e-09,1.640090051228405e-09
zV,0.3,2.0,6.666666666666667,17.5,3.487817466977716e-09,1.5527523985981875e-09
zV,0.3,2.0,6.666666666666667,17.75,3.3055863522125874e-09,1.4716243569991624e-09
zV,0.3,2.0,6.666666666666667,18.0,3.1360714373439273e-09,1.3961574803198153e-09
zV,0.3,2.0,6.666666666666667,18.25,2.978170107511189e-09,1.3258608919917329e-09
zV,0.3,2.0,6.666666666666667,18.5,2.8308934148981724e-09,1.2602943192345209e-09
zV,0.3,2.0,6.666666666666667,18.75,2.693352565413953e-09,1.1990620770188998e-09
zV,0.3,2.0,6.666666666666667,19.0,2.5647472166443296e-09,1.1418078583950024e-09
zV,0.3,2.0,6.666666666666667,19.25,2.4443553181295253e-09,1.0882102114537366e-09
zV,0.3,2.0,6.666666666666667,19.5,2.3315242686456667e-09,1.0379786026091871e-09
zV,0.3,2.0,6.666666666666667,19.75,2.22566320114815e-09,9.908499819083537e-10
zV,0.3,2.0,6.666666666666667,20.0,2.1262362358061406e-09,9.46585779328417e-10
zV,0.3,2.0,6.666666666666667,20.25,2.0327565662672058e-09,9.049692720223382e-10
zV,0.3,2.0,6.666666666666667,20.5,1.9447812648605015e-09,8.658032716309734e-10
zV,0.3,2.0,6.666666666666667,20.75,1.8619067096204127e-09,8.289080884253815e-10
zV,0.3,2.0,6.666666666666667,21.0,1.7837645503906551e-09,7.941197354440577e-10
zV,0.3,2.0,6.666666666666667,21.25,1.71001814334052e-09,7.612883411640349e-10
zV,0.3,2.0,6.666666666666667,21.5,1.6403593933867937e-09,7.302767437687947e-10
zV,0.3,2.0,6.666666666666667,21.75,1.5745059525919226e-09,7.009592438943572e-10
zV,0.3,2.0,6.666666666666667,22.0,1.512198729866511e-09,6.73220495965926e-10
zV,0.3,2.0,6.666666666666667,22.25,1.4531996734607023e-09,6.469545209782692e-10
zV,0.3,2.0,6.666666666666667,22.5,1.3972897929638824e-09,6.220638259035633e-10
zV,0.3,2.0,6.666666666666667,22.75,1.344267391994098e-09,5.984586168968521e-10
zV,0.3,2.0,6.666666666666667,23.0,1.2939464865702901e-09,5.760560951662188e-10
zV,0.3,2.0,6.666666666666667,23.25,1.2461553874240228e-09,5.547798258276994e-10
zV,0.3,2.0,6.666666666666667,23.5,1.200735427307746e-09,5.345591713116546e-10
zV,0.3,2.0,6.666666666666667,23.75,1.1575398167646577e-09,5.153287819593664e-10
zV,0.3,2.0,6.666666666666667,24.0,1.1164326139000568e-09,4.970281373723142e-10
zV,0.3,2.0,6.666666666666667,24.25,1.0772877954855977e-09,4.796011328741656e-10
zV,0.3,2.0,6.666666666666667,24.5,1.0399884182776288e-09,4.6299570613545547e-10
zV,0.3,2.0,6.666666666666667,24.75,1.004425860774152e-09,4.471634996089886e-10
zV,0.3,2.0,6.666666666666667,25.0,9.704991368014597e-10,4.320595549433221e-10
zV,0.3,2.0,6.666666666666667,25.25,9.3811427333637e-10,4.1764203599349394e-10
zV,0.3,2.0,6.666666666666667,25.5,9.071837458544616e-10,4.0387197744193295e-10
zV,0.3,2.0,6.666666666666667,25.75,8.776259652669087e-10,3.907130563862586e-10
zV,0.3,2.0,6.666666666666667,26.0,8.493648111838143e-10,3.781313845513208e-10
zV,0.3,2.0,6.666666666666667,26.25,8.223292068335108e-10,3.6609531904618935e-10
zV,0.3,2.0,6.666666666666667,26.5,7.964527314863151e-10,3.5457528981787033e-10
zV,0.3,2.0,6.666666666666667,26.75,7.716732666873462e-10,3.43543642156584e-10
zV,0.3,2.0,6.666666666666667,27.0,7.479326730044741e-10,3.329744927861705e-10
zV,0.3,2.0,6.666666666666667,27.25,7.251764943513085e-10,3.228435982307137e-10
zV,0.3,2.0,6.666666666666667,27.5,7.033536872575522e-10,3.131282342875604e-10
zV,0.3,2.0,6.666666666666667,27.75,6.824163727351895e-10,3.0380708555985057e-10
zV,0.3,2.0,6.666666666666667,28.0,6.623196086334409e-10,2.948601441105057e-10
zV,0.3,2.0,6.666666666666667,28.25,6.430211805922079e-10,2.8626861639613676e-10
zV,0.3,2.0,6.666666666666667,28.5,6.244814098960592e-10,2.78014837724958e-10
zV,0.3,2.0,6.666666666666667,28.75,6.066629767018872e-10,2.700821935589527e-10
zV,0.3,2.0,6.666666666666667,29.0,5.895307572655294e-10,2.624550470482821e-10
zV,0.3,2.0,6.666666666666667,29.25,5.730516739283201e-10,2.5511867224632793e-10
zV,0.3,2.0,6.666666666666667,29.5,5.57194556745529e-10,2.4805919250762267e-10
zV,0.3,2.0,6.666666666666667,29.75,5.419300157467846e-10,2.412635236190672e-10
zV,0.3,2.0,6.666666666666667,30.0,5.272303229152534e-10,2.347193212578711e-10
zV,0.3,4.0,13.333333333333334,0.0,20.913677117137432,1.0
zV,0.3,4.0,13.333333333333334,0.25,14.877964082673396,0.7113987654749555
zV,0.3,4.0,13.333333333333334,0.5,5.210167882803768,0.24912729854351467
zV,0.3,4.0,13.333333333333334,0.75,0.8756728479054651,0.041870821807223305
zV,0.3,4.0,13.333333333333334,1.0,0.07908318553055564,0.0037814098920821524
zV,0.3,4.0,13.333333333333334,1.25,0.005425232797233883,0.0002594107562647723
zV,0.3,4.0,13.333333333333334,1.5,0.00042051797427318055,2.0107318857313368e-05
zV,0.3,4.0,13.333333333333334,1.75,4.418520432405902e-05,2.112742014547602e-06
zV,0.3,4.0,13.333333333333334,2.0,6.287591209518716e-06,3.006449403565877e-07
zV,0.3,4.0,13.333333333333334,2.25,1.148816974896487e-06,5.493137187028217e-08
zV,0.3,4.0,13.333333333333334,2.5,2.559600727674524e-07,1.2238884215999939e-08
zV,0.3,4.0,13.333333333333334,2.75,6.674287337860812e-08,3.191350473892349e-09
zV,0.3,4.0,13.333333333333334,3.0,1.9764341551122527e-08,9.45043831384721e-10
zV,0.3,4.0,13.333333333333334,3.25,6.5090641136033395e-09,3.112347999419755e-10
zV,0.3,4.0,13.333333333333334,3.5,2.3494742771918908e-09,1.1234152005084967e-10
zV,0.3,4.0,13.333333333333334,3.75,9.197160237974653e-10,4.397677264720781e-11
zV,0.3,4.0,13.333333333333334,4.0,3.873860205928266e-10,1.852309464390594e-11
zV,0.3,4.0,13.333333333333334,4.25,1.7450988872950952e-10,8.344294872301999e-12
zV,0.3,4.0,13.333333333333334,4.5,8.366792424883295e-11,4.000631920451349e-12
zV,0.3,4.0,13.333333333333334,4.75,4.253624645454799e-11,2.0338961061846095e-12
zV,0.3,4.0,13.333333333333334,5.0,2.284602996382085e-11,1.092396608968395e-12
zV,0.3,4.0,13.333333333333334,5.25,1.2919789422578525e-11,6.17767471029357e-13
zV,0.3,4.0,13.333333333333334,5.5,7.667190758345587e-12,3.6661131925302653e-13
zV,0.3,4.0,13.333333333333334,5.75,4.75834380835191e-12,2.2752305975178074e-13
zV,0.3,4.0,13.333333333333334,6.0,3.0773254498167152e-12,1.4714415989979316e-13
zV,0.3,4.0,13.333333333333334,6.25,2.066459986667973e-12,9.880902220559962e-14
zV,0.3,4.0,13.333333333333334,6.5,1.4357150811352637e-12,6.86495766905948e-14
zV,0.3,4.0,13.333333333333334,6.75,1.0284916302484896e-12,4.917794343328108e-14
zV,0.3,4.0,13.333333333333334,7.0,7.572035739430374e-13,3.620614250195902e-14
zV,0.3,4.0,13.333333333333334,7.25,5.712156178994659e-13,2.7313016964931096e-14
zV,0.3,4.0,13.333333333333334,7.5,4.4033185447196403e-13,2.1054731408812847e-14
zV,0.3,4.0,13.333333333333334,7.75,3.4601474329007563e-13,1.654490223560631e-14
zV,0.3,4.0,13.333333333333334,8.0,2.765712618637634e-13,1.322442057007425e-14
zV,0.3,4.0,13.333333333333334,8.25,2.2443719030720974e-13,1.0731598706919774e-14
zV,0.3,4.0,13.333333333333334,8.5,1.8460307533065207e-13,8.826906636106644e-15
zV,0.3,4.0,13.333333333333334,8.75,1.5367837362331277e-13,7.348223498075482e-15
zV,0.3,4.0,13.333333333333334,9.0,1.293215213987747e-13,6.183586017630726e-15
zV,0.3,4.0,13.333333333333334,9.25,1.0988493062739609e-13,5.2542137861233576e-15
zV,0.3,4.0,13.333333333333334,9.5,9.418912339402762e-14,4.503709360457019e-15
zV,0.3,4.0,13.333333333333334,9.75,8.137614049999161e-14,3.891048907573935e-15
zV,0.3,4.0,13.333333333333334,10.0,7.081260860464943e-14,3.3859473017599083e-15
zV,0.3,4.0,13.333333333333334,10.25,6.202451289169034e-14,2.9657392406075346e-15
zV,0.3,4.0,13.333333333333334,10.5,5.465257956731264e-14,2.6132458324379655e-15
zV,0.3,4.0,13.333333333333334,10.75,4.842128397950527e-14,2.315292700958221e-15
zV,0.3,4.0,13.333333333333334,11.0,4.311701143163546e-14,2.0616657314797983e-15
zV,0.3,4.0,13.333333333333334,11.25,3.8572458868598125e-14,1.8443652281975054e-15
zV,0.3,4.0,13.333333333333334,11.5,3.4655352374360984e-14,1.6570664345756356e-15
zV,0.3,4.0,13.333333333333334,11.75,3.1260189082502476e-14,1.4947246678532076e-15
zV,0.3,4.0,13.333333333333334,12.0,2.830212516146243e-14,1.3532830693972336e-15
zV,0.3,4.0,13.333333333333334,12.25,2.5712404646036314e-14,1.2294540315421925e-15
zV,0.3,4.0,13.333333333333334,12.5,2.3434906910832828e-14,1.1205541129651184e-15
zV,0.3,4.0,13.333333333333334,12.75,2.142351481031821e-14,1.0243781947251636e-15
zV,0.3,4.0,13.333333333333334,13.0,1.964009085792204e-14,9.391027100551452e-16
zV,0.3,4.0,13.333333333333334,13.25,1.805290812938084e-14,8.632106170649267e-16
zV,0.3,4.0,13.333333333333334,13.5,1.6635424246429e-14,7.954327760371382e-16
zV,0.3,4.0,13.333333333333334,13.75,1.5365316377719276e-14,7.347018074180926e-16
zV,0.3,4.0,13.333333333333334,14.0,1.422371639950218e-14,6.801155205674829e-16
zV,0.3,4.0,13.333333333333334,14.25,1.3194600702917575e-14,6.309077370284845e-16
zV,0.3,4.0,13.333333333333334,14.5,1.2264300336860914e-14,5.864248677154482e-16
zV,0.3,4.0,13.333333333333334,14.75,1.1421105422867935e-14,5.461069977746316e-16
zV,0.3,4.0,13.333333333333334,15.0,1.0654943899675853e-14,5.09472525562939e-16
zV,0.3,4.0,13.333333333333334,15.25,9.957119233209323e-15,4.76105621093772e-16
zV,0.3,4.0,13.333333333333334,15.5,9.32009517685463e-15,4.456459342205968e-16
zV,0.3,4.0,13.333333333333334,15.75,8.737318283639193e-15,4.1778010795048157e-16
zV,0.3,4.0,13.333333333333334,16.0,8.203070870477685e-15,3.9223474784143956e-16
zV,0.3,4.0,13.333333333333334,16.25,7.712348670793534e-15,3.6877057188923285e-16
zV,0.3,4.0,13.333333333333334,16.5,7.260758599778705e-15,3.471775221120237e-16
zV,0.3,4.0,13.333333333333334,16.75,6.84443298061703e-15,3.272706632258586e-16
zV,0.3,4.0,13.333333333333334,17.0,6.459957302817728e-15,3.0888672836610846e-16
zV,0.3,4.0,13.333333333333334,17.25,6.104309152250447e-15,2.9188119899050905e-16
zV,0.3,4.0,13.333333333333334,17.5,5.774806401816753e-15,2.7612582758508143e-16
zV,0.3,4.0,13.333333333333334,17.75,5.46906310864719e-15,2.6150652886218846e-16
zV,0.3,4.0,13.333333333333334,18.0,5.184951848621366e-15,2.479215787630491e-16
zV,0.3,4.0,13.333333333333334,18.25,4.9205714474513205e-15,2.3528007150015833e-16
zV,0.3,4.0,13.333333333333334,18.5,4.6742192515411895e-15,2.2350059367183037e-16
zV,0.3,4.0,13.333333333333334,18.75,4.4443672306217445e-15,2.1251008159535308e-16
zV,0.3,4.0,13.333333333333334,19.0,4.2296413249774145e-15,2.02242833782276e-16
zV,0.3,4.0,13.333333333333334,19.25,4.028803548576548e-15,1.92639655188862e-16
zV,0.3,4.0,13.333333333333334,19.5,3.840736440012778e-15,1.8364711372853405e-16
zV,0.3,4.0,13.333333333333334,19.75,3.664429519358846e-15,1.7521689269822752e-16
zV,0.3,4.0,13.333333333333334,20.0,3.4989674635887584e-15,1.6730522537911693e-16
zV,0.3,4.0,13.333333333333334,20.25,3.3435197583404106e-15,1.5987240022944642e-16
zV,0.3,4.0,13.333333333333334,20.5,3.1973316212228775e-15,1.5288232687703049e-16
zV,0.3,4.0,13.333333333333334,20.75,3.0597160230292486e-15,1.4630215460876583e-16
zV,0.3,4.0,13.333333333333334,21.0,2.9300466592275416e-15,1.401019362982588e-16
zV,0.3,4.0,13.333333333333334,21.25,2.8077517458843466e-15,1.3425433175419793e-16
zV,0.3,4.0,13.333333333333334,21.5,2.692308532467544e-15,1.2873434534672853e-16
zV,0.3,4.0,13.333333333333334,21.75,2.5832384393786593e-15,1.2351909350564942e-16
zV,0.3,4.0,13.333333333333334,22.0,2.4801027410725433e-15,1.1858759830619438e-16
zV,0.3,4.0,13.333333333333334,22.25,2.3824987266341394e-15,1.139206038847101e-16
zV,0.3,4.0,13.333333333333334,22.5,2.2900562790286013e-15,1.0950041287345138e-16
zV,0.3,4.0,13.333333333333334,22.75,2.202434822193691e-15,1.0531074042397524e-16
zV,0.3,4.0,13.333333333333334,23.0,2.1193205919260033e-15,1.0133658371293083e-16
zV,0.3,4.0,13.333333333333334,23.25,2.0404241923108802e-15,9.756410510129192e-17
zV,0.3,4.0,13.333333333333334,23.5,1.9654784044138527e-15,9.398052735562547e-17
zV,0.3,4.0,13.333333333333334,23.75,1.8942362182174604e-15,9.057403954397164e-17
zV,0.3,4.0,13.333333333333334,24.0,1.826469062458081e-15,8.733371239443137e-17
zV,0.3,4.0,13.333333333333334,24.25,1.761965210182876e-15,8.424942205591658e-17
zV,0.3,4.0,13.333333333333334,24.5,1.7005283405819434e-15,8.131178133129293e-17
zV,0.3,4.0,13.333333333333334,24.75,1.6419762400186017e-15,7.851207756636476e-17
zV,0.3,4.0,13.333333333333334,25.0,1.58613962723454e-15,7.584221647635552e-17
zV,0.3,4.0,13.333333333333334,25.25,1.5328610894913447e-15,7.329467127687758e-17
zV,0.3,4.0,13.333333333333334,25.5,1.481994117963738e-15,7.0862436560682e-17
zV,0.3,4.0,13.333333333333334,25.75,1.433402232054959e-15,6.853898642627397e-17
zV,0.3,4.0,13.333333333333334,26.0,1.3869581834885862e-15,6.631823642108646e-17
zV,0.3,4.0,13.333333333333334,26.25,1.3425432320671048e-15,6.419450891144225e-17
zV,0.3,4.0,13.333333333333334,26.5,1.3000464858955977e-15,6.216250153495446e-17
zV,0.3,4.0,13.333333333333334,26.75,1.2593642996661732e-15,6.021725842913602e-17
zV,0.3,4.0,13.333333333333334,27.0,1.220399725299784e-15,5.835414396350912e-17
zV,0.3,4.0,13.333333333333334,27.25,1.1830620098593983e-15,5.656881873202269e-17
zV,0.3,4.0,13.333333333333334,27.5,1.147266136193011e-15,5.485721758862286e-17
zV,0.3,4.0,13.333333333333334,27.75,1.1129324022458648e-15,5.321552953181472e-17
zV,0.3,4.0,13.333333333333334,28.0,1.0799860354065773e-15,5.1640179264391395e-17
zV,0.3,4.0,13.333333333333334,28.25,1.0483568386287088e-15,5.0127810272524807e-17
zV,0.3,4.0,13.333333333333334,28.5,1.0179788654033511e-15,4.867526928438529e-17
zV,0.3,4.0,13.333333333333334,28.75,9.887901209551711e-16,4.727959198265141e-17
zV,0.3,4.0,13.333333333333334,29.0,9.607322872981888e-16,4.5937989857887286e-17
zV,0.3,4.0,13.333333333333334,29.25,9.337504700225756e-16,4.464783810100168e-17
zV,0.3,4.0,13.333333333333334,29.5,9.077929648932036e-16,4.340666444301776e-17
zV,0.3,4.0,13.333333333333334,29.75,8.828110425276977e-16,4.221213885932523e-17
zV,0.3,4.0,13.333333333333334,30.0,8.587587495887969e-16,4.1062064063573905e-17


==> anc/repro/rgi_rightmost_root.json <==
{
 "counted_function": "D(lam) = lam - X0(alpha_bar*lam,gamma) - alpha_bar*X1(alpha_bar*lam,gamma), as built by rgi_green_checks.make_laplace_transform",
 "grid": {
  "kind": "prescription x coupling x frequency, for the root count",
  "schemes": [
   "collA",
   "collB",
   "zV"
  ],
  "alpha_bar": [
   0.05,
   0.1,
   0.2,
   0.3
  ],
  "nu": [
   0.0,
   0.25,
   0.5,
   0.75,
   1.0
  ],
  "points": 60,
  "not_to_be_confused_with": "the prescription x coupling x TIME grid of the Bochner eigenvalues, which also has sixty points"
 },
 "contours": {
  "shape": "closed rectangle, counter-clockwise",
  "left_edge_including_root": "tracked_root - 0.5",
  "left_edge_excluding_root": "tracked_root + 0.02",
  "half_extents": [
   400.0,
   20000.0
  ],
  "refinement": "points per side at 90, 180, 360 and 720"
 },
 "tolerances": {
  "mp_dps": 50,
  "winding_integer_tolerance": 0.001,
  "chi1_truncation": 5.473392405974664e-09,
  "chi1_truncation_scope": "the certification grid, whose largest frequency is nu = 1. The truncation grows with nu, so it is larger on the wider grid."
 },
 "expected": {
  "certification_grid": {
   "including_root": 1,
   "excluding_root": 0
  },
  "wider_grid": "one where the tracked root lies right of the edge, zero elsewhere"
 },
 "all_points_certified": true,
 "smallest_left_edge_clearance_from_nearest_pole": 2.2695489388403582,
 "far_field_region": "Re lam >= -3.0, right of the first pole of X at -1/abar for every coupling used",
 "wide_grid_zero_count": {
  "nu": [
   0.0,
   0.25,
   0.5,
   0.75,
   1.0,
   1.25,
   1.5,
   1.75,
   2.0,
   2.25,
   2.5,
   2.75,
   3.0,
   3.25,
   3.5,
   3.75,
   4.0,
   4.25,
   4.5,
   4.75,
   5.0
  ],
  "points": 252,
  "left_edge": -3.0,
  "why": "above nu = 2 at the largest coupling the tracked root moves left of the poles, so the left edge is placed right of the first pole and the winding is a zero count outright",
  "cells_with_the_root_right_of_the_edge": 113,
  "leftmost_tracked_root": -5.89878322910361,
  "establishes": "no zero of the denominator lies right of the left edge other than the tracked root itself, at any point of the wider grid",
  "does_not_establish": "that the tracked root is the rightmost singularity, which is false above nu = 2 at the largest coupling",
  "tracked_root_is_the_only_zero_right_of_the_edge": true,
  "records": [
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 0.0,
    "tracked_root": 2.1406647041405042,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 9.148035773687807,
     "max_phase_step": 1.2371041804360743,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 9.148035773687807,
     "max_phase_step": 1.6490826484592458,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002559941642829151
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 0.0,
    "tracked_root": 1.778083645560398,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 14.87838360140212,
     "max_phase_step": 1.4947448134502397,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 14.87838360140212,
     "max_phase_step": 1.7427298139810692,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031592022185852288
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 0.0,
    "tracked_root": 1.3393471848633234,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 19.452768891327196,
     "max_phase_step": 1.5578998211645618,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 50.44223032714555,
     "max_phase_step": 1.8729433265846427,
     "points_per_side": 720
    },
    "far_field_ratio": 0.00421726536116469
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 0.0,
    "tracked_root": 1.0741479526102278,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 19.602479713404183,
     "max_phase_step": 2.4001825155974617,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 81.1682018874153,
     "max_phase_step": 1.9742839872121136,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005238090973945975
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 0.0,
    "tracked_root": 2.1459218101103783,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 8.032472070311501,
     "max_phase_step": 1.1943429973821793,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 8.032472070311501,
     "max_phase_step": 1.60331443070063,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002331642931860236
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 0.0,
    "tracked_root": 1.7956026863085388,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 11.680951591752908,
     "max_phase_step": 1.3726687155783617,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 11.680951591752908,
     "max_phase_step": 1.6851056535645093,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002823328243927709
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 0.0,
    "tracked_root": 1.3780872391606533,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 20.402347569489322,
     "max_phase_step": 1.5261168685028417,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 33.74633936545606,
     "max_phase_step": 1.796561406072061,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003652605322875481
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 0.0,
    "tracked_root": 1.1238351495120935,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 18.21948635899629,
     "max_phase_step": 1.337852944780804,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 75.95416001521949,
     "max_phase_step": 1.8826949722563717,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004434056207678024
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 0.0,
    "tracked_root": 2.145766551766849,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 8.27005997135177,
     "max_phase_step": 1.2041722643950798,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 8.27005997135177,
     "max_phase_step": 1.6131362897314465,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023800170008093494
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 0.0,
    "tracked_root": 1.7938216132972322,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 12.35619671135065,
     "max_phase_step": 1.4016257264776273,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 12.35619671135065,
     "max_phase_step": 1.6973348192594468,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002894094681367057
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 0.0,
    "tracked_root": 1.3723955061739628,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 21.12874904021884,
     "max_phase_step": 1.5702902324026446,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 37.24737762204484,
     "max_phase_step": 1.8127583834597136,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0037710819533586896
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 0.0,
    "tracked_root": 1.1155636053162463,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 19.132814114005964,
     "max_phase_step": 1.4113697741879692,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 76.98392726594419,
     "max_phase_step": 1.9022967865429359,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004602520408200518
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 0.25,
    "tracked_root": 1.6623184025445419,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 7.106455050589784,
     "max_phase_step": 1.177581298870282,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 7.106455050589784,
     "max_phase_step": 1.6486621447119174,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002559627172063301
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 0.25,
    "tracked_root": 1.4567477372983435,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 10.077027787454417,
     "max_phase_step": 1.3965082789566838,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 10.077027787454417,
     "max_phase_step": 1.7431500930552075,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003158570182847564
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 0.25,
    "tracked_root": 1.1556630951363551,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 18.568040878812194,
     "max_phase_step": 1.396820515420493,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 18.568040878812194,
     "max_phase_step": 1.872930499345625,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004215997418885949
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 0.25,
    "tracked_root": 0.9501128398911056,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 26.123973610133394,
     "max_phase_step": 1.773688057589514,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 27.40535400958995,
     "max_phase_step": 1.9740252062978465,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0052361863733571545
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 0.25,
    "tracked_root": 1.6725148834089096,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 6.430905829490371,
     "max_phase_step": 1.156449427227799,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 6.430905829490371,
     "max_phase_step": 1.602340591217581,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023314484446583916
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 0.25,
    "tracked_root": 1.4838995113931734,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 8.481057702502524,
     "max_phase_step": 1.3018420912023116,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 8.481057702502524,
     "max_phase_step": 1.6852995646463533,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002822936871198143
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 0.25,
    "tracked_root": 1.2093739305722893,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 15.381991382184518,
     "max_phase_step": 1.512205014713868,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 15.381991382184518,
     "max_phase_step": 1.796569093268502,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0036518197159632407
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 0.25,
    "tracked_root": 1.0170037271103933,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 19.798376690287597,
     "max_phase_step": 1.321345574069254,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 28.53409318800574,
     "max_phase_step": 1.882532619739549,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004432875849624663
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 0.25,
    "tracked_root": 1.6709148860179674,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 6.57438602368222,
     "max_phase_step": 1.16121287864671,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 6.57438602368222,
     "max_phase_step": 1.6122903139606641,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002379796702703016
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 0.25,
    "tracked_root": 1.4792790177423094,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 8.81582148073232,
     "max_phase_step": 1.3245056520315033,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 8.81582148073232,
     "max_phase_step": 1.697578528353477,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028936515141657847
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 0.25,
    "tracked_root": 1.1992791866813115,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 16.03057520456855,
     "max_phase_step": 1.557613496235972,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 16.03057520456855,
     "max_phase_step": 1.81276055165121,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0037701925070364453
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 0.25,
    "tracked_root": 1.0036636389120595,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 20.872005511068657,
     "max_phase_step": 1.4023790763197987,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 28.25691471977198,
     "max_phase_step": 1.9021108807383937,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004601184109039549
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 0.5,
    "tracked_root": 0.6624893464988965,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.5611858514269406,
     "max_phase_step": 1.1624379665935565,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.5611858514269406,
     "max_phase_step": 1.6463542621240326,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0025588026715483774
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 0.5,
    "tracked_root": 0.6885244824574625,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 5.610629244158214,
     "max_phase_step": 1.1391075274859248,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 5.610629244158214,
     "max_phase_step": 1.7445015019030583,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031569128014424202
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 0.5,
    "tracked_root": 0.6623791319924615,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 7.486843712189197,
     "max_phase_step": 1.0706145553800837,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 7.486843712189197,
     "max_phase_step": 1.873023333791106,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0042126724355969645
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 0.5,
    "tracked_root": 0.6025508270742572,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 8.019561883963936,
     "max_phase_step": 1.444145516716416,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 8.9291539702658,
     "max_phase_step": 1.973416528171973,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005231191845617512
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 0.5,
    "tracked_root": 0.6725085497884107,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.294236788773928,
     "max_phase_step": 1.1664455585702698,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.294236788773928,
     "max_phase_step": 1.5985017694682364,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002330953819003711
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 0.5,
    "tracked_root": 0.7182332797777409,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 5.086659215618311,
     "max_phase_step": 1.1306690993666817,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 5.086659215618311,
     "max_phase_step": 1.685940419959017,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028219412305506954
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 0.5,
    "tracked_root": 0.7290502985628271,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 6.874710464995741,
     "max_phase_step": 1.445348347457096,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 6.874710464995741,
     "max_phase_step": 1.7966966504494664,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003649821074184375
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 0.5,
    "tracked_root": 0.6913114178605319,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 9.323761890843173,
     "max_phase_step": 1.179906092160774,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 9.323761890843173,
     "max_phase_step": 1.8821844292809458,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0044298729210599875
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 0.5,
    "tracked_root": 0.6704658710358796,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.350571947418752,
     "max_phase_step": 1.1655099314867756,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.350571947418752,
     "max_phase_step": 1.6088124013295166,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023792311162706835
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 0.5,
    "tracked_root": 0.7120098895249977,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 5.195006708053131,
     "max_phase_step": 1.1323438865737432,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 5.195006708053131,
     "max_phase_step": 1.6983760730434831,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002892513459268531
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 0.5,
    "tracked_root": 0.714442561846777,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 6.9931621119750105,
     "max_phase_step": 1.4941286494957602,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 6.9931621119750105,
     "max_phase_step": 1.8128778012151883,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0037679083282681144
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 0.5,
    "tracked_root": 0.6712031905093724,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 9.229982316183836,
     "max_phase_step": 1.3039496583238817,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 9.229982316183836,
     "max_phase_step": 1.9016991191613073,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0045977523621431315
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 0.75,
    "tracked_root": -0.2578200858068062,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.0814749652840803,
     "max_phase_step": 1.236743860135487,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.0814749652840803,
     "max_phase_step": 1.63725564958019,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0025577298732479604
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 0.75,
    "tracked_root": -0.15152899632622696,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.539109818394809,
     "max_phase_step": 1.0759246827227953,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.539109818394809,
     "max_phase_step": 1.7469917955066028,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003154755519653192
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 0.75,
    "tracked_root": -0.0032005287743976304,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.272232875062656,
     "max_phase_step": 1.3295628054611455,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.272232875062656,
     "max_phase_step": 1.873515931882966,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004208344356097587
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 0.75,
    "tracked_root": 0.08140136885935999,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.7288112624488585,
     "max_phase_step": 2.435324125952973,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.906356438538247,
     "max_phase_step": 1.9728288012638706,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005224690521169677
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 0.75,
    "tracked_root": -0.2537067351930343,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.968388474289415,
     "max_phase_step": 1.2474271034126418,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.968388474289415,
     "max_phase_step": 1.5877274211087793,
     "points_per_side": 720
    },
    "far_field_ratio": 0.00233034970090412
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 0.75,
    "tracked_root": -0.13680920934018664,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.331819504570777,
     "max_phase_step": 1.1222461080757586,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.331819504570777,
     "max_phase_step": 1.6871515458983237,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002820724340087001
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 0.75,
    "tracked_root": 0.041086287178602264,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.071470649894692,
     "max_phase_step": 1.156435976780094,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.071470649894692,
     "max_phase_step": 1.7971722599490654,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003647378053756568
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 0.75,
    "tracked_root": 0.15328637087443095,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.8492126863715415,
     "max_phase_step": 1.8300352138875808,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 5.118187321828975,
     "max_phase_step": 1.881949695317523,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004426202283445363
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 0.75,
    "tracked_root": -0.25468090314038216,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.9920653521502256,
     "max_phase_step": 1.2450965838518746,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.9920653521502256,
     "max_phase_step": 1.5984690824354935,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002378526183258573
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 0.75,
    "tracked_root": -0.14030551745263284,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.3740021688536856,
     "max_phase_step": 1.1115050661072339,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.3740021688536856,
     "max_phase_step": 1.6998705970759465,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028910941924196014
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 0.75,
    "tracked_root": 0.030432948344647718,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 4.108249545354799,
     "max_phase_step": 1.2014771915368025,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 4.108249545354799,
     "max_phase_step": 1.8133536289743863,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003765059498611866
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 0.75,
    "tracked_root": 0.13574286658022566,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.735646481439061,
     "max_phase_step": 2.028498829392317,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 5.068629165547071,
     "max_phase_step": 1.9013782743613408,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004593472251058935
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 1.0,
    "tracked_root": -0.9562267007907299,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.191740947145763,
     "max_phase_step": 1.3166046080555982,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.191740947145763,
     "max_phase_step": 1.6052553614743565,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002556646627568665
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 1.0,
    "tracked_root": -0.8653022201306002,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.4191619476642536,
     "max_phase_step": 1.1817151785268147,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.4191619476642536,
     "max_phase_step": 1.750816803717521,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031525758308833273
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 1.0,
    "tracked_root": -0.7013558665745626,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.768215592120668,
     "max_phase_step": 1.404479159454754,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.768215592120668,
     "max_phase_step": 1.8746900328009688,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0042039709259997175
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 1.0,
    "tracked_root": -0.5637843944929751,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.7921727266100893,
     "max_phase_step": 1.541478708259752,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.092256629872803,
     "max_phase_step": 1.972603603872757,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005218121017373248
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 1.0,
    "tracked_root": -0.955919132934197,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.137586461100949,
     "max_phase_step": 1.3267281475943615,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.137586461100949,
     "max_phase_step": 1.5576184155754045,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023297989449614716
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 1.0,
    "tracked_root": -0.8631751327031737,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.3225168257897133,
     "max_phase_step": 1.2335948240122097,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.3225168257897133,
     "max_phase_step": 1.6890120860162663,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002819613378841482
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 1.0,
    "tracked_root": -0.6896920378007488,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.6896960736646114,
     "max_phase_step": 1.2547316866583682,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.6896960736646114,
     "max_phase_step": 1.7982022290910298,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0036451472402918264
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 1.0,
    "tracked_root": -0.536985901335942,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.0967831194360906,
     "max_phase_step": 1.4971468777788588,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.242722210589408,
     "max_phase_step": 1.8820874839728838,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004422850410072442
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 1.0,
    "tracked_root": -0.956130145695034,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.1488194452489267,
     "max_phase_step": 1.3245619628153944,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.1488194452489267,
     "max_phase_step": 1.56807322082574,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002377860893235967
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 1.0,
    "tracked_root": -0.864129714054353,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.3418236584463297,
     "max_phase_step": 1.2222391705508253,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.3418236584463297,
     "max_phase_step": 1.7021694868607042,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028897532450735623
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 1.0,
    "tracked_root": -0.6937084923849419,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.70285778458147,
     "max_phase_step": 1.2908772806538829,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.70285778458147,
     "max_phase_step": 1.8144117893388516,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0037623674417422144
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 1.0,
    "tracked_root": -0.5453690143533483,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 3.0109592872948525,
     "max_phase_step": 1.485645258284429,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 3.2080922989047074,
     "max_phase_step": 1.9014273127433425,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004589427606237089
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 1.25,
    "tracked_root": -1.4917377874147002,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.5794489605539623,
     "max_phase_step": 1.3817423099059518,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.5794489605539623,
     "max_phase_step": 1.5163435074957707,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002555687798029613
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 1.25,
    "tracked_root": -1.4425796465681853,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.6859869900309539,
     "max_phase_step": 1.2888191481049895,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.6859869900309539,
     "max_phase_step": 1.7560256926859181,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031506444713581493
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 1.25,
    "tracked_root": -1.3478999542240266,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.8322405392398928,
     "max_phase_step": 1.4305962437408482,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.8322405392398928,
     "max_phase_step": 1.876732407126265,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004200095166800317
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 1.25,
    "tracked_root": -1.2650998490892276,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.9703883184099968,
     "max_phase_step": 2.2325557025135154,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.9703883184099968,
     "max_phase_step": 1.972942168495167,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005212298988610402
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 1.25,
    "tracked_root": -1.4929464473050928,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.5513034966990311,
     "max_phase_step": 1.38999266486699,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.5513034966990311,
     "max_phase_step": 1.4854261370494668,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023293814559901373
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 1.25,
    "tracked_root": -1.4457761814327674,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.6367324028370933,
     "max_phase_step": 1.3316628107806618,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.6367324028370933,
     "max_phase_step": 1.6914435290548555,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028187688738836422
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 1.25,
    "tracked_root": -1.3512284903373972,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.8034409021239384,
     "max_phase_step": 1.116021048386248,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.8034409021239384,
     "max_phase_step": 1.7999096902974834,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003643450772376682
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 1.25,
    "tracked_root": -1.2587517050937183,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.092036000160976,
     "max_phase_step": 1.3516709545824996,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.092036000160976,
     "max_phase_step": 1.882730975655888,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004420301284373846
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 1.25,
    "tracked_root": -1.4928351783088167,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.5570721800236835,
     "max_phase_step": 1.3882449916409765,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.5570721800236835,
     "max_phase_step": 1.4923090286596714,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023773269730198634
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 1.25,
    "tracked_root": -1.4456087152284625,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.6463332170369869,
     "max_phase_step": 1.3225451685005905,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.6463332170369869,
     "max_phase_step": 1.7052273733029297,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028886748618818132
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 1.25,
    "tracked_root": -1.3521632477701204,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.807206295474106,
     "max_phase_step": 1.1950383480440694,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.807206295474106,
     "max_phase_step": 1.8161900891253264,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003760201846719938
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 1.25,
    "tracked_root": -1.2631061758194797,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 2.064407322838813,
     "max_phase_step": 1.4395028496459896,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 2.064407322838813,
     "max_phase_step": 1.9019955903268242,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004586173821801823
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 1.5,
    "tracked_root": -1.9229349159016729,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.1126281796146555,
     "max_phase_step": 1.4344482028953975,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.1126281796146555,
     "max_phase_step": 1.402727580449642,
     "points_per_side": 720
    },
    "far_field_ratio": 0.00255489936744713
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 1.5,
    "tracked_root": -1.9187975335277194,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.140973174008492,
     "max_phase_step": 1.372090005786954,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.140973174008492,
     "max_phase_step": 1.7622692911497027,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003149053745369376
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 1.5,
    "tracked_root": -1.9170207404828166,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.151523050337997,
     "max_phase_step": 0.9681032541715768,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.151523050337997,
     "max_phase_step": 1.879751173915278,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004196902203781916
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 1.5,
    "tracked_root": -1.9357596934663361,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.158399306180736,
     "max_phase_step": 1.3795034183088681,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.158399306180736,
     "max_phase_step": 1.97392456905303,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0052075024968773614
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 1.5,
    "tracked_root": -1.924552681634085,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.0973903451068834,
     "max_phase_step": 1.4409828419147954,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.0973903451068834,
     "max_phase_step": 1.408346393728915,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002329112070423112
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 1.5,
    "tracked_root": -1.9232077831955166,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.1150025943433735,
     "max_phase_step": 1.4054345102911319,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.1150025943433735,
     "max_phase_step": 1.6939956490280679,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002818220628600477
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 1.5,
    "tracked_root": -1.9199194183968469,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.1460972164153804,
     "max_phase_step": 0.9916818176084667,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.1460972164153804,
     "max_phase_step": 1.802356179093291,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0036423484520256297
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 1.5,
    "tracked_root": -1.911924306671142,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.2620910689380496,
     "max_phase_step": 1.2119109230887677,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.2620910689380496,
     "max_phase_step": 1.8839151435069401,
     "points_per_side": 720
    },
    "far_field_ratio": 0.00441864474834531
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 1.5,
    "tracked_root": -1.9243414126093883,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.1004610706623872,
     "max_phase_step": 1.4396069630911452,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.1004610706623872,
     "max_phase_step": 1.4070567378694192,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023769459572796853
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 1.5,
    "tracked_root": -1.9227426290322382,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.119878909330332,
     "max_phase_step": 1.3984408558625827,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.119878909330332,
     "max_phase_step": 1.7086262999881052,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028879022946060795
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 1.5,
    "tracked_root": -1.9208206356464506,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.1455575484643603,
     "max_phase_step": 0.9362048103689202,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.1455575484643603,
     "max_phase_step": 1.8187608383600165,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003758649491391313
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 1.5,
    "tracked_root": -1.9193354124547262,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 1.23876228151649,
     "max_phase_step": 1.2348967706932463,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 1.23876228151649,
     "max_phase_step": 1.9031286457088965,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004583841260644439
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 1.75,
    "tracked_root": -2.284535151333628,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.7328226741689978,
     "max_phase_step": 1.4783361008571527,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.7328226741689978,
     "max_phase_step": 1.3875405782415406,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002554279088861034
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 1.75,
    "tracked_root": -2.3229670253250814,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.7034897973051151,
     "max_phase_step": 1.437248437971849,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.7034897973051151,
     "max_phase_step": 1.7680204356511675,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003147799136780836
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 1.75,
    "tracked_root": -2.4124303800624616,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.6108904372312021,
     "max_phase_step": 1.0437789033425318,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.6108904372312021,
     "max_phase_step": 1.883820990583177,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004194382967471531
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 1.75,
    "tracked_root": -2.522002123413592,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.5160879886206947,
     "max_phase_step": 2.131644844943855,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.5160879886206947,
     "max_phase_step": 1.9755666413286879,
     "points_per_side": 720
    },
    "far_field_ratio": 0.005203717910776665
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 1.75,
    "tracked_root": -2.286119707251574,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.7245499173504905,
     "max_phase_step": 1.4835291271031068,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.7245499173504905,
     "max_phase_step": 1.4171695135660198,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023289748570819646
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 1.75,
    "tracked_root": -2.3269346084116846,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.6900180467445932,
     "max_phase_step": 1.4631862657704546,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.6900180467445932,
     "max_phase_step": 1.69519143147278,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028179366352768147
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 1.75,
    "tracked_root": -2.408897409235408,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.6171607159602258,
     "max_phase_step": 1.24371890486898,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.6171607159602258,
     "max_phase_step": 1.8055823588481323,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003641776042354316
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 1.75,
    "tracked_root": -2.470868273038037,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.6064894859783173,
     "max_phase_step": 1.933841426676262,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.6064894859783173,
     "max_phase_step": 1.885630211275165,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004417784287724992
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 1.75,
    "tracked_root": -2.285900059873565,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.7261728636434045,
     "max_phase_step": 1.4824401176972932,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.7261728636434045,
     "max_phase_step": 1.410633772180727,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023767048565910202
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 1.75,
    "tracked_root": -2.326509298358704,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.692384299205845,
     "max_phase_step": 1.4577907985729404,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.692384299205845,
     "max_phase_step": 1.7108983076130775,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028874094494196747
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 1.75,
    "tracked_root": -2.410906593600434,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.6145475103596052,
     "max_phase_step": 1.201331739839015,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.6145475103596052,
     "max_phase_step": 1.8221726883298512,
     "points_per_side": 720
    },
    "far_field_ratio": 0.003757658011604111
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 1.75,
    "tracked_root": -2.4828505200364184,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.586284601549944,
     "max_phase_step": 1.9931778087310417,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.586284601549944,
     "max_phase_step": 1.9048226220466464,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004582351249366312
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 2.0,
    "tracked_root": -2.596635643190558,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.4108243445272419,
     "max_phase_step": 1.5158684393486797,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.4108243445272419,
     "max_phase_step": 1.4269906486337298,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002553806255650019
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 2.0,
    "tracked_root": -2.6741475515026587,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.3352278571024683,
     "max_phase_step": 1.4901431548375812,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.3352278571024683,
     "max_phase_step": 1.7679633519605185,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031468390737204024
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 2.0,
    "tracked_root": -2.8461707019830342,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.15796620012638882,
     "max_phase_step": 1.5350663582105615,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.15796620012638882,
     "max_phase_step": 1.8890176292386718,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0041924540685492374
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 2.0,
    "tracked_root": -3.0191964113553618,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.020843657653519986,
     "max_phase_step": 1.4888932204747487,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.020843657653519986,
     "max_phase_step": 1.4511909515084596,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00520081996826314
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 2.0,
    "tracked_root": -2.59803443546146,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.40653859278666704,
     "max_phase_step": 1.520046619792793,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.40653859278666704,
     "max_phase_step": 1.4590046127592748,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023289454980157196
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 2.0,
    "tracked_root": -2.6771607898360834,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.3288697882791743,
     "max_phase_step": 1.5106057081807178,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.3288697882791743,
     "max_phase_step": 1.690351262093085,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028178680383763133
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 2.0,
    "tracked_root": -2.8354947743022434,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.17016624141619438,
     "max_phase_step": 1.3939724552223745,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.17016624141619438,
     "max_phase_step": 1.8096360008372212,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0036416354993751396
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 2.0,
    "tracked_root": -2.948480545933091,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.05889627435902761,
     "max_phase_step": 1.597792449342862,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.05889627435902761,
     "max_phase_step": 1.887856814383461,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004417572598140108
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 2.0,
    "tracked_root": -2.5978397789177996,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.4073380633577976,
     "max_phase_step": 1.519172957396319,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.4073380633577976,
     "max_phase_step": 1.452075758473079,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023765801283511918
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 2.0,
    "tracked_root": -2.676884369422155,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.3298249162729211,
     "max_phase_step": 1.5063709799265856,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.3298249162729211,
     "max_phase_step": 1.7072622940191415,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002887149036325715
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 2.0,
    "tracked_root": -2.8387436334921197,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.16656760528120748,
     "max_phase_step": 1.4274044498363163,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.16656760528120748,
     "max_phase_step": 1.8264801997122917,
     "points_per_side": 720
    },
    "far_field_ratio": 0.00375713251553046
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 2.0,
    "tracked_root": -2.9636558640632202,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.04115780521873616,
     "max_phase_step": 1.6089738139409837,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.04115780521873616,
     "max_phase_step": 1.9070611544334806,
     "points_per_side": 720
    },
    "far_field_ratio": 0.004581561226222864
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 2.25,
    "tracked_root": -2.8716368202484484,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.13022618472779976,
     "max_phase_step": 1.548636149400339,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.13022618472779976,
     "max_phase_step": 1.4652284583563242,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0025534564755855353
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 2.25,
    "tracked_root": -2.9849121620712484,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.01541796188307745,
     "max_phase_step": 1.5345018879764203,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.01541796188307745,
     "max_phase_step": 1.7439762403757761,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0031461245871274
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 2.25,
    "tracked_root": -3.2303336706060857,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.2348704454689359,
     "max_phase_step": 1.5683372303750402,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.2348704454689359,
     "max_phase_step": 1.4784135969641514,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004191017284400631
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 2.25,
    "tracked_root": -3.443326831331895,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.4863356725760843,
     "max_phase_step": 2.0814392602823073,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.4863356725760843,
     "max_phase_step": 1.4512647572172401,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005198661129232101
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 2.25,
    "tracked_root": -2.8728149655470614,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.1283197792697904,
     "max_phase_step": 1.5520464503407194,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.1283197792697904,
     "max_phase_step": 1.4926715351729956,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023290008995890186
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 2.25,
    "tracked_root": -2.986917802153836,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.013269749149307572,
     "max_phase_step": 1.5509196553371507,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.013269749149307572,
     "max_phase_step": 1.6640356601814563,
     "points_per_side": 720
    },
    "far_field_ratio": 0.002817968442754223
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 2.25,
    "tracked_root": -3.21367007782612,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.21977044571385168,
     "max_phase_step": 1.530160270084394,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.21977044571385168,
     "max_phase_step": 1.4949537293026784,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036418337182667288
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 2.25,
    "tracked_root": -3.362924506021145,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.4154486713132262,
     "max_phase_step": 1.9408318784760414,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.4154486713132262,
     "max_phase_step": 1.473814383092281,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004417869797306162
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 2.25,
    "tracked_root": -2.872654534160743,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.12863156699872152,
     "max_phase_step": 1.551334919879568,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.12863156699872152,
     "max_phase_step": 1.4867947968658266,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0023765483985509774
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 2.25,
    "tracked_root": -2.986807172539675,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 1.0,
     "min_abs_D": 0.013402539984646527,
     "max_phase_step": 1.5475337100548587,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 1.0,
     "min_abs_D": 0.013402539984646527,
     "max_phase_step": 1.6817440049637122,
     "points_per_side": 720
    },
    "far_field_ratio": 0.0028870741049218185
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 2.25,
    "tracked_root": -3.2179476746494533,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.22379243926452422,
     "max_phase_step": 1.53752178449703,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.22379243926452422,
     "max_phase_step": 1.4915176855277024,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003756978794893591
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 2.25,
    "tracked_root": -3.3796069637706885,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.4311634493460767,
     "max_phase_step": 1.9823614940894954,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.4311634493460767,
     "max_phase_step": 1.469137800960369,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00458132965811661
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 2.5,
    "tracked_root": -3.117726894866592,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.11909971722495286,
     "max_phase_step": 1.5638893443916018,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.11909971722495286,
     "max_phase_step": 1.5246696000827313,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002553207348180929
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 2.5,
    "tracked_root": -3.2638931491496397,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.2684015648650956,
     "max_phase_step": 1.5689359484838141,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.2684015648650956,
     "max_phase_step": 1.507505157795285,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031456107074143954
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 2.5,
    "tracked_root": -3.5748662227981973,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.5838022507977972,
     "max_phase_step": 1.4776739211225292,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.5838022507977972,
     "max_phase_step": 1.4784201206964889,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004189982416549855
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 2.5,
    "tracked_root": -3.811122055141884,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.9001365148023919,
     "max_phase_step": 1.312201533610869,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.9001365148023919,
     "max_phase_step": 1.4513101341306505,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005197105908089641
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 2.5,
    "tracked_root": -3.1186943993611056,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.11954512104425881,
     "max_phase_step": 1.5610664480972656,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.11954512104425881,
     "max_phase_step": 1.5331645975953438,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002329121953909362
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 2.5,
    "tracked_root": -3.2649987941256327,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.2679964377279004,
     "max_phase_step": 1.5555470020498143,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.2679964377279004,
     "max_phase_step": 1.5183454825891438,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028181994609575056
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 2.5,
    "tracked_root": -3.5537214843833125,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.5674542555066556,
     "max_phase_step": 1.4490788351296944,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.5674542555066556,
     "max_phase_step": 1.4949028420162205,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036422936646520925
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 2.5,
    "tracked_root": -3.7284977286217575,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.8367204872046167,
     "max_phase_step": 1.1970488307580098,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.8367204872046167,
     "max_phase_step": 1.4737670696838774,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004418560148087279
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 2.5,
    "tracked_root": -3.118567936670992,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.11952995124187385,
     "max_phase_step": 1.5616543894016708,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.11952995124187385,
     "max_phase_step": 1.531368831561406,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023765898503515584
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 2.5,
    "tracked_root": -3.2650378724047826,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.2683524887760547,
     "max_phase_step": 1.5583014581605386,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.2683524887760547,
     "max_phase_step": 1.5160766549129163,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028871448503828417
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 2.5,
    "tracked_root": -3.5587549575435653,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.571600438400046,
     "max_phase_step": 1.4545671831351976,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.571600438400046,
     "max_phase_step": 1.4914793069200678,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037571169803690112
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 2.5,
    "tracked_root": -3.7453967442702067,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.8507422970740092,
     "max_phase_step": 1.2095414640236593,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.8507422970740092,
     "max_phase_step": 1.4691106616390361,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004581536554774886
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 2.75,
    "tracked_root": -3.3406139007264946,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.34386807767413674,
     "max_phase_step": 1.5377798512765724,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.34386807767413674,
     "max_phase_step": 1.52430126023991,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025530400131948926
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 2.75,
    "tracked_root": -3.5172460033738977,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.524299005142121,
     "max_phase_step": 1.5354689694776777,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.524299005142121,
     "max_phase_step": 1.5073988802192668,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031452595726160644
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 2.75,
    "tracked_root": -3.8874401170203017,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.8990784058349685,
     "max_phase_step": 1.3995586987109947,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.8990784058349685,
     "max_phase_step": 1.4784082078663394,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004189273523798302
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 2.75,
    "tracked_root": -4.135114881077904,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.274619184567901,
     "max_phase_step": 2.0539639370701503,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.274619184567901,
     "max_phase_step": 1.4513320122463007,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005196040235639932
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 2.75,
    "tracked_root": -3.341395571363804,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.3434006404138782,
     "max_phase_step": 1.5354127094222458,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.3434006404138782,
     "max_phase_step": 1.5328696552370285,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023292936358821573
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 2.75,
    "tracked_root": -3.5176000011434594,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.5223267725258651,
     "max_phase_step": 1.524387170594745,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.5223267725258651,
     "max_phase_step": 1.5182347851654296,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002818530907971198
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 2.75,
    "tracked_root": -3.8631606522182973,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.8824011716292771,
     "max_phase_step": 1.5299359599405065,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.8824011716292771,
     "max_phase_step": 1.4948398088882515,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003642954764869361
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 2.75,
    "tracked_root": -4.055211209221781,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.2175682194991828,
     "max_phase_step": 1.9461152797385535,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.2175682194991828,
     "max_phase_step": 1.4737047308276239,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004419552644399485
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 2.75,
    "tracked_root": -3.341299471133946,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.3435685358672899,
     "max_phase_step": 1.5359050146108084,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.3435685358672899,
     "max_phase_step": 1.5310584257176856,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023766886332489533
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 2.75,
    "tracked_root": -3.5177636869131055,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.5229747272947385,
     "max_phase_step": 1.5266627135364799,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.5229747272947385,
     "max_phase_step": 1.515967091896305,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002887329435034624
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 2.75,
    "tracked_root": -3.868707286447023,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.8865108927293502,
     "max_phase_step": 1.5431726474413854,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.8865108927293502,
     "max_phase_step": 1.4914274278304471,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003757483189444441
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 2.75,
    "tracked_root": -4.071446607815988,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.2301569110166026,
     "max_phase_step": 1.9775381773428058,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.2301569110166026,
     "max_phase_step": 1.469066660114421,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004582085943862416
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 3.0,
    "tracked_root": -3.544445185218801,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.5487772886916136,
     "max_phase_step": 1.5140896733454117,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.5487772886916136,
     "max_phase_step": 1.5238846943839812,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025529391376028065
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 3.0,
    "tracked_root": -3.749500043165569,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.7578094880584756,
     "max_phase_step": 1.505661477684852,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.7578094880584756,
     "max_phase_step": 1.507274378736128,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031450404019387843
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 3.0,
    "tracked_root": -4.173867270515648,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.1875927138225404,
     "max_phase_step": 1.3314525125057854,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.1875927138225404,
     "max_phase_step": 1.4783805490693678,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004188828868546067
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 3.0,
    "tracked_root": -4.423935156326349,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.6180096910647932,
     "max_phase_step": 1.3777538733332415,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.6180096910647932,
     "max_phase_step": 1.4513343989984107,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005195371377989327
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 3.0,
    "tracked_root": -3.5450685063614213,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.5477357541780706,
     "max_phase_step": 1.5120813486904048,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.5477357541780706,
     "max_phase_step": 1.532538365423404,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023295043401262137
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 3.0,
    "tracked_root": -3.749246338260032,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.7548770650142074,
     "max_phase_step": 1.4963675613012044,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.7548770650142074,
     "max_phase_step": 1.5181109182157608,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002818939468966974
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 3.0,
    "tracked_root": -4.147524080644631,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.1710992013589991,
     "max_phase_step": 1.4841004114926286,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.1710992013589991,
     "max_phase_step": 1.4947666846143721,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003643770232174729
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 3.0,
    "tracked_root": -4.349902882559878,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.56642052908589,
     "max_phase_step": 1.261244504597053,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.56642052908589,
     "max_phase_step": 1.4736304384481393,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004420776993835977
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 3.0,
    "tracked_root": -3.5449983368193063,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.5480168872272905,
     "max_phase_step": 1.5124985160470692,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.5480168872272905,
     "max_phase_step": 1.5307091528753878,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023768323397377836
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 3.0,
    "tracked_root": -3.749509622054106,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.7556968813343684,
     "max_phase_step": 1.498273151084519,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.7556968813343684,
     "max_phase_step": 1.5158432854346566,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002887602937003127
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 3.0,
    "tracked_root": -4.153391509007647,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.1750874509956233,
     "max_phase_step": 1.4946677763505258,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.1750874509956233,
     "max_phase_step": 1.491364240867423,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003758027416500418
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 3.0,
    "tracked_root": -4.364893643045828,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.5777854261096274,
     "max_phase_step": 1.2906468964518856,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.5777854261096274,
     "max_phase_step": 1.4690090719724513,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004582902700891726
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 3.25,
    "tracked_root": -3.7323331725807534,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.7372545430436132,
     "max_phase_step": 1.4924163934618002,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.7372545430436132,
     "max_phase_step": 1.523417485015326,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025528924249419507
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 3.25,
    "tracked_root": -3.9640770359419144,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.9729058387606084,
     "max_phase_step": 1.4787889907014162,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.9729058387606084,
     "max_phase_step": 1.5071325386195344,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031449285106019296
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 3.25,
    "tracked_root": -4.438560952486747,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.4542103632143555,
     "max_phase_step": 1.4883575804787827,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.4542103632143555,
     "max_phase_step": 1.478339297367032,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004188598940461159
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 3.25,
    "tracked_root": -4.683424062202574,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.9360510401497395,
     "max_phase_step": 2.0376418074750444,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.9360510401497395,
     "max_phase_step": 1.4513205073280129,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005195024967684728
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 3.25,
    "tracked_root": -3.7328237284093517,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.7358540716183819,
     "max_phase_step": 1.4906945536425311,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.7358540716183819,
     "max_phase_step": 1.532168857982474,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002329745138993351
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 3.25,
    "tracked_root": -3.9633406226127974,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.9693964016999704,
     "max_phase_step": 1.4709030722208665,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.9693964016999704,
     "max_phase_step": 1.517974515519,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028194072086180793
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 3.25,
    "tracked_root": -4.4109658833709515,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.4381823995353173,
     "max_phase_step": 1.4449404397690246,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.4381823995353173,
     "max_phase_step": 1.4946850456140286,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00364470407516012
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 3.25,
    "tracked_root": -4.617238535313165,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.8891780500615905,
     "max_phase_step": 1.9503667202851112,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.8891780500615905,
     "max_phase_step": 1.4735465547391222,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004422179122974843
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 3.25,
    "tracked_root": -3.7327752208674094,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.7362043399410567,
     "max_phase_step": 1.4910518316246784,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.7362043399410567,
     "max_phase_step": 1.5303190272621308,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002377011317336542
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 3.25,
    "tracked_root": -3.9636816160887838,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.9703131462808771,
     "max_phase_step": 1.47251800762241,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.9703131462808771,
     "max_phase_step": 1.515705923951186,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002887945968245491
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 3.25,
    "tracked_root": -4.417008843192121,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.442006488685934,
     "max_phase_step": 1.4535408924727575,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.442006488685934,
     "max_phase_step": 1.491291447490643,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037587107596788677
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 3.25,
    "tracked_root": -4.630605703263728,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.8994901801101178,
     "max_phase_step": 1.9754828885949547,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.8994901801101178,
     "max_phase_step": 1.4689404445411702,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004583928382914336
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 3.5,
    "tracked_root": -3.9066754272428947,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 0.9118835830495464,
     "max_phase_step": 1.4724512903005278,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 0.9118835830495464,
     "max_phase_step": 1.5228966512503914,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025528900512026085
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 3.5,
    "tracked_root": -4.163621372515716,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.1725445086083712,
     "max_phase_step": 1.454324024492025,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.1725445086083712,
     "max_phase_step": 1.5069740026176095,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031449041772978192
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 3.5,
    "tracked_root": -4.684910869925046,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.7025021570276415,
     "max_phase_step": 1.446582853904116,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.7025021570276415,
     "max_phase_step": 1.4782861677781935,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004188544184704959
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 3.5,
    "tracked_root": -4.917546287048283,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.2329195159647073,
     "max_phase_step": 1.2805099149707577,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.2329195159647073,
     "max_phase_step": 1.451292903091684,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005194941591196785
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 3.5,
    "tracked_root": -3.9070554707824003,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.9102638134935056,
     "max_phase_step": 1.470961182600988,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.9102638134935056,
     "max_phase_step": 1.5317588247598704,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002330009152352167
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 3.5,
    "tracked_root": -4.162505758785353,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.1687047133925548,
     "max_phase_step": 1.4475633794083116,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.1687047133925548,
     "max_phase_step": 1.5178260096546985,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002819920304982347
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 3.5,
    "tracked_root": -4.656665800229763,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.6870872133146184,
     "max_phase_step": 1.4106669698697085,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.6870872133146184,
     "max_phase_step": 1.494596102262054,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036457285569070287
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 3.5,
    "tracked_root": -4.860403984989701,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.1901427264338658,
     "max_phase_step": 1.1923296650364548,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.1901427264338658,
     "max_phase_step": 1.4734548990946132,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004423717359944534
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 3.5,
    "tracked_root": -3.907024858591199,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 0.9106547837837689,
     "max_phase_step": 1.4712700860021055,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 0.9106547837837689,
     "max_phase_step": 1.5298855984053465,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023772180525552244
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 3.5,
    "tracked_root": -4.162906322633524,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.1696708096488,
     "max_phase_step": 1.4489464544452522,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.1696708096488,
     "max_phase_step": 1.51555548576306,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028883434371314827
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 3.5,
    "tracked_root": -4.662777117686458,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.6907284727235983,
     "max_phase_step": 1.4177801366785057,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.6907284727235983,
     "max_phase_step": 1.4912103674942097,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037595029378955226
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 3.5,
    "tracked_root": -4.8719067287207105,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.199543195854149,
     "max_phase_step": 1.202986826473281,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.199543195854149,
     "max_phase_step": 1.4688627596123196,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0045851174981851595
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 3.75,
    "tracked_root": -4.069359325222799,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.0746651053902616,
     "max_phase_step": 1.453952244920086,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.0746651053902616,
     "max_phase_step": 1.5223186069839807,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025529241590455005
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 3.75,
    "tracked_root": -4.350217574881276,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.3589914244043642,
     "max_phase_step": 1.4318713959403997,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.3589914244043642,
     "max_phase_step": 1.5067992151379261,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003144951628786868
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 3.75,
    "tracked_root": -4.915560018098221,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.9351751561953126,
     "max_phase_step": 1.5254230244414595,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.9351751561953126,
     "max_phase_step": 1.4782225265053053,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004188632965196099
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 3.75,
    "tracked_root": -5.12901639794805,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.5117575514987327,
     "max_phase_step": 2.0273182936668372,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.5117575514987327,
     "max_phase_step": 1.4512536372856448,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005195073729519502
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 3.75,
    "tracked_root": -4.069647621286387,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.0729181602862847,
     "max_phase_step": 1.452651831976194,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.0729181602862847,
     "max_phase_step": 1.5313054927406242,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00233029105538636
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 3.75,
    "tracked_root": -4.348806582104181,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.3549822524754287,
     "max_phase_step": 1.426022115265865,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.3549822524754287,
     "max_phase_step": 1.5176656754473012,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002820468060671792
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 3.75,
    "tracked_root": -4.887106214913633,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.920441624053247,
     "max_phase_step": 1.4227725529254092,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.920441624053247,
     "max_phase_step": 1.4945007865447286,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003646822210628481
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 3.75,
    "tracked_root": -5.081563064454552,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.4725583181836157,
     "max_phase_step": 1.4249369194804316,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.4725583181836157,
     "max_phase_step": 1.4733568784972662,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004425359453095622
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 3.75,
    "tracked_root": -4.069631709506942,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.073331222199,
     "max_phase_step": 1.4529211843335073,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.073331222199,
     "max_phase_step": 1.5294059210652964,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023774466757490523
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 3.75,
    "tracked_root": -4.349252071483054,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.3559671737469738,
     "max_phase_step": 1.4272176862424315,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.3559671737469738,
     "max_phase_step": 1.5153922826883905,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028887835538638704
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 3.75,
    "tracked_root": -4.893207824199661,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.92389506896727,
     "max_phase_step": 1.4462712045381825,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.92389506896727,
     "max_phase_step": 1.4911220270109704,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003760380295166112
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 3.75,
    "tracked_root": -5.0910618236991025,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.4811644689414316,
     "max_phase_step": 1.5580130076254926,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.4811644689414316,
     "max_phase_step": 1.4687775642511767,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004586434507975919
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 4.0,
    "tracked_root": -4.221898138603953,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.2271829926583144,
     "max_phase_step": 1.4367257513477218,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.2271829926583144,
     "max_phase_step": 1.5216791018648046,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002552988441224261
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 4.0,
    "tracked_root": -4.52553766424037,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.534026169366053,
     "max_phase_step": 1.4111275930836458,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.534026169366053,
     "max_phase_step": 1.5066084583746675,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031450582035970815
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 4.0,
    "tracked_root": -5.132602233356838,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.1543377375254056,
     "max_phase_step": 1.1279107984538592,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.1543377375254056,
     "max_phase_step": 1.4781494644307898,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0041888398871646
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 4.0,
    "tracked_root": -5.319722833430024,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.77499841238814,
     "max_phase_step": 1.3841170505059508,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.77499841238814,
     "max_phase_step": 1.4512043549762221,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0051953832384902
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 4.0,
    "tracked_root": -4.222110280969915,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.2253703575537482,
     "max_phase_step": 1.4355823200222515,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.2253703575537482,
     "max_phase_step": 1.530805581821518,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002330586705463283
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 4.0,
    "tracked_root": -4.523898457675234,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.5299535649991431,
     "max_phase_step": 1.4060253301831211,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.5299535649991431,
     "max_phase_step": 1.5174936626399473,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002821042153240291
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 4.0,
    "tracked_root": -5.104261071743602,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.140307283666715,
     "max_phase_step": 1.4027464392962017,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.140307283666715,
     "max_phase_step": 1.4943998185095713,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036479683353826437
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 4.0,
    "tracked_root": -5.282172124160057,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.738940356386631,
     "max_phase_step": 1.304568753860609,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.738940356386631,
     "max_phase_step": 1.4732535863712521,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004427080310951789
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 4.0,
    "tracked_root": -4.222106411008127,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.2257932089456312,
     "max_phase_step": 1.4358189766744056,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.2257932089456312,
     "max_phase_step": 1.5288765094279624,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023776925786264183
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 4.0,
    "tracked_root": -4.524377202810616,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.5309376518805773,
     "max_phase_step": 1.4070674000331038,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.5309376518805773,
     "max_phase_step": 1.5152164934685628,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002889257062191096
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 4.0,
    "tracked_root": -5.11029661550552,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.1435756503697374,
     "max_phase_step": 1.449364271873515,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.1435756503697374,
     "max_phase_step": 1.4910272264943893,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037613242590184676
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 4.0,
    "tracked_root": -5.289610477445084,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.7468504560820044,
     "max_phase_step": 1.3194003449822147,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.7468504560820044,
     "max_phase_step": 1.4686860718549821,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004587851510596801
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 4.25,
    "tracked_root": -4.3655244503111765,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.3707146625048683,
     "max_phase_step": 1.420614613085947,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.3707146625048683,
     "max_phase_step": 1.5209731422929684,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002553077809623305
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 4.25,
    "tracked_root": -4.690943480761611,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.6990752286666064,
     "max_phase_step": 1.3918544154053696,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.6990752286666064,
     "max_phase_step": 1.5064018806875434,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003145213687610116
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 4.25,
    "tracked_root": -5.337722124833906,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.3616695796887237,
     "max_phase_step": 1.3492745224644507,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.3616695796887237,
     "max_phase_step": 1.4780678555091191,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004189144464494753
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 4.25,
    "tracked_root": -5.491029027296457,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.024572239258327,
     "max_phase_step": 2.0204727309387978,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.024572239258327,
     "max_phase_step": 1.4511463818571102,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005195839347029194
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 4.25,
    "tracked_root": -4.365673315471839,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.3688776580809716,
     "max_phase_step": 1.419602383540665,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.3688776580809716,
     "max_phase_step": 1.5302552461909522,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023308928619825363
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 4.25,
    "tracked_root": -4.689129634130245,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.6950090873162795,
     "max_phase_step": 1.3873711079573352,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.6950090873162795,
     "max_phase_step": 1.5173100201325924,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028216360723696773
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 4.25,
    "tracked_root": -5.309726379501825,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.3483364546602927,
     "max_phase_step": 1.3273916199729663,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.3483364546602927,
     "max_phase_step": 1.4942937561534602,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036491538666530935
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 4.25,
    "tracked_root": -5.463217241318296,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.991286135026496,
     "max_phase_step": 1.9568724830917457,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.991286135026496,
     "max_phase_step": 1.4731458768060113,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004428860305369755
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 4.25,
    "tracked_root": -4.365679295196809,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.3693021301623862,
     "max_phase_step": 1.419811739494064,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.3693021301623862,
     "max_phase_step": 1.5282932741380124,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023779521231578533
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 4.25,
    "tracked_root": -4.689632396879554,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.6959797344724867,
     "max_phase_step": 1.3882861249829839,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.6959797344724867,
     "max_phase_step": 1.5150281889032022,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002889756654716079
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 4.25,
    "tracked_root": -5.315655520855993,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.3514267054492253,
     "max_phase_step": 1.3317256161869877,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.3514267054492253,
     "max_phase_step": 1.4909265924527562,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003762320167305614
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 4.25,
    "tracked_root": -5.468615314897665,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.998583016848544,
     "max_phase_step": 1.974787881638414,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.998583016848544,
     "max_phase_step": 1.4685892390676591,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004589346478887723
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 4.5,
    "tracked_root": -4.501256029498351,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.5063067715187355,
     "max_phase_step": 1.4054893074451242,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.5063067715187355,
     "max_phase_step": 1.5201948892927741,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00255318813650353
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 4.5,
    "tracked_root": -4.847559310902584,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.855302004416825,
     "max_phase_step": 1.3738613649787856,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.855302004416825,
     "max_phase_step": 1.506179518418213,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031454097946116543
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 4.5,
    "tracked_root": -5.532294692046114,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.558534639795936,
     "max_phase_step": 1.32315066806561,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.558534639795936,
     "max_phase_step": 1.4779784024165667,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00418953007784375
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 4.5,
    "tracked_root": -5.644002307512142,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.2620415835328065,
     "max_phase_step": 1.2636122686131184,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.2620415835328065,
     "max_phase_step": 1.4510807919300113,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005196417092157218
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 4.5,
    "tracked_root": -4.501352230103021,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.5044732153037865,
     "max_phase_step": 1.4045877253209995,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.5044732153037865,
     "max_phase_step": 1.529649997536386,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002331206976299542
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 4.5,
    "tracked_root": -4.845613496903636,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.8512882303512979,
     "max_phase_step": 1.3698959285039705,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.8512882303512979,
     "max_phase_step": 1.5171147138329801,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002822244697835989
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 4.5,
    "tracked_root": -5.504811882688747,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.545877370024624,
     "max_phase_step": 1.3042358369012932,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.545877370024624,
     "max_phase_step": 1.4941830328276948,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0036503685294426774
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 4.5,
    "tracked_root": -5.62541538454655,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 3.231213305200129,
     "max_phase_step": 1.19148693939266,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 3.231213305200129,
     "max_phase_step": 1.4730344202161714,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004430683999151549
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 4.5,
    "tracked_root": -4.501366258879481,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.504893893093473,
     "max_phase_step": 1.4047740769402242,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.504893893093473,
     "max_phase_step": 1.5276514400974412,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023782224210220602
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 4.5,
    "tracked_root": -4.8461329876771995,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.8522374781679762,
     "max_phase_step": 1.3707047385970523,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.8522374781679762,
     "max_phase_step": 1.5148273505600003,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002890276529889916
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 4.5,
    "tracked_root": -5.510606058524566,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.5487986252316523,
     "max_phase_step": 1.30798204209252,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.5487986252316523,
     "max_phase_step": 1.4908206166430147,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003763356379316792
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 4.5,
    "tracked_root": -5.628868318110819,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.2379672248806495,
     "max_phase_step": 1.201382239481627,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 3.2379672248806495,
     "max_phase_step": 1.4684878240594774,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004590901924822706
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 4.75,
    "tracked_root": -4.629943379944814,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.6348286327582306,
     "max_phase_step": 1.3912417832590538,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.6348286327582306,
     "max_phase_step": 1.5193375291263445,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025533160534946574
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 4.75,
    "tracked_root": -4.996324488563418,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.0036694703575093,
     "max_phase_step": 1.3569935678316845,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.0036694703575093,
     "max_phase_step": 1.5059413124235477,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031456397627715924
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 4.75,
    "tracked_root": -5.71745702549048,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.7460586314235482,
     "max_phase_step": 1.2352877142286165,
     "points_per_side": 180
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.7460586314235482,
     "max_phase_step": 1.477881672008614,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004189983165292609
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 4.75,
    "tracked_root": -5.779595071647401,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.488693460222473,
     "max_phase_step": 2.015767853189114,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.488693460222473,
     "max_phase_step": 1.4510084600854862,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005197096103298863
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 4.75,
    "tracked_root": -4.629995668243687,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.6330171699276752,
     "max_phase_step": 1.3904342832702683,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.6330171699276752,
     "max_phase_step": 1.5289846073054951,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002331527033793927
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 4.75,
    "tracked_root": -4.994280704918117,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.9997377955464115,
     "max_phase_step": 1.3534652676592693,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.9997377955464115,
     "max_phase_step": 1.516907639721773,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002822863982233404
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 4.75,
    "tracked_root": -5.690606630073047,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.7340471675167506,
     "max_phase_step": 1.5116640113092374,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.7340471675167506,
     "max_phase_step": 1.494067985353179,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003651604201590088
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 4.75,
    "tracked_root": -5.769398297951597,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.460054325362501,
     "max_phase_step": 1.959441457213896,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.460054325362501,
     "max_phase_step": 1.472919745186515,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00443253918949664
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 4.75,
    "tracked_root": -4.630016268237277,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.6334304981860772,
     "max_phase_step": 1.3906010895044048,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.6334304981860772,
     "max_phase_step": 1.5269454419626343,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002378501166403897
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 4.75,
    "tracked_root": -4.994811180901445,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.0006607777242125,
     "max_phase_step": 1.3541844995337762,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.0006607777242125,
     "max_phase_step": 1.5146138845912205,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0028908120561703284
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 4.75,
    "tracked_root": -5.6962459175742275,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.7368094786936594,
     "max_phase_step": 1.542364070742663,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.7368094786936594,
     "max_phase_step": 1.4907096857784232,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037644236019174536
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 4.75,
    "tracked_root": -5.771073463386958,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 3.4663252219085883,
     "max_phase_step": 1.9751624690232292,
     "points_per_side": 720
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.4663252219085883,
     "max_phase_step": 1.4683824307103353,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004592503887159517
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.05,
    "nu": 5.0,
    "tracked_root": -4.752304767099927,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 1.7570108360010246,
     "max_phase_step": 1.3777809137947443,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.7570108360010246,
     "max_phase_step": 1.518393111079689,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0025534587956354
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.1,
    "nu": 5.0,
    "tracked_root": -5.138032201542851,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.144984933327615,
     "max_phase_step": 1.3411232870159884,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.144984933327615,
     "max_phase_step": 1.5056871204469588,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0031458980415591488
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.2,
    "nu": 5.0,
    "tracked_root": -5.894160621491592,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.9251836502131385,
     "max_phase_step": 1.526635550548454,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.9251836502131385,
     "max_phase_step": 1.4777781228250702,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0041904925943890385
   },
   {
    "scheme": "collA",
    "alpha_bar": 0.3,
    "nu": 5.0,
    "tracked_root": -5.89878322910361,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.7056036783889845,
     "max_phase_step": 1.3406448153754378,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.7056036783889845,
     "max_phase_step": 1.4509301029025217,
     "points_per_side": 90
    },
    "far_field_ratio": 0.005197859659052242
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.05,
    "nu": 5.0,
    "tracked_root": -4.752320375838341,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.7552338086131345,
     "max_phase_step": 1.3770540126671738,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 1.7552338086131345,
     "max_phase_step": 1.5282529840420587,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0023318514346098297
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.1,
    "nu": 5.0,
    "tracked_root": -5.135917561326681,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.14115408055517,
     "max_phase_step": 1.3379669449072655,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 2.14115408055517,
     "max_phase_step": 1.5166886333321714,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002823490711388644
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.2,
    "nu": 5.0,
    "tracked_root": -5.868026729103692,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.9137837553991788,
     "max_phase_step": 1.3209771549998819,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.9137837553991788,
     "max_phase_step": 1.4939488752453138,
     "points_per_side": 90
    },
    "far_field_ratio": 0.003652854432990788
   },
   {
    "scheme": "collB",
    "alpha_bar": 0.3,
    "nu": 5.0,
    "tracked_root": -5.895876396056926,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 3.678922680318804,
     "max_phase_step": 1.2581644272976344,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.678922680318804,
     "max_phase_step": 1.4728022700708066,
     "points_per_side": 90
    },
    "far_field_ratio": 0.004434416185684701
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.05,
    "nu": 5.0,
    "tracked_root": -4.752346333096353,
    "nearest_pole_real": -20.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 1.7556375015119539,
     "max_phase_step": 1.3772040863138497,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 1.7556375015119539,
     "max_phase_step": 1.5261687930176187,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002378786508837194
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.1,
    "nu": 5.0,
    "tracked_root": -5.13645450273689,
    "nearest_pole_real": -10.0,
    "root_left_of_poles": false,
    "left_edge": -3.0,
    "reach_400": {
     "winding": 0.0,
     "min_abs_D": 2.142048005807485,
     "max_phase_step": 1.3386100089716868,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.142048005807485,
     "max_phase_step": 1.5143876318401788,
     "points_per_side": 90
    },
    "far_field_ratio": 0.002891359516615028
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.2,
    "nu": 5.0,
    "tracked_root": -5.873497541361896,
    "nearest_pole_real": -5.0,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 2.916397382025775,
     "max_phase_step": 1.3717666736344343,
     "points_per_side": 90
    },
    "reach_20000": {
     "winding": 0.0,
     "min_abs_D": 2.916397382025775,
     "max_phase_step": 1.4905941041153188,
     "points_per_side": 90
    },
    "far_field_ratio": 0.0037655143770826778
   },
   {
    "scheme": "zV",
    "alpha_bar": 0.3,
    "nu": 5.0,
    "tracked_root": -5.896003966954604,
    "nearest_pole_real": -3.3333333333333335,
    "root_left_of_poles": true,
    "left_edge": -3.0,
    "reach_400": {
     "winding": -0.0,
     "min_abs_D": 3.6847619772902753,
     "max_phase_step": 1.2787599674105754,
     "points_per_side": 360
    },
    "reach_20000": {
     "winding": -0.0,
     "min_abs_D": 3.6847619772902753,
     "max_phase_step": 1.4682735422117674,
     "points_per_side": 90
    },
    "far_field_ratio": 0.00459414116155495
   }
  ]
 },
 "minimum_abs_D_over_all_contours": 0.013269749149307572,
 "maximum_far_field_ratio": 0.005238090973945975,
 "phase_step_bound": {
  "required": "the integer count unchanged when the sampling is doubled, asserted in winding(); a bound on the wrapped phase step is a diagnostic and could not carry this by itself",
  "comfort_target": "pi/2, sought at four sampling densities from 90 to 720 points a side",
  "contours_at_or_above_comfort_target": 188,
  "contours_total": 744,
  "worst_phase_step": 2.435324125952973,
  "note": "the worst steps are not confined to the largest rectangle, and the shortfall is against a margin and not against the count, which winding() asserts by doubling"
 },
 "records": [
  {
   "scheme": "collA",
   "alpha_bar": 0.05,
   "nu": 0.0,
   "tracked_root": 2.1406647041405042,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.8043931745094267,
    "max_phase_step": 1.5310161199593695,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.8043931745094267,
    "max_phase_step": 1.7225013003488006,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.031899468768478816,
    "max_phase_step": 1.445619304467148,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.031899468768478816,
    "max_phase_step": 1.5147437522037048,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002559941642829151
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.05,
   "nu": 0.25,
   "tracked_root": 1.6623184025445419,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.7330775587307111,
    "max_phase_step": 1.496036362574342,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.7330775587307111,
    "max_phase_step": 1.7138641861798298,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.029196097911957895,
    "max_phase_step": 1.4978849219588397,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.029196097911957895,
    "max_phase_step": 1.515790031632264,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002559627172063301
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.05,
   "nu": 0.5,
   "tracked_root": 0.6624893464988965,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6261676915290745,
    "max_phase_step": 1.5078436786914151,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6261676915290745,
    "max_phase_step": 1.6942337122179922,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.025061043809002457,
    "max_phase_step": 1.5703750225521467,
    "points_per_side": 180
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.025061043809002457,
    "max_phase_step": 1.5179699964786744,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0025588026715483774
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.05,
   "nu": 0.75,
   "tracked_root": -0.2578200858068062,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5663476722451911,
    "max_phase_step": 1.484362513349422,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5663476722451911,
    "max_phase_step": 1.6690414906439879,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.022692705247542903,
    "max_phase_step": 1.5690086519395292,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.022692705247542903,
    "max_phase_step": 1.5199547013342043,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0025577298732479604
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.05,
   "nu": 1.0,
   "tracked_root": -0.9562267007907299,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5386447582397988,
    "max_phase_step": 1.4873222234504313,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5386447582397988,
    "max_phase_step": 1.6262190493200326,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02157830658748396,
    "max_phase_step": 1.5682305529831944,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.02157830658748396,
    "max_phase_step": 1.521420767589638,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002556646627568665
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.1,
   "nu": 0.0,
   "tracked_root": 1.778083645560398,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.1371070489486566,
    "max_phase_step": 1.45104121789115,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.1371070489486566,
    "max_phase_step": 1.8060578251118873,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.044423448253131693,
    "max_phase_step": 1.3086570162359539,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.044423448253131693,
    "max_phase_step": 1.49701192122032,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0031592022185852288
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.1,
   "nu": 0.25,
   "tracked_root": 1.4567477372983435,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.004348972201643,
    "max_phase_step": 1.5704882965433942,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.004348972201643,
    "max_phase_step": 1.8014544529202352,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.0396511043904569,
    "max_phase_step": 1.3760739150593875,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.0396511043904569,
    "max_phase_step": 1.4977347076721736,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003158570182847564
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.1,
   "nu": 0.5,
   "tracked_root": 0.6885244824574625,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.7829520587845057,
    "max_phase_step": 1.5346704447147137,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.7829520587845057,
    "max_phase_step": 1.7907976197581446,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.03138090947466084,
    "max_phase_step": 1.5432670232754253,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.03138090947466084,
    "max_phase_step": 1.4994659297828943,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0031569128014424202
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.1,
   "nu": 0.75,
   "tracked_root": -0.15152899632622696,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6443965371309963,
    "max_phase_step": 1.3955892810684982,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6443965371309963,
    "max_phase_step": 1.7801408861502006,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02595835981774981,
    "max_phase_step": 1.5674329924164765,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.02595835981774981,
    "max_phase_step": 1.5013649142604253,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003154755519653192
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.1,
   "nu": 1.0,
   "tracked_root": -0.8653022201306002,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5784713417506769,
    "max_phase_step": 1.379319629525817,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5784713417506769,
    "max_phase_step": 1.7727925902351587,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.023289060062796036,
    "max_phase_step": 1.5665617556362987,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.023289060062796036,
    "max_phase_step": 1.50297846431051,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0031525758308833273
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.2,
   "nu": 0.0,
   "tracked_root": 1.3393471848633234,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.9583423216684104,
    "max_phase_step": 1.2771743767775072,
    "points_per_side": 720
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.9583423216684104,
    "max_phase_step": 1.924429271649419,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.07392588539626765,
    "max_phase_step": 1.1398602726766045,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.07392588539626765,
    "max_phase_step": 1.4680210375806162,
    "points_per_side": 90
   },
   "far_field_ratio": 0.00421726536116469
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.2,
   "nu": 0.25,
   "tracked_root": 1.1556630951363551,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.6841112103704887,
    "max_phase_step": 1.5020616536844866,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.6841112103704887,
    "max_phase_step": 1.921883422485358,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.0650542145771591,
    "max_phase_step": 1.1777325578394453,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.0650542145771591,
    "max_phase_step": 1.4684706532868153,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004215997418885949
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.2,
   "nu": 0.5,
   "tracked_root": 0.6623791319924615,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.190224283581526,
    "max_phase_step": 1.4899155647455002,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.190224283581526,
    "max_phase_step": 1.9151820913204987,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.04787888721505711,
    "max_phase_step": 1.3006188468678677,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.04787888721505711,
    "max_phase_step": 1.4696740990069854,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0042126724355969645
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.2,
   "nu": 0.75,
   "tracked_root": -0.0032005287743976304,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.8396824574838653,
    "max_phase_step": 1.5319526750341066,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.8396824574838653,
    "max_phase_step": 1.906537365694498,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.03451668891640063,
    "max_phase_step": 1.545188351206079,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.03451668891640063,
    "max_phase_step": 1.4712893498775361,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004208344356097587
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.2,
   "nu": 1.0,
   "tracked_root": -0.7013558665745626,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.659355454455697,
    "max_phase_step": 1.0915827668853173,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.659355454455697,
    "max_phase_step": 1.8981923265879805,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.027120792865098487,
    "max_phase_step": 1.6126712191989383,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.027120792865098487,
    "max_phase_step": 1.4729731781483513,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0042039709259997175
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.3,
   "nu": 0.0,
   "tracked_root": 1.0741479526102278,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 3.037438112587796,
    "max_phase_step": 1.3584186436989514,
    "points_per_side": 720
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 3.037438112587796,
    "max_phase_step": 2.018009551215816,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.11055699106282263,
    "max_phase_step": 1.0274501629198658,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.11055699106282263,
    "max_phase_step": 1.4409170256193675,
    "points_per_side": 90
   },
   "far_field_ratio": 0.005238090973945975
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.3,
   "nu": 0.25,
   "tracked_root": 0.9501128398911056,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 2.570704502891809,
    "max_phase_step": 1.2788794737190439,
    "points_per_side": 720
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 2.570704502891809,
    "max_phase_step": 2.0162092798475384,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.09697630125068316,
    "max_phase_step": 1.0474408641969042,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.09697630125068316,
    "max_phase_step": 1.4412625401300216,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0052361863733571545
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.3,
   "nu": 0.5,
   "tracked_root": 0.6025508270742572,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.7215926712940655,
    "max_phase_step": 1.3382052077808229,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.7215926712940655,
    "max_phase_step": 2.01128019066092,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.0695125478190839,
    "max_phase_step": 1.1083411822287008,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.0695125478190839,
    "max_phase_step": 1.4422158397176512,
    "points_per_side": 90
   },
   "far_field_ratio": 0.005231191845617512
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.3,
   "nu": 0.75,
   "tracked_root": 0.08140136885935999,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.0912192732013177,
    "max_phase_step": 1.2131082154095592,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.0912192732013177,
    "max_phase_step": 2.0042217076260838,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.04615073063586228,
    "max_phase_step": 1.218462012315663,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.04615073063586228,
    "max_phase_step": 1.4436023758100096,
    "points_per_side": 90
   },
   "far_field_ratio": 0.005224690521169677
  },
  {
   "scheme": "collA",
   "alpha_bar": 0.3,
   "nu": 1.0,
   "tracked_root": -0.5637843944929751,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.7430559601993701,
    "max_phase_step": 0.9793623962687175,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.7430559601993701,
    "max_phase_step": 1.9960207613810432,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.03169553338397286,
    "max_phase_step": 1.4156900834623611,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.03169553338397286,
    "max_phase_step": 1.4452545992726866,
    "points_per_side": 90
   },
   "far_field_ratio": 0.005218121017373248
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.05,
   "nu": 0.0,
   "tracked_root": 2.1459218101103783,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.719965692552303,
    "max_phase_step": 1.5146194056324696,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.719965692552303,
    "max_phase_step": 1.6794772782175826,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.028606202216971258,
    "max_phase_step": 1.4757105237944792,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.028606202216971258,
    "max_phase_step": 1.5229959831386888,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002331642931860236
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.05,
   "nu": 0.25,
   "tracked_root": 1.6725148834089096,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6668418296272225,
    "max_phase_step": 1.5678682594674245,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6668418296272225,
    "max_phase_step": 1.6703550370274638,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.026584825335013527,
    "max_phase_step": 1.5168812980711215,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.026584825335013527,
    "max_phase_step": 1.524031973262612,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0023314484446583916
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.05,
   "nu": 0.5,
   "tracked_root": 0.6725085497884107,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.586770238475273,
    "max_phase_step": 1.5077348169681748,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.586770238475273,
    "max_phase_step": 1.6492528865083373,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.023481104155961975,
    "max_phase_step": 1.5697566120669517,
    "points_per_side": 180
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.023481104155961975,
    "max_phase_step": 1.5262133650126464,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002330953819003711
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.05,
   "nu": 0.75,
   "tracked_root": -0.2537067351930343,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5433043677397159,
    "max_phase_step": 1.4926998520901618,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5433043677397159,
    "max_phase_step": 1.62256350601309,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.02175799287990605,
    "max_phase_step": 1.5668542816264333,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.02175799287990605,
    "max_phase_step": 1.5282131084409354,
    "points_per_side": 90
   },
   "far_field_ratio": 0.00233034970090412
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.05,
   "nu": 1.0,
   "tracked_root": -0.955919132934197,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5243703518539531,
    "max_phase_step": 1.496459245133513,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5243703518539531,
    "max_phase_step": 1.5817733921340071,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02099528689288293,
    "max_phase_step": 1.5659961254961652,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.02099528689288293,
    "max_phase_step": 1.5296934997438438,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0023297989449614716
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.1,
   "nu": 0.0,
   "tracked_root": 1.7956026863085388,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.93801534032432,
    "max_phase_step": 1.4281307361136697,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.93801534032432,
    "max_phase_step": 1.7511580910150966,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.03683906846414063,
    "max_phase_step": 1.3809831780644315,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.03683906846414063,
    "max_phase_step": 1.5080359781405304,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002823328243927709
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.1,
   "nu": 0.25,
   "tracked_root": 1.4838995113931734,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.8491780245557595,
    "max_phase_step": 1.5435296382053048,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.8491780245557595,
    "max_phase_step": 1.7463470730768829,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.033616700136858454,
    "max_phase_step": 1.434623500230632,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.033616700136858454,
    "max_phase_step": 1.5087304508839214,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002822936871198143
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.1,
   "nu": 0.5,
   "tracked_root": 0.7182332797777409,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6940712282777817,
    "max_phase_step": 1.5149612688986838,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6940712282777817,
    "max_phase_step": 1.734709953987461,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.027797114696715412,
    "max_phase_step": 1.5640627046203623,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.027797114696715412,
    "max_phase_step": 1.5104356002489845,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0028219412305506954
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.1,
   "nu": 0.75,
   "tracked_root": -0.13680920934018664,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5951870804787767,
    "max_phase_step": 1.4178872738052375,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5951870804787767,
    "max_phase_step": 1.7222202037148642,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.023921338557758492,
    "max_phase_step": 1.5628714128870898,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.023921338557758492,
    "max_phase_step": 1.5123373625970307,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002820724340087001
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.1,
   "nu": 1.0,
   "tracked_root": -0.8631751327031737,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5499846810074528,
    "max_phase_step": 1.4188019444546682,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5499846810074528,
    "max_phase_step": 1.7124545043690165,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02208806878943728,
    "max_phase_step": 1.561507641838295,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.02208806878943728,
    "max_phase_step": 1.5139442668392642,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002819613378841482
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.2,
   "nu": 0.0,
   "tracked_root": 1.3780872391606533,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.4313916138493428,
    "max_phase_step": 1.5320365262026296,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.4313916138493428,
    "max_phase_step": 1.8516092243638886,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.05474372225754937,
    "max_phase_step": 1.262566130453037,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.05474372225754937,
    "max_phase_step": 1.4850633432269915,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003652605322875481
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.2,
   "nu": 0.25,
   "tracked_root": 1.2093739305722893,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.276508915080576,
    "max_phase_step": 1.4699225945452006,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.276508915080576,
    "max_phase_step": 1.8491599200033177,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.04962541971200766,
    "max_phase_step": 1.295990387347595,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.04962541971200766,
    "max_phase_step": 1.4854623812048648,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0036518197159632407
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.2,
   "nu": 0.5,
   "tracked_root": 0.7290502985628271,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.9691273330055797,
    "max_phase_step": 1.4716355867592654,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.9691273330055797,
    "max_phase_step": 1.842310021077198,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.03884208004708746,
    "max_phase_step": 1.4048760952096262,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.03884208004708746,
    "max_phase_step": 1.4865877852351905,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003649821074184375
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.2,
   "nu": 0.75,
   "tracked_root": 0.041086287178602264,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.729254421556821,
    "max_phase_step": 1.4533475731413907,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.729254421556821,
    "max_phase_step": 1.83283664322612,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.029701575512871937,
    "max_phase_step": 1.590340854507429,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.029701575512871937,
    "max_phase_step": 1.4881802840000518,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003647378053756568
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.2,
   "nu": 1.0,
   "tracked_root": -0.6896920378007488,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6058754633066566,
    "max_phase_step": 1.0892656941715793,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6058754633066566,
    "max_phase_step": 1.8233669101464105,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.024634789528996046,
    "max_phase_step": 1.5896955532259596,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.024634789528996046,
    "max_phase_step": 1.4898533908458702,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0036451472402918264
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.3,
   "nu": 0.0,
   "tracked_root": 1.1238351495120935,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 2.034863212481635,
    "max_phase_step": 1.3100444428870957,
    "points_per_side": 720
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 2.034863212481635,
    "max_phase_step": 1.9307206372958032,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.0756748167779001,
    "max_phase_step": 1.1654815383288095,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.0756748167779001,
    "max_phase_step": 1.4642583844809247,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004434056207678024
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.3,
   "nu": 0.25,
   "tracked_root": 1.0170037271103933,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.8026447441272064,
    "max_phase_step": 1.5462297704887378,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.8026447441272064,
    "max_phase_step": 1.9291182123973731,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.06867726854032652,
    "max_phase_step": 1.1840230912549352,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.06867726854032652,
    "max_phase_step": 1.4645388835990416,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004432875849624663
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.3,
   "nu": 0.5,
   "tracked_root": 0.6913114178605319,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.3224766912092873,
    "max_phase_step": 1.3526057508702771,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.3224766912092873,
    "max_phase_step": 1.9243862309467001,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.05294954192540435,
    "max_phase_step": 1.24281436970311,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.05294954192540435,
    "max_phase_step": 1.4653681422605023,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0044298729210599875
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.3,
   "nu": 0.75,
   "tracked_root": 0.15328637087443095,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.9087811535711094,
    "max_phase_step": 1.2163804592415173,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.9087811535711094,
    "max_phase_step": 1.916931845116006,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.03769498756954253,
    "max_phase_step": 1.352918772721023,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.03769498756954253,
    "max_phase_step": 1.4666818726067439,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004426202283445363
  },
  {
   "scheme": "collB",
   "alpha_bar": 0.3,
   "nu": 1.0,
   "tracked_root": -0.536985901335942,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6714958678442172,
    "max_phase_step": 1.562926901967111,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6714958678442172,
    "max_phase_step": 1.907850969683101,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.027852127197928636,
    "max_phase_step": 1.5479999616824913,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.027852127197928636,
    "max_phase_step": 1.4683078830108323,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004422850410072442
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.05,
   "nu": 0.0,
   "tracked_root": 2.145766551766849,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.737796936106709,
    "max_phase_step": 1.5183882587244568,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.737796936106709,
    "max_phase_step": 1.6887414291003755,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.029301746024619237,
    "max_phase_step": 1.4688383932695224,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.029301746024619237,
    "max_phase_step": 1.521248570053218,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0023800170008093494
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.05,
   "nu": 0.25,
   "tracked_root": 1.6709148860179674,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6808080845768103,
    "max_phase_step": 1.489157912285546,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6808080845768103,
    "max_phase_step": 1.6797236345999724,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.027135447875146657,
    "max_phase_step": 1.5125828834584296,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.027135447875146657,
    "max_phase_step": 1.5222876494404398,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002379796702703016
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.05,
   "nu": 0.5,
   "tracked_root": 0.6704658710358796,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5950596966569941,
    "max_phase_step": 1.5077432590982598,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5950596966569941,
    "max_phase_step": 1.6589561717407801,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.0238135550807234,
    "max_phase_step": 1.569901495375469,
    "points_per_side": 180
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.0238135550807234,
    "max_phase_step": 1.5244698744169243,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0023792311162706835
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.05,
   "nu": 0.75,
   "tracked_root": -0.25468090314038216,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5481492436267477,
    "max_phase_step": 1.4908706893957053,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5481492436267477,
    "max_phase_step": 1.6326464309148188,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02195452983611445,
    "max_phase_step": 1.567325079383121,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.02195452983611445,
    "max_phase_step": 1.5264669361504752,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002378526183258573
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.05,
   "nu": 1.0,
   "tracked_root": -0.956130145695034,
   "nearest_pole_real": -20.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5273717765016072,
    "max_phase_step": 1.4944869986970684,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5273717765016072,
    "max_phase_step": 1.5915191570249942,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.021117882634902177,
    "max_phase_step": 1.5664775708172018,
    "points_per_side": 360
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.021117882634902177,
    "max_phase_step": 1.5279445018616111,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002377860893235967
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.1,
   "nu": 0.0,
   "tracked_root": 1.7938216132972322,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.9794455325622895,
    "max_phase_step": 1.433641724171632,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.9794455325622895,
    "max_phase_step": 1.7628609364779597,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.03841746638175927,
    "max_phase_step": 1.364075299040836,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.03841746638175927,
    "max_phase_step": 1.5057219346295747,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002894094681367057
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.1,
   "nu": 0.25,
   "tracked_root": 1.4792790177423094,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.8813797271186994,
    "max_phase_step": 1.5498710281352812,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.8813797271186994,
    "max_phase_step": 1.7580812017519882,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.03486916192247464,
    "max_phase_step": 1.4209783892464949,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.03486916192247464,
    "max_phase_step": 1.5064242214551198,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0028936515141657847
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.1,
   "nu": 0.5,
   "tracked_root": 0.7120098895249977,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.7124328446008461,
    "max_phase_step": 1.5194402760995767,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.7124328446008461,
    "max_phase_step": 1.7466381180698556,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.028537691724225298,
    "max_phase_step": 1.5593368387081328,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.028537691724225298,
    "max_phase_step": 1.5081373784023737,
    "points_per_side": 90
   },
   "far_field_ratio": 0.002892513459268531
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.1,
   "nu": 0.75,
   "tracked_root": -0.14030551745263284,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6053219292342037,
    "max_phase_step": 1.4126940096227716,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6053219292342037,
    "max_phase_step": 1.7345402246471224,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.02434103106500754,
    "max_phase_step": 1.563887940659879,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.02434103106500754,
    "max_phase_step": 1.5100397402780326,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0028910941924196014
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.1,
   "nu": 1.0,
   "tracked_root": -0.864129714054353,
   "nearest_pole_real": -10.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.5558453962860549,
    "max_phase_step": 1.4100542630363686,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.5558453962860549,
    "max_phase_step": 1.7253053067056523,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.022335254108164625,
    "max_phase_step": 1.5626017851058431,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.022335254108164625,
    "max_phase_step": 1.5116485645440056,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0028897532450735623
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.2,
   "nu": 0.0,
   "tracked_root": 1.3723955061739628,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.5386071798412715,
    "max_phase_step": 1.546476483544417,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.5386071798412715,
    "max_phase_step": 1.8671098115210762,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.05864897540854975,
    "max_phase_step": 1.2336454625104634,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.05864897540854975,
    "max_phase_step": 1.4815117633270471,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0037710819533586896
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.2,
   "nu": 0.25,
   "tracked_root": 1.1992791866813115,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.3592298018465812,
    "max_phase_step": 1.4779073007748296,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.3592298018465812,
    "max_phase_step": 1.86461848949119,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.05275794689452726,
    "max_phase_step": 1.2681329987306351,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.05275794689452726,
    "max_phase_step": 1.4819243349747002,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0037701925070364453
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.2,
   "nu": 0.5,
   "tracked_root": 0.714442561846777,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.01378747207363,
    "max_phase_step": 1.4758935254283685,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.01378747207363,
    "max_phase_step": 1.857767527707357,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.04066819750148442,
    "max_phase_step": 1.3802321494154475,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.04066819750148442,
    "max_phase_step": 1.4830704580357077,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0037679083282681144
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.2,
   "nu": 0.75,
   "tracked_root": 0.030432948344647718,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.7513559449929493,
    "max_phase_step": 1.4721412156310771,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.7513559449929493,
    "max_phase_step": 1.848453965593718,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.030666605305853894,
    "max_phase_step": 1.5942831942013143,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.030666605305853894,
    "max_phase_step": 1.4846699060990312,
    "points_per_side": 90
   },
   "far_field_ratio": 0.003765059498611866
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.2,
   "nu": 1.0,
   "tracked_root": -0.6937084923849419,
   "nearest_pole_real": -5.0,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6164578268046551,
    "max_phase_step": 1.088572204386146,
    "points_per_side": 90
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6164578268046551,
    "max_phase_step": 1.839216087942262,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.02512808479253917,
    "max_phase_step": 1.5947399851569732,
    "points_per_side": 720
   },
   "excluding_root_reach_20000": {
    "winding": 0.0,
    "min_abs_D": 0.02512808479253917,
    "max_phase_step": 1.4863463404794222,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0037623674417422144
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.3,
   "nu": 0.0,
   "tracked_root": 1.1155636053162463,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 2.2355831472865972,
    "max_phase_step": 1.3228404307103265,
    "points_per_side": 720
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 2.2355831472865972,
    "max_phase_step": 1.949453239650683,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.08266940517398762,
    "max_phase_step": 1.1328846778806634,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.08266940517398762,
    "max_phase_step": 1.459403171015167,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004602520408200518
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.3,
   "nu": 0.25,
   "tracked_root": 1.0036636389120595,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.9562486154222458,
    "max_phase_step": 1.5614570266407617,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.9562486154222458,
    "max_phase_step": 1.9477837455407467,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.07434057790667559,
    "max_phase_step": 1.151841051997862,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.07434057790667559,
    "max_phase_step": 1.4597007507583077,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004601184109039549
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.3,
   "nu": 0.5,
   "tracked_root": 0.6712031905093724,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 1.402244495230573,
    "max_phase_step": 1.348950423068349,
    "points_per_side": 360
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 1.402244495230573,
    "max_phase_step": 1.9429684876388744,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.056257663127052875,
    "max_phase_step": 1.2111627909994238,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.056257663127052875,
    "max_phase_step": 1.4605614782707534,
    "points_per_side": 90
   },
   "far_field_ratio": 0.0045977523621431315
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.3,
   "nu": 0.75,
   "tracked_root": 0.13574286658022566,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.9448018132078781,
    "max_phase_step": 1.2144819953195543,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.9448018132078781,
    "max_phase_step": 1.935573771886475,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": -0.0,
    "min_abs_D": 0.039366608404905835,
    "max_phase_step": 1.321002467957395,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.039366608404905835,
    "max_phase_step": 1.4618935164427862,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004593472251058935
  },
  {
   "scheme": "zV",
   "alpha_bar": 0.3,
   "nu": 1.0,
   "tracked_root": -0.5453690143533483,
   "nearest_pole_real": -3.3333333333333335,
   "including_root_reach_400": {
    "winding": 1.0,
    "min_abs_D": 0.6852048455669832,
    "max_phase_step": 0.8050879245243382,
    "points_per_side": 180
   },
   "including_root_reach_20000": {
    "winding": 1.0,
    "min_abs_D": 0.6852048455669832,
    "max_phase_step": 1.9266666055325277,
    "points_per_side": 720
   },
   "excluding_root_reach_400": {
    "winding": 0.0,
    "min_abs_D": 0.02859372811842192,
    "max_phase_step": 1.5158515585522048,
    "points_per_side": 90
   },
   "excluding_root_reach_20000": {
    "winding": -0.0,
    "min_abs_D": 0.02859372811842192,
    "max_phase_step": 1.4635266585339861,
    "points_per_side": 90
   },
   "far_field_ratio": 0.004589427606237089
  }
 ]
}


==> anc/repro/rgi_rightmost_root.py <==
#!/usr/bin/env python3
"""Locate the singularities of the finite-rapidity Green function relative to the
tracked real root and to the inversion contours, by the argument principle.

The tracked root is not in general the rightmost singularity.  At nu = 2.25,
abar = 0.30, collA there is a zero of D at -3.368047 + 14.967684i and its
conjugate, which is 0.0753 to the RIGHT of the tracked root at -3.443327,
located by refining a root of the denominator below from a nearby estimate, a step
no program in this archive runs, so the location quoted here is not among the
stored results.  It lies left of the edge at -3 and so left of the vertical
de Hoog contour of the primary inversion, which mpmath places at
12 ln(10)/t = 27.6310/t.  It is not inside the fixed Talbot
contour of the cross-check at every time.  That curve, p(theta) = (32/t) theta
(cot theta + i), opens into the left half plane, and at t = 4 it passes
Re = -4.6327 at the height of this pair, so the pair is outside it.  The stored
cross-method difference at that cell, 3.1312e-11, agrees to half a percent with
the residue 2 Re[e^{z t}/D'(z)] = -3.1471e-11 the pair would have given.  What
the counts establish is the weaker and sufficient statement below.

Section 4 inverts \\eqref{eq:rgiGreen} and reads the leading behaviour from a
real root tracked from the leading-order seed.  That requirement is the contour
assumption, and the counts below support it on a stated grid.  The tracked root
is a diagnostic, and this program does not establish that it controls the
leading behaviour.

The counted function is the denominator D(lam) = lam - X0(abar lam, gamma)
- abar X1(abar lam, gamma) built by rgi_green_checks.make_laplace_transform, the
same object the inversion uses.  Its singularities in lam are the digamma poles
of X0 and X1 and the explicit double poles of X1.  They are isolated poles and
not pole lines, and they fall at Re lam = -n/abar for positive integers n, in two
families.  Naming only the odd one, Re lam = -(2m+1)/abar with m >= 0, would be
incomplete: the residue of a1 at omega = -2 is +2 and at omega = -4 and -6 is +1,
so the even family reaches D as well.  Both families begin no further right than
-1/abar, so a contour whose left edge is right of -1/abar still encloses no pole
of D and the winding number of D counts its zeros.  That is the property the
counts below use, and it is unaffected by the omission.

Two rectangles are used at every point.  One has its left edge just left of the
tracked root and must return one, which is the tracked root itself and nothing
else.  One has its left edge just right of it and must return zero, which is the
statement that nothing lies further to the right.  Each is computed at two
half-extents so that the count is seen to be stable under enlargement, which is
the check a single contour cannot make: a winding number read at one size is not
a count.

The grid is the CERTIFICATION grid of three prescriptions, four couplings and
five witness frequencies.  It is not the grid of prescription, coupling and time
on which the Bochner eigenvalues are computed, and the two must not be conflated
because both have sixty points.

Slow, a few minutes per shard.  It writes repro/rgi_rightmost_root.json, which
gen_v9.py reads.
"""
from __future__ import annotations
import json, sys
from pathlib import Path
import numpy as np
from mpmath import mp

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT / "repro"))
import rgi_green_checks as R

mp.dps = 30
SCHEMES = ("collA", "collB", "zV")
ALPHAS = (0.05, 0.1, 0.2, 0.3)
NUS = (0.0, 0.25, 0.5, 0.75, 1.0)      # the five witness frequencies
WIDE_NUS = tuple(round(0.25 * k, 2) for k in range(21))   # nu = 0, 0.25, ..., 5
REACH = (400.0, 20000.0)               # half-extents, for enlargement stability
SIDE = 90                              # points per side before refinement
GAP = 0.02                             # how far the excluding edge sits from the root
MAXSTEP = float(mp.pi) / 2             # refine until no phase step exceeds this


def _rect(x0, x1, y, n):
    pts = []
    for k in range(n): pts.append(mp.mpc(x0 + (x1 - x0) * k / n, -y))
    for k in range(n): pts.append(mp.mpc(x1, -y + 2 * y * k / n))
    for k in range(n): pts.append(mp.mpc(x1 - (x1 - x0) * k / n, y))
    for k in range(n): pts.append(mp.mpc(x0, y - 2 * y * k / n))
    return pts


def _phase_total(den, x0, x1, y, n):
    """Summed wrapped phase increment once around the rectangle at n points a side."""
    vals = [den(p) for p in _rect(x0, x1, y, n)]
    tot = mp.mpf(0)
    prev = mp.arg(vals[0])
    for v in vals[1:] + [vals[0]]:
        a = mp.arg(v)
        d = a - prev
        while d > mp.pi: d -= 2 * mp.pi
        while d < -mp.pi: d += 2 * mp.pi
        tot += d
        prev = a
    return tot


def _confirm(den, x0, x1, y, n, tot):
    """Require the integer count to be unchanged when the sampling is doubled."""
    coarse = int(mp.nint(tot / (2 * mp.pi)))
    fine = int(mp.nint(_phase_total(den, x0, x1, y, 2 * n) / (2 * mp.pi)))
    assert coarse == fine, (
        f"winding {coarse} at {n} points a side becomes {fine} at {2 * n}: "
        "the count is not resolved")


def winding(den, x0, x1, y, side=SIDE):
    """Winding number of den on the closed rectangle.

    A bound on the wrapped phase increment is a diagnostic and not a proof: the
    wrapped value of a true step of 2*pi + eps is eps, so no threshold applied to
    it can by itself exclude undersampling.  What is checked instead is that the
    count is unchanged when the sampling is doubled, which is what undersampling
    would break.  The returned diagnostics are those of the coarser of the two
    densities."""
    for attempt in range(4):
        pts = _rect(x0, x1, y, side * (2 ** attempt))
        vals = [den(p) for p in pts]
        mn = min(float(abs(v)) for v in vals)
        tot, worst = mp.mpf(0), 0.0
        prev = mp.arg(vals[0])
        for v in vals[1:] + [vals[0]]:
            a = mp.arg(v)
            d = a - prev
            while d > mp.pi: d -= 2 * mp.pi
            while d < -mp.pi: d += 2 * mp.pi
            worst = max(worst, abs(float(d)))
            tot += d
            prev = a
        if worst < MAXSTEP:
            n = side * (2 ** attempt)
            _confirm(den, x0, x1, y, n, tot)
            return float(tot / (2 * mp.pi)), mn, worst, n
    # The refinement gave up on the pi/2 target.  That target is a margin and not a
    # requirement, and how often it is missed is counted into the summary.  The
    # count still has to survive doubling.
    n = side * (2 ** attempt)
    _confirm(den, x0, x1, y, n, tot)
    return float(tot / (2 * mp.pi)), mn, worst, n


FARLEFT = -3.0   # right of the first pole of X at -1/abar for every coupling used

SAMPLED_RADII = (2e4, 1e6, 1e9)   # the radii the sampled leg uses


def far_field(den, task, radii=SAMPLED_RADII, n=240):
    """max |X0 + abar X1| / |lam| on the part of the circle with Re lam >= FARLEFT.

    The region that matters extends left of the imaginary axis, and it stops at the
    first pole of X, at -1/abar, which is at most -1/0.30 = -3.33 over the couplings
    used, so FARLEFT = -3 lies right of it for all of them and X is regular there.
    A value below one gives |D| >= (1 - that) |lam| > 0 at the sampled point and
    says nothing between the points, so the ratio here is a diagnostic.  The
    inequality that holds at every point of the region is in far_field_bound.py."""
    worst = 0.0
    for r in radii:
        pts = []
        for k in range(n):
            th = -mp.pi + 2 * mp.pi * k / n
            lam = mp.mpc(r * mp.cos(th), r * mp.sin(th))
            if float(mp.re(lam)) < FARLEFT:
                continue
            pts.append(lam)
        # The two points where the circle meets Re lam = FARLEFT are included
        # explicitly.  The angular grid skips whatever falls left of the abscissa
        # and so never lands on the abscissa itself, where the maximum sits.  It
        # raises the reported worst ratio from 0.0052380760422 to 0.0052380909739,
        # at collA, abar = 0.30, nu = 0 and r = 2e4, and refining the angular grid
        # does not find it, the value being identical at 240, 960, 3840 and 15360
        # points.
        if r > abs(FARLEFT):
            h = mp.sqrt(mp.mpf(r) ** 2 - mp.mpf(FARLEFT) ** 2)
            pts += [mp.mpc(FARLEFT, h), mp.mpc(FARLEFT, -h)]
        for lam in pts:
            worst = max(worst, float(abs(lam - den(lam)) / abs(lam)))
    return worst


def certification_cell(scheme, alpha, nu, chi1_at):
    """The record for one point of the certification grid.

    Two rectangles, one enclosing the tracked root and one just right of it, each at
    both half-extents."""
    task = R.InversionTask(scheme, float(alpha), float(nu), float(chi1_at))
    den = R.make_laplace_transform(task).denominator
    root = float(R.tracked_real_pole(task, 4.0)["root_real"])
    rec = {"scheme": scheme, "alpha_bar": float(alpha), "nu": float(nu),
           "tracked_root": root, "nearest_pole_real": -1.0 / float(alpha)}
    for tag, left in (("including_root", root - 0.5), ("excluding_root", root + GAP)):
        for reach in REACH:
            w, mn, worst, used = winding(den, left, reach, reach)
            rec[f"{tag}_reach_{int(reach)}"] = {
                "winding": round(w, 6), "min_abs_D": mn,
                "max_phase_step": worst, "points_per_side": used}
    rec["far_field_ratio"] = far_field(den, task)
    return rec


def left_of_poles_count(chi1_at, schemes=SCHEMES, nu=2.25):
    """Zero count right of FARLEFT at one frequency of the wider grid.

    The device used on the certification grid needs the tracked root right of
    -1/abar so that the rectangle encloses no pole.  Above nu = 2 at abar = 0.30
    the root crosses left of it, so the count there has to be made differently:
    put the left edge right of the first pole instead of right of the root.  Every
    pole of X lies at -1/abar <= -3.33 over the couplings used, so an edge at
    FARLEFT = -3 encloses none of them at any frequency and the winding is a zero
    count outright.

    main() calls this at every frequency of the wider grid.  What a count of zero
    says is that the denominator has no zero right of the edge other than the
    tracked root, and not that the tracked root is the rightmost singularity, which
    is false above nu = 2 at the largest coupling."""
    out = []
    for scheme in schemes:
        for alpha in ALPHAS:
            task = R.InversionTask(scheme, float(alpha), float(nu), float(chi1_at))
            den = R.make_laplace_transform(task).denominator
            root = float(R.tracked_real_pole(task, 4.0)["root_real"])
            pole = -1.0 / float(alpha)
            rec = {"scheme": scheme, "alpha_bar": float(alpha), "nu": float(nu),
                   "tracked_root": root, "nearest_pole_real": pole,
                   "root_left_of_poles": root < pole, "left_edge": FARLEFT}
            for reach in REACH:
                w, mn, worst, used = winding(den, FARLEFT, reach, reach)
                rec[f"reach_{int(reach)}"] = {
                    "winding": round(w, 6), "min_abs_D": mn,
                    "max_phase_step": worst, "points_per_side": used}
            rec["far_field_ratio"] = far_field(den, task)
            out.append(rec)
            print(f"  nu={nu} {scheme:6} abar={alpha:<5} root={root:8.4f} "
                  f"pole={pole:8.4f} left_of_poles={rec['root_left_of_poles']!s:5} "
                  f"winding={rec['reach_400']['winding']:.3f}/"
                  f"{rec['reach_20000']['winding']:.3f}", flush=True)
    return out


def summarize(rows, trunc, wide=(), dps=None):
    """Build the whole payload from the records.

    The summary is a pure function of the records, so re-deriving it from a stored
    run reproduces this file byte for byte.  That is what --summarize-only does.
    """
    # The extremes run over BOTH grids, the certification points and the wider grid,
    # so that the smallest |D| is the smallest over every contour computed here.
    every = [v for r in list(rows) + list(wide) for k, v in r.items()
             if isinstance(v, dict) and "winding" in v]
    above = sum(1 for v in every if v["max_phase_step"] >= float(mp.pi) / 2)
    want = {"including_root": 1, "excluding_root": 0}
    ok = all(abs(r[f"{tag}_reach_{int(reach)}"]["winding"] - want[tag]) <= 1e-3
             for r in rows for tag in want for reach in REACH)
    # A winding number is a zero count only while the rectangle encloses no pole of D.
    # Each record carries the abscissa of the nearest one, and the leftmost edge used
    # is tracked_root - 0.5, so the requirement is checkable here and is asserted below.
    margin = min(r["tracked_root"] - 0.5 - r["nearest_pole_real"] for r in rows)
    # The supplementary count over the wider grid uses a left edge right of the first
    # pole, so its winding is a zero count outright.  The requirement is not that it
    # vanish: where the tracked root itself lies right of that edge the rectangle
    # contains it and the count is one.  What has to hold is that the count is one
    # exactly then and zero otherwise, which says the tracked root is the only zero
    # of the denominator in the whole region right of the edge.
    for r in wide:
        want_wide = 1 if r["tracked_root"] > FARLEFT else 0
        for reach in REACH:
            w = r[f"reach_{int(reach)}"]["winding"]
            assert abs(w - want_wide) <= 1e-3, (
                f"winding {w} right of {FARLEFT} at {r['scheme']} abar={r['alpha_bar']} "
                f"nu={r['nu']} where {want_wide} is required: the tracked root is not "
                "the only zero to the right of that edge")
    assert margin > 0, (
        f"a rectangle reaches past the nearest pole of D by {-margin}: "
        "the winding number is not a zero count there")
    return {
        "counted_function": "D(lam) = lam - X0(alpha_bar*lam,gamma) - alpha_bar*X1(alpha_bar*lam,gamma), "
                            "as built by rgi_green_checks.make_laplace_transform",
        "grid": {"kind": "prescription x coupling x frequency, for the root count",
                 "schemes": list(SCHEMES), "alpha_bar": list(ALPHAS), "nu": list(NUS),
                 "points": len(rows),
                 "not_to_be_confused_with": "the prescription x coupling x TIME grid of the "
                                            "Bochner eigenvalues, which also has sixty points"},
        "contours": {"shape": "closed rectangle, counter-clockwise",
                     "left_edge_including_root": "tracked_root - 0.5",
                     "left_edge_excluding_root": f"tracked_root + {GAP}",
                     "half_extents": list(REACH),
                     "refinement": f"points per side at {SIDE}, {SIDE * 2}, {SIDE * 4} and {SIDE * 8}"},
        # The working precision is the one the winding ran at, which is not the one
        # this module sets: rgi_green_checks.tracked_real_pole raises mp.dps to 50,
        # and certification_cell assembles its denominator before calling it, so the
        # first cell's transform constants are formed at 30 digits.  Reading mp.dps
        # here gives 50 after a full run and 30 after --summarize-only, where that
        # raise never fires, so the number has to be passed in and not read.
        "tolerances": {"mp_dps": mp.dps if dps is None else dps,
                       "winding_integer_tolerance": 1e-3,
                       "chi1_truncation": trunc,
                       "chi1_truncation_scope": "the certification grid, whose largest "
                                                "frequency is nu = 1. The truncation "
                                                "grows with nu, so it is larger on the "
                                                "wider grid."},
        "expected": {"certification_grid": want,
                     "wider_grid": "one where the tracked root lies right of the edge, zero elsewhere"},
        "all_points_certified": ok,
        "smallest_left_edge_clearance_from_nearest_pole": margin,
        "far_field_region": f"Re lam >= {FARLEFT}, right of the first pole of X at "
                            "-1/abar for every coupling used",
        "wide_grid_zero_count": {
            "nu": sorted({r["nu"] for r in wide}),
            "points": len(wide),
            "left_edge": FARLEFT,
            "why": "above nu = 2 at the largest coupling the tracked root moves left of "
                   "the poles, so the left edge is placed right of the first pole and "
                   "the winding is a zero count outright",
            "cells_with_the_root_right_of_the_edge": sum(
                1 for r in wide if r["tracked_root"] > FARLEFT),
            "leftmost_tracked_root": min((r["tracked_root"] for r in wide), default=None),
            "establishes": "no zero of the denominator lies right of the left edge other "
                           "than the tracked root itself, at any point of the wider grid",
            "does_not_establish": "that the tracked root is the rightmost singularity, "
                                  "which is false above nu = 2 at the largest coupling",
            "tracked_root_is_the_only_zero_right_of_the_edge": all(
                abs(r[f"reach_{int(reach)}"]["winding"]
                    - (1 if r["tracked_root"] > FARLEFT else 0)) <= 1e-3
                for r in wide for reach in REACH),
            "records": list(wide)},
        "minimum_abs_D_over_all_contours": min(v["min_abs_D"] for v in every),
        "maximum_far_field_ratio": max(r["far_field_ratio"] for r in list(rows) + list(wide)),
        "phase_step_bound": {
            "required": "the integer count unchanged when the sampling is doubled, "
                        "asserted in winding(); a bound on the wrapped phase step is a "
                        "diagnostic and could not carry this by itself",
            "comfort_target": f"pi/2, sought at four sampling densities from {SIDE} to {SIDE * 8} points a side",
            "contours_at_or_above_comfort_target": above,
            "contours_total": len(every),
            "worst_phase_step": max(v["max_phase_step"] for v in every),
            "note": "the worst steps are not confined to the largest rectangle, "
                    "and the shortfall is against a margin and not against the "
                    "count, which winding() asserts by doubling",
        },
        "records": rows,
    }


def write(rows, trunc, wide=(), dps=None) -> int:
    payload = summarize(rows, trunc, wide, dps)
    (ROOT / "repro" / "rgi_rightmost_root.json").write_text(json.dumps(payload, indent=1) + "\n")
    b = payload["phase_step_bound"]
    print(f"\ncounted {payload['grid']['points']} points: {payload['all_points_certified']}; "
          f"min |D| {payload['minimum_abs_D_over_all_contours']:.4g}; "
          f"max far-field ratio {payload['maximum_far_field_ratio']:.4g}; "
          f"{b['contours_at_or_above_comfort_target']} of {b['contours_total']} contours above "
          f"the pi/2 target, worst step {b['worst_phase_step']:.4f}")
    return 0 if payload["all_points_certified"] else 1


def main(argv: list[str] | None = None) -> int:
    argv = sys.argv[1:] if argv is None else argv
    if "--summarize-only" in argv:
        stored = json.loads((ROOT / "repro" / "rgi_rightmost_root.json").read_text())
        return write(stored["records"], stored["tolerances"]["chi1_truncation"],
                     stored.get("wide_grid_zero_count", {}).get("records", []),
                     stored["tolerances"]["mp_dps"])
    chi1, trunc = R.chi1_critical_grid(np.array(NUS))
    rows = []
    for scheme in SCHEMES:
        for alpha in ALPHAS:
            for nu, c1 in zip(NUS, chi1):
                rec = certification_cell(scheme, float(alpha), float(nu), float(c1))
                rows.append(rec)
                print(f"  {scheme:6} abar={alpha:<5} nu={nu:<5} root={rec['tracked_root']:8.4f}  "
                      f"in={rec['including_root_reach_400']['winding']:.3f}/"
                      f"{rec['including_root_reach_20000']['winding']:.3f}  "
                      f"out={rec['excluding_root_reach_400']['winding']:.3f}/"
                      f"{rec['excluding_root_reach_20000']['winding']:.3f}", flush=True)
    cw, _ = R.chi1_critical_grid(np.array(WIDE_NUS))
    print(f"\nzero count right of {FARLEFT} over the wider grid, "
          f"{len(WIDE_NUS)} frequencies at {len(SCHEMES) * len(ALPHAS)} cells")
    wide = []
    for nu, c1 in zip(WIDE_NUS, cw):
        wide.extend(left_of_poles_count(float(c1), nu=float(nu)))
    return write(rows, float(trunc), wide)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/rgi_witness_crosscheck.json <==
{
  "parameters": {
    "chi1_pole_layers": 96000,
    "chi1_comparison_layers": 192000,
    "chi1_N_to_2N_difference_at_nu_1": 1.4466934317169944e-09,
    "time": 0.25,
    "frequencies": [
      0.0,
      0.25,
      0.5,
      0.75,
      1.0
    ]
  },
  "witnesses": [
    {
      "scheme": "collA",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 1.070956902970312,
      "minimum_raw_mass_talbot_80": 1.070956902970312,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.002655932395344499,
      "chi1_96000_dehoog_40_eigenvalue": -0.0026559323954039884,
      "chi1_96000_talbot_80_eigenvalue": -0.0026559323954039884,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 5.948930584254164e-14
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.7109187338313643,
      "minimum_raw_mass_talbot_80": 0.7109187338313643,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.08515937246592815,
      "chi1_96000_dehoog_40_eigenvalue": -0.08515937247050764,
      "chi1_96000_talbot_80_eigenvalue": -0.08515937247050764,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 4.579489565337269e-12
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.4012385900169201,
      "minimum_raw_mass_talbot_80": 0.4012385900169201,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.5198952655589708,
      "chi1_96000_dehoog_40_eigenvalue": -0.5198952653400345,
      "chi1_96000_talbot_80_eigenvalue": -0.5198952653400345,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.1893631352298826e-10
    },
    {
      "scheme": "collA",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.26259609531643513,
      "minimum_raw_mass_talbot_80": 0.26259609531643513,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.5548816676430339,
      "chi1_96000_dehoog_40_eigenvalue": -0.5548816673803847,
      "chi1_96000_talbot_80_eigenvalue": -0.5548816673803847,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.62649235693857e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 1.1963844310850504,
      "minimum_raw_mass_talbot_80": 1.1963844310850504,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.0012898689667254417,
      "chi1_96000_dehoog_40_eigenvalue": -0.0012898689667539549,
      "chi1_96000_talbot_80_eigenvalue": -0.0012898689667539549,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.8513216093761784e-14
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.8644465632608554,
      "minimum_raw_mass_talbot_80": 0.8644465632608554,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.04323017609920703,
      "chi1_96000_dehoog_40_eigenvalue": -0.04323017610102232,
      "chi1_96000_talbot_80_eigenvalue": -0.04323017610102232,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 1.815290973095074e-12
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.5488124122279037,
      "minimum_raw_mass_talbot_80": 0.5488124122279037,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.2665454604210785,
      "chi1_96000_dehoog_40_eigenvalue": -0.26654546019507513,
      "chi1_96000_talbot_80_eigenvalue": -0.26654546019507513,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.2600338267508846e-10
    },
    {
      "scheme": "collB",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.38608331087369585,
      "minimum_raw_mass_talbot_80": 0.38608331087369585,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.3319534637684706,
      "chi1_96000_dehoog_40_eigenvalue": -0.3319534634814109,
      "chi1_96000_talbot_80_eigenvalue": -0.3319534634814109,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.870597093362903e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.05,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 1.1678098476078544,
      "minimum_raw_mass_talbot_80": 1.1678098476078544,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.0016084926943164578,
      "chi1_96000_dehoog_40_eigenvalue": -0.0016084926943514249,
      "chi1_96000_talbot_80_eigenvalue": -0.0016084926943514249,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 3.4967037945699e-14
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.1,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.8279534255322454,
      "minimum_raw_mass_talbot_80": 0.8279534255322454,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.05270083068840533,
      "chi1_96000_dehoog_40_eigenvalue": -0.05270083069084688,
      "chi1_96000_talbot_80_eigenvalue": -0.05270083069084688,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.441546964604413e-12
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.2,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.5119315705629368,
      "minimum_raw_mass_talbot_80": 0.5119315705629368,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.32072625302459135,
      "chi1_96000_dehoog_40_eigenvalue": -0.3207262527997483,
      "chi1_96000_talbot_80_eigenvalue": -0.3207262527997483,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.2484303308090148e-10
    },
    {
      "scheme": "zV",
      "alpha_bar": 0.3,
      "t": 0.25,
      "frequencies": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0
      ],
      "minimum_raw_mass_dehoog_40": 0.3542362526890039,
      "minimum_raw_mass_talbot_80": 0.3542362526890039,
      "baseline_chi1_48000_dehoog_36_eigenvalue": -0.37963757935083925,
      "chi1_96000_dehoog_40_eigenvalue": -0.3796375790688818,
      "chi1_96000_talbot_80_eigenvalue": -0.3796375790688818,
      "absolute_dehoog_talbot_eigenvalue_difference": 0.0,
      "absolute_higher_depth_minus_baseline_difference": 2.819574573820205e-10
    }
  ],
  "maximum_dehoog_talbot_eigenvalue_difference": 0.0,
  "maximum_higher_depth_minus_baseline_eigenvalue_difference": 2.870597093362903e-10,
  "least_negative_higher_depth_witness": -0.0012898689667539549,
  "verdict": "PASS"
}


==> anc/repro/scheme_change_positivity.json <==
{
 "what": "non-negativity of the scheme-changed density at n_f = 0, 3 and 4",
 "condition_zero_flavour": "r^(2 lambda_sc - 1) (1 + r)^2 >= 2 + r on 0 < r < 1",
 "condition_general": "(1 + r)^2 [w_- r^(2 mu_-) + w_+ r^(2 mu_+)] >= r (2 + r) on 0 < r < 1",
 "margin": "the left side of the general condition divided by r, less 2 + r, so that the zero-flavour rows are the ones the earlier run gave",
 "mu": "mu_pm = -a_s lambda_pm with a_s = abar/(4 N_c) = alpha_s/(4 pi)",
 "source": "arXiv:2601.02131: Pi_2 in Eq. (2.63), lambda_pm in Eq. (2.67), the two weights in Eq. (2.70), the eigenvalue correction in Eq. (3.5). The four equation numbers were resolved from the typeset pages.",
 "N_c": "3.0",
 "working_digits": 40,
 "grid_points_in_r": 4000,
 "sign_scan_points": 2000,
 "bisection_steps_in_abar_and_in_r": [
  160,
  160
 ],
 "abar_bracket": [
  "0.3",
  "0.5"
 ],
 "zero_flavour_reduction_worst_deviation": "0.0",
 "flavours": [
  {
   "n_f": "0",
   "lambda_plus": "0.0",
   "lambda_minus": "-11.0",
   "w_minus": "1.0",
   "w_plus": "0.0",
   "weights_sum_to_one_to": "0.0",
   "rows": [
    {
     "abar": "0.05",
     "mu_minus": "0.045833333",
     "mu_plus": "0.0",
     "smallest_margin_sampled": "1.0001584",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.10",
     "mu_minus": "0.091666667",
     "mu_plus": "0.0",
     "smallest_margin_sampled": "1.0000667",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.20",
     "mu_minus": "0.18333333",
     "mu_plus": "0.0",
     "smallest_margin_sampled": "0.92239899",
     "sampled_at_r": "0.7065",
     "infimum": "0.92239899",
     "infimum_at_r": "0.70652137",
     "holds": true
    },
    {
     "abar": "0.30",
     "mu_minus": "0.275",
     "mu_plus": "0.0",
     "smallest_margin_sampled": "0.5593002",
     "sampled_at_r": "0.41925",
     "infimum": "0.55930019",
     "infimum_at_r": "0.41918101",
     "holds": true
    }
   ],
   "holds_at_the_four_couplings": true,
   "first_failure_abar": "0.401421796",
   "first_failure_at_r": "0.22267611"
  },
  {
   "n_f": "3",
   "lambda_plus": "-1.37652462",
   "lambda_minus": "-11.6234754",
   "w_minus": "0.960841701",
   "w_plus": "0.0391582989",
   "weights_sum_to_one_to": "0.0",
   "rows": [
    {
     "abar": "0.05",
     "mu_minus": "0.048431147",
     "mu_plus": "0.0057355192",
     "smallest_margin_sampled": "1.0001565",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.10",
     "mu_minus": "0.096862295",
     "mu_plus": "0.011471038",
     "smallest_margin_sampled": "1.000063",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.20",
     "mu_minus": "0.19372459",
     "mu_plus": "0.022942077",
     "smallest_margin_sampled": "0.91391232",
     "sampled_at_r": "0.69525",
     "infimum": "0.91391232",
     "infimum_at_r": "0.69528696",
     "holds": true
    },
    {
     "abar": "0.30",
     "mu_minus": "0.29058688",
     "mu_plus": "0.034413115",
     "smallest_margin_sampled": "0.5433601",
     "sampled_at_r": "0.4195",
     "infimum": "0.5433601",
     "infimum_at_r": "0.41949524",
     "holds": true
    }
   ],
   "holds_at_the_four_couplings": true,
   "first_failure_abar": "0.402986443",
   "first_failure_at_r": "0.24647068"
  },
  {
   "n_f": "4",
   "lambda_plus": "-1.79735169",
   "lambda_minus": "-11.869315",
   "w_minus": "0.943107549",
   "w_plus": "0.0568924513",
   "weights_sum_to_one_to": "0.0",
   "rows": [
    {
     "abar": "0.05",
     "mu_minus": "0.049455479",
     "mu_plus": "0.0074889654",
     "smallest_margin_sampled": "1.0001559",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.10",
     "mu_minus": "0.098910958",
     "mu_plus": "0.014977931",
     "smallest_margin_sampled": "1.0000618",
     "sampled_at_r": "0.99975",
     "infimum": "1.0",
     "infimum_at_r": "the limit at r = 1",
     "holds": true
    },
    {
     "abar": "0.20",
     "mu_minus": "0.19782192",
     "mu_plus": "0.029955862",
     "smallest_margin_sampled": "0.91106686",
     "sampled_at_r": "0.69175",
     "infimum": "0.91106685",
     "infimum_at_r": "0.6917955",
     "holds": true
    },
    {
     "abar": "0.30",
     "mu_minus": "0.29673287",
     "mu_plus": "0.044933792",
     "smallest_margin_sampled": "0.53847964",
     "sampled_at_r": "0.42",
     "infimum": "0.53847963",
     "infimum_at_r": "0.41994238",
     "holds": true
    }
   ],
   "holds_at_the_four_couplings": true,
   "first_failure_abar": "0.403487715",
   "first_failure_at_r": "0.25315574"
  }
 ],
 "holds_at_every_coupling_and_flavour": true
}


==> anc/repro/scheme_change_positivity.py <==
#!/usr/bin/env python3
"""The non-negativity condition for the scheme change, at zero and at non-zero
flavour number.

Section 4 reduces non-negativity of the corrected density to a one-dimensional
inequality.  The correction is uniform in the azimuth, so the density on the
cylinder is smallest at phi = pi, where the wrapped Cauchy form is
r/[2 pi (1+r)^2] with r = e^{-|delta|/2}, and non-negativity of the sum becomes

    r^(2 lambda_sc - 1) (1 + r)^2  >=  2 + r      on 0 < r < 1,

with lambda_sc = abar beta_0 / (4 N_c) and beta_0 = 11 N_c / 3 at n_f = 0.

At n_f != 0 the anti-collinear correction has two rates and not one.  In the
normalization of arXiv:2601.02131, where a_s = alpha_s/(4 pi) = abar/(4 N_c),
the mixing matrix Pi_2 of their Eq. (2.63) has the eigenvalues of their
Eq. (2.67),

    lambda_pm = h +- sqrt(h^2 - 4 C_F n_f),      h = beta_0/2 - 11 N_c/3,

and their leading-logarithmic solution Eq. (2.70) is a sum of two powers whose
coefficients are the weights

    w_- = [3 beta_0 - 11 N_c^3 - 11 N_c - 3 N_c^2 lambda_+]/[3 N_c^2 (lambda_- - lambda_+)]

and w_+ with lambda_+ and lambda_- interchanged, which add to one as an
identity.  Their correction to the eigenvalue, Eq. (3.5), then has a simple pole
at gamma = 1 of residue one and two more at gamma = 1 + mu_pm with
mu_pm = -a_s lambda_pm of residues -w_pm, so the layer inversion gives

    Delta pi(x) = -e^{-x/2} [1 - w_- e^{-mu_- x} - w_+ e^{-mu_+ x}]

and the same comparison at phi = pi becomes

    (1 + r)^2 [w_- r^(2 mu_-) + w_+ r^(2 mu_+)]  >=  r (2 + r)   on 0 < r < 1.

At n_f = 0 the weights are w_- = 1 and w_+ = 0 and mu_- = lambda_sc, so the
second inequality is the first multiplied by r.  The margin below divides by r,
which makes the four zero-flavour rows the ones this program gave before the
two-rate case was here, and those four rows are the control.

The left side less the right side runs to plus infinity as r falls to zero and to
one as r rises to one, so the infimum is that limit of one, or else the value at
an interior stationary point.  Its derivative at r = 1 is
8 (w_- mu_- + w_+ mu_+) - 1, which decides between the two, and the scan in
stationary_point asserts that the derivative changes sign at most once.  The
coupling at which the condition first fails is where the interior stationary
value reaches zero.

The four equation numbers quoted above were resolved from the typeset pages of
arXiv:2601.02131 and not from an earlier account of them.

Reads nothing.  Writes repro/scheme_change_positivity.json.  Run from anywhere.
Takes about fifteen seconds.  Deterministic at mp.dps = 40.
"""
from __future__ import annotations
import json, sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
HERE = ROOT / "repro"
sys.path.insert(0, str(HERE))
from mpmath import mp, mpf, sqrt
import core
from core import NC

mp.dps = 40
COUPLINGS = ("0.05", "0.10", "0.20", "0.30")
FLAVOURS = (0, 3, 4)
GRID = 4000
SCAN = 2000
# The bracket the first failure is sought in, and the two fixed iteration
# counts.  A fixed count keeps the result the same on a rerun, where a test
# against a tolerance would let the last digit move with the library.
ABAR_LO, ABAR_HI = mpf("0.30"), mpf("0.50")
ABAR_STEPS, R_STEPS = 160, 160
ABAR_GRID = 40                 # points of the fall the bracket is checked on


def rates(nf, abar, nc=NC):
    """(lambda_+, lambda_-, w_-, w_+, mu_-, mu_+) at this flavour number and coupling."""
    nf, a = mpf(nf), mpf(abar)
    b0 = (11 * nc - 2 * nf) / 3
    cf = (nc**2 - 1) / (2 * nc)
    h = b0 / 2 - 11 * nc / 3
    root = sqrt(h**2 - 4 * cf * nf)
    lp, lm = h + root, h - root
    wm = ((3 * b0 - 11 * nc**3 - 11 * nc - 3 * nc**2 * lp)
          / (3 * nc**2 * (lm - lp)))
    a_s = a / (4 * nc)
    return lp, lm, wm, 1 - wm, -a_s * lm, -a_s * lp


def margin(r, p):
    """Left side less right side of the two-rate condition, divided by r.

    Dividing by r is what turns the general condition into the inequality
    Section 4 writes at zero flavour number, so the control rows are comparable
    with what this program gave when it had the one rate alone.
    """
    _, _, wm, wp, mum, mup = p
    s = wm * r ** (2 * mum) + wp * r ** (2 * mup)
    return (1 + r) ** 2 * s / r - (2 + r)


def dmargin(r, p):
    """d/dr of margin, term by term."""
    _, _, wm, wp, mum, mup = p
    s = wm * r ** (2 * mum) + wp * r ** (2 * mup)
    sp = 2 * mum * wm * r ** (2 * mum - 1) + 2 * mup * wp * r ** (2 * mup - 1)
    return (2 * (1 + r) * s / r + (1 + r) ** 2 * sp / r
            - (1 + r) ** 2 * s / r**2) - 1


def sampled_margin(p):
    """min of margin over the same grid in r the zero-flavour run used."""
    best, where = None, None
    for k in range(1, GRID):
        r = mpf(k) / GRID
        d = margin(r, p)
        if best is None or d < best:
            best, where = d, r
    return best, where


def stationary_point(p, scan=True):
    """r of the interior stationary point of margin, or None when there is none.

    The derivative is negative as r falls to zero, so a positive derivative at
    r = 1 gives a sign change and a negative one gives none.  When scan is set,
    the number of sign changes on the grid is asserted to match that, which is
    what rules out a second stationary point the bisection could land on.
    """
    d1 = dmargin(1 - mpf(1) / (2 * SCAN), p)
    if scan:
        changes = 0
        prev = dmargin(mpf(1) / SCAN, p)
        if prev > 0:
            raise AssertionError("the derivative is positive at the left end")
        for k in range(2, SCAN):
            cur = dmargin(mpf(k) / SCAN, p)
            if (cur > 0) != (prev > 0):
                changes += 1
            prev = cur
        if changes != (1 if d1 > 0 else 0):
            raise AssertionError(f"{changes} sign changes of the derivative against "
                                 f"the {1 if d1 > 0 else 0} the end values allow")
    if not d1 > 0:
        return None
    lo, hi = mpf(1) / SCAN, 1 - mpf(1) / (2 * SCAN)
    for _ in range(R_STEPS):
        m = (lo + hi) / 2
        if not dmargin(m, p) > 0:
            lo = m
        else:
            hi = m
    return (lo + hi) / 2


def infimum(nf, abar, scan=True):
    """(value, r or None) of the infimum of margin over 0 < r < 1.

    With no interior stationary point the infimum is the limit at r = 1, which is
    one whenever the two weights add to one, and it is not attained.
    """
    p = rates(nf, abar)
    r = stationary_point(p, scan)
    return (mpf(1), None) if r is None else (margin(r, p), r)


def first_failure(nf):
    """The smallest coupling at which the condition fails, by bisection.

    No row of the output lies inside the bracket, so the fall of the infimum across
    it is asserted here instead, on a grid, before the bisection runs.  With the
    infimum falling at every step of that grid there is one root in the bracket,
    and the coupling the bisection gives is the smallest at which the condition
    fails.
    """
    lo, hi = ABAR_LO, ABAR_HI
    if not infimum(nf, lo)[0] > 0:
        raise AssertionError(f"n_f={nf}: the condition already fails at {lo}")
    if infimum(nf, hi)[0] > 0:
        raise AssertionError(f"n_f={nf}: the condition still holds at {hi}")
    prev = None
    for k in range(ABAR_GRID + 1):
        a = lo + (hi - lo) * mpf(k) / ABAR_GRID
        v = infimum(nf, a, scan=False)[0]
        if prev is not None and not v < prev:
            raise AssertionError(f"n_f={nf}: the infimum does not fall at abar={a}")
        prev = v
    for _ in range(ABAR_STEPS):
        m = (lo + hi) / 2
        if infimum(nf, m, scan=False)[0] > 0:
            lo = m
        else:
            hi = m
    ab = (lo + hi) / 2
    return ab, infimum(nf, ab, scan=False)[1]


def reduction_deviation(abar):
    """How far the two-rate data at n_f = 0 is from the single rate Section 4 writes.

    A wrong weight, or a wrong sign on mu, would go unseen in the non-zero rows,
    where there is nothing to compare against, so it is tested here before any of
    those rows is believed.
    """
    _, _, wm, wp, mum, mup = rates(0, abar)
    lam_sc = mpf(abar) * (11 * NC / 3) / (4 * NC)
    return max(abs(wm - 1), abs(wp), abs(mup), abs(mum - lam_sc))


def main() -> int:
    worst = max(reduction_deviation(ab) for ab in COUPLINGS)
    if worst > mpf(10) ** (-30):
        print(f"the zero-flavour reduction fails by {mp.nstr(worst, 6)}", file=sys.stderr)
        return 1

    blocks = []
    for nf in FLAVOURS:
        lp, lm, wm, wp, _, _ = rates(nf, COUPLINGS[0])
        rows = []
        for ab in COUPLINGS:
            p = rates(nf, ab)
            m, rm = sampled_margin(p)
            inf, ri = infimum(nf, ab)
            rows.append({"abar": ab,
                         "mu_minus": mp.nstr(p[4], 8), "mu_plus": mp.nstr(p[5], 8),
                         "smallest_margin_sampled": mp.nstr(m, 8),
                         "sampled_at_r": mp.nstr(rm, 6),
                         "infimum": mp.nstr(inf, 8),
                         "infimum_at_r": "the limit at r = 1" if ri is None
                                         else mp.nstr(ri, 8),
                         "holds": bool(m > 0 and inf > 0)})
        ab_c, r_c = first_failure(nf)
        blocks.append({
            "n_f": str(nf),
            "lambda_plus": mp.nstr(lp, 9), "lambda_minus": mp.nstr(lm, 9),
            "w_minus": mp.nstr(wm, 9), "w_plus": mp.nstr(wp, 9),
            "weights_sum_to_one_to": mp.nstr(abs(wm + wp - 1), 3),
            "rows": rows,
            "holds_at_the_four_couplings": all(r["holds"] for r in rows),
            "first_failure_abar": mp.nstr(ab_c, 9),
            "first_failure_at_r": mp.nstr(r_c, 8),
        })

    out = {
        "what": "non-negativity of the scheme-changed density at n_f = 0, 3 and 4",
        "condition_zero_flavour": "r^(2 lambda_sc - 1) (1 + r)^2 >= 2 + r on 0 < r < 1",
        "condition_general": "(1 + r)^2 [w_- r^(2 mu_-) + w_+ r^(2 mu_+)] >= r (2 + r) "
                             "on 0 < r < 1",
        "margin": "the left side of the general condition divided by r, less 2 + r, so "
                  "that the zero-flavour rows are the ones the earlier run gave",
        "mu": "mu_pm = -a_s lambda_pm with a_s = abar/(4 N_c) = alpha_s/(4 pi)",
        "source": "arXiv:2601.02131: Pi_2 in Eq. (2.63), lambda_pm in Eq. (2.67), the two "
                  "weights in Eq. (2.70), the eigenvalue correction in Eq. (3.5). The four "
                  "equation numbers were resolved from the typeset pages.",
        "N_c": str(NC),
        "working_digits": mp.dps,
        "grid_points_in_r": GRID,
        "sign_scan_points": SCAN,
        "bisection_steps_in_abar_and_in_r": [ABAR_STEPS, R_STEPS],
        "abar_bracket": [str(ABAR_LO), str(ABAR_HI)],
        "zero_flavour_reduction_worst_deviation": mp.nstr(worst, 3),
        "flavours": blocks,
        "holds_at_every_coupling_and_flavour":
            all(b["holds_at_the_four_couplings"] for b in blocks),
    }
    (HERE / "scheme_change_positivity.json").write_text(json.dumps(out, indent=1) + "\n")
    if not out["holds_at_every_coupling_and_flavour"]:
        print("the condition fails somewhere on the grid of couplings and flavours",
              file=sys.stderr)
        return 1
    for b in out["flavours"]:
        w = min(b["rows"], key=lambda r: mpf(r["smallest_margin_sampled"]))
        print(f"n_f={b['n_f']:>2s}  lam+={b['lambda_plus']:>12s}  lam-={b['lambda_minus']:>12s}"
              f"  w-={b['w_minus']:>11s}  smallest margin {w['smallest_margin_sampled']:>11s}"
              f" at abar={w['abar']}  first failure at abar={b['first_failure_abar']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/threshold_constant.json <==
{
  "dps_note": "orders by Cauchy at 80 digits, one precision fixed from the highest order; majorant at 60 digits",
  "orders": [
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    16,
    18,
    20,
    22,
    24,
    26,
    28,
    30,
    32,
    34,
    36,
    38,
    40
  ],
  "radii": [
    "0.30",
    "0.38"
  ],
  "npoints": 1024,
  "computed_supremum": 0.03454150718422138,
  "computed_supremum_order": 40,
  "majorant_supremum": 0.15069457820193102,
  "majorant_falls_in_order": true,
  "majorant_covers_every_computed_order": true,
  "majorant_tail": 1.961212725084228e-09,
  "majorant_tail_share": 1.3014487637744997e-08,
  "layers": 40,
  "summed_layers": 20000,
  "layer_k2_bound": "12269/22680",
  "bound_only_supremum": 0.18946622924480555,
  "closed_form_offset_from_contour": 1.4884699603783013e-26,
  "cubic_offset_from_d13": 1.368087467426454e-26,
  "layer_a2_supremum": 0.5409611992945327,
  "layer_a1_supremum": 6.610705029939055,
  "printed_constant": "1/5",
  "printed_value": 0.2,
  "covered": true,
  "rows": [
    {
      "n": 2,
      "ratio": 0.003790511558176728,
      "scaled": 0.034114604023590546,
      "radius_spread": 2.188872709862756e-50,
      "majorant": 0.15069457820193102
    },
    {
      "n": 4,
      "ratio": 8.039152186456415e-05,
      "scaled": 0.006511713271029696,
      "radius_spread": 2.299668111145605e-50,
      "majorant": 0.07054952031267461
    },
    {
      "n": 6,
      "ratio": 2.380647690519041e-05,
      "scaled": 0.017354921663883808,
      "radius_spread": 3.083635872950867e-50,
      "majorant": 0.053455583537794935
    },
    {
      "n": 8,
      "ratio": 3.4376908419361e-06,
      "scaled": 0.022554689613942754,
      "radius_spread": 4.734864137474905e-50,
      "majorant": 0.04694306811956242
    },
    {
      "n": 10,
      "ratio": 4.3441357784237293e-07,
      "scaled": 0.02565168735801428,
      "radius_spread": 7.95769404111036e-50,
      "majorant": 0.0437388217271554
    },
    {
      "n": 12,
      "ratio": 5.213304897270389e-08,
      "scaled": 0.027705639679102726,
      "radius_spread": 1.4285257401275658e-49,
      "majorant": 0.04190881728695971
    },
    {
      "n": 14,
      "ratio": 6.096709194672041e-09,
      "scaled": 0.02916037108013134,
      "radius_spread": 2.6980007904205326e-49,
      "majorant": 0.04075651157967919
    },
    {
      "n": 16,
      "ratio": 7.024781201164069e-10,
      "scaled": 0.030239379645255457,
      "radius_spread": 5.3065255477467986e-49,
      "majorant": 0.0399797384076332
    },
    {
      "n": 18,
      "ratio": 8.019281201133973e-11,
      "scaled": 0.031068338443718313,
      "radius_spread": 1.0789527298955398e-48,
      "majorant": 0.03942927563701448
    },
    {
      "n": 20,
      "ratio": 9.098144040735917e-12,
      "scaled": 0.03172326671928911,
      "radius_spread": 2.2554005717511864e-48,
      "majorant": 0.03902400981369593
    },
    {
      "n": 22,
      "ratio": 1.0277749714218927e-12,
      "scaled": 0.03225266764282869,
      "radius_spread": 4.8263525044222545e-48,
      "majorant": 0.038716497256385436
    },
    {
      "n": 24,
      "ratio": 1.1574148984605516e-13,
      "scaled": 0.03268881532884173,
      "radius_spread": 1.0537029377088348e-47,
      "majorant": 0.03847735490364211
    },
    {
      "n": 26,
      "ratio": 1.3003810903488668e-14,
      "scaled": 0.0330539425736299,
      "radius_spread": 2.3406441110552056e-47,
      "majorant": 0.038287537249778555
    },
    {
      "n": 28,
      "ratio": 1.4584134599390618e-15,
      "scaled": 0.033363822036547496,
      "radius_spread": 5.278386649155487e-47,
      "majorant": 0.03813423355153709
    },
    {
      "n": 30,
      "ratio": 1.6333841149683233e-16,
      "scaled": 0.03362993045762444,
      "radius_spread": 1.2061857035581514e-46,
      "majorant": 0.03800855763182353
    },
    {
      "n": 32,
      "ratio": 1.827330594748778e-17,
      "scaled": 0.03386080483776127,
      "radius_spread": 2.788722998945417e-46,
      "majorant": 0.037904183027634986
    },
    {
      "n": 34,
      "ratio": 2.042486551374823e-18,
      "scaled": 0.03406291933640328,
      "radius_spread": 6.514960059597076e-46,
      "majorant": 0.0378165036638606
    },
    {
      "n": 36,
      "ratio": 2.2813119248294974e-19,
      "scaled": 0.03424126813559785,
      "radius_spread": 1.536228321356141e-45,
      "majorant": 0.03774209991912163
    },
    {
      "n": 38,
      "ratio": 2.5465239476322234e-20,
      "scaled": 0.03439976248754398,
      "radius_spread": 3.652830474344163e-45,
      "majorant": 0.03767838896063591
    },
    {
      "n": 40,
      "ratio": 2.841129927496851e-21,
      "scaled": 0.03454150718422138,
      "radius_spread": 8.751496397639314e-45,
      "majorant": 0.03762338990570248
    }
  ]
}


==> anc/repro/threshold_constant.py <==
#!/usr/bin/env python3
"""The constant in front of the suppression of the regular part against the poles.

Section 3 states that the even-order thresholds obey eq:thresholdlaw, and the step
behind it is that at the symmetric point the regular part of the next-to-leading
eigenvalue is suppressed against its polar part by (1/3)^{2j} at every j >= 1, with a
constant in front of it.  The rate follows from the two distances, 1/2 to the poles at
gamma = 0 and gamma = 1 and 3/2 to the nearest singularity of the regular part.  The
constant does not, and this program obtains it.

THE TWO OBJECTS.  Write chi_1 = P + G with P the principal parts at gamma = 0 and
gamma = 1, so that G is holomorphic in |gamma - 1/2| < 3/2.  chi_1 has a third-order
pole at every integer, with the cubic coefficient d_13 at every one of them.  P is the
sum of the principal parts at the two integers nearest the symmetric point and the
principal parts at the other integers are left in G, so with n = 2j

    P^(n)(1/2) = 2 [ d_13 (n+2)!/2 2^{n+3} + d_12 (n+1)! 2^{n+2} + d_11 n! 2^{n+1} ],

the three terms of the same sign at N_c = 3 and n_f = 4, and the quantity the
section needs is

    r_n = |G^(n)(1/2)| / |P^(n)(1/2)|,   bounded by  C 3^{-n}.

WHAT IS COMPUTED.  r_n 3^n at every even n from 2 to N_MAX, with G^(n)(1/2) taken as
chi_1^(n)(1/2) minus the closed form above and chi_1^(n)(1/2) by Cauchy integration on
a circle inside the poles, at one working precision fixed from the highest order so
that the factorial over the radius to the n-th power costs no digit of the answer.  Two radii
are used and their agreement is reported, since a single radius cannot show that the
extraction has converged.

WHAT IS PROVED.  A computation at twenty orders says nothing about the orders past
them.  The pole representation of Appendix C, proved there, writes chi_1'' as the sum
of its principal parts at gamma = -m and gamma = 1+m for m >= 0 and leaves no entire
term.  The pair at m = 0, differentiated n-2 times at the symmetric point, gives
P^(n)(1/2), and the layers at m >= 1, each at distance m + 1/2, give G^(n)(1/2), so at
every n >= 2

    |G^(n)(1/2)| <= sum_{m>=1} 2 [ |K3| (n+2)!/2 + |K2| (n+1)! (m+1/2)
                                   + |K1| n! (m+1/2)^2 ] / (m+1/2)^{n+3},

with |K3| = |d_13| at every layer.  The other two follow from the closed forms proved
in repro/layer_coefficients.py and the three terms subtracted there, whose Laurent data
at gamma = 1+m is d_12 at the double pole and d_11 at the simple one, so that
K_2m = c_2m + d_12 and K_1m = c_1m + d_11 with nothing measured entering either.  Those
are summed over the first SUMMED layers.  Two bounds hold at every layer and stand in
for the closed forms past the last one summed,

    |K_2m| <= 835/648 - 157/210,
    K_1m   <= 2 bbar (1 + ln m) + K/4 + f'(1)/8 + 1/(m+1)^2,

where bbar, K and f' are the constants of the closed form there.  The first holds
because c_2m lies between 157/210 and 1027/810 at every layer, both proved there, and
the upper end of that range is below -d_12 = 835/648, so that K_2m is negative at every
layer and largest in size where c_2m is smallest.  The second follows from
H_m <= 1 + ln m, from f' falling in m with f'(1) = 11138/6075, and from the alternating
tail of c_1m lying between zero and its first term 1/(m+1)^2.  Each of the three
summands falls in m and (m+1/2)^{-k} < m^{-k}, so what the layers past SUMMED add
is below the integral of the three bounds from SUMMED to infinity, and that integral is
written out term by term instead of the sum being cut there.  The two bounds put in
place of the closed forms at every layer give a second majorant, which rests on no
layer summed one at a time and is reported beside the first.  Dividing by the first
term of |P^(n)(1/2)| alone, which is a lower bound on it, gives a majorant for r_n 3^n
at every even n >= 2.  The summand of either majorant at a layer of distance a carries
(3/(2a))^n, and the three integrals that stand for the layers past SUMMED carry
(3/(2 SUMMED))^n, so with every one of those distances at or above 3/2 no summand grows
with n.  The factorial ratios in front of the second and third summands fall as 1/(n+2)
and 1/[(n+1)(n+2)] on top of that, so neither majorant grows and the value at n = 2
bounds every even order.  That the fall is strict is a separate statement and is tested
over the orders computed, not proved here.

Reads repro/core.py and repro/layer_coefficients.py.  Writes threshold_constant.json
beside itself.  Deterministic: mpmath throughout at a declared precision, every
reduction in a fixed order.  About four minutes.

Run from anywhere.
"""
from __future__ import annotations

import json
import sys
from fractions import Fraction as Q
from pathlib import Path

import mpmath as mp

_HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(_HERE))
import core
import layer_coefficients as layers

OUT = _HERE / "threshold_constant.json"

NC, NF = 3, 4
N_MAX = 40                      # highest even order taken by contour
RADII = ("0.30", "0.38")        # both inside the poles at distance 1/2
NPOINTS = 1024


def d_values():
    """d_13, d_12, d_11 of the cubic collinear pole at N_c = 3, n_f = 4."""
    t = Q(NF, NC**3)
    d13 = Q(-1, 2)
    d12 = Q(-11, 8) + Q(NF, 36) * (1 - Q(2, 9))
    d11 = -Q(NF, 36) * (Q(10, 3) + Q(13, 27))
    return d13, d12, d11, t


def pole_derivative(n: int, d13, d12, d11):
    """P^(n)(1/2), the two mirror poles at distance 1/2 taken together."""
    return 2 * (mp.mpf(d13.numerator) / d13.denominator * mp.factorial(n + 2) / 2 * mp.mpf(2) ** (n + 3)
                + mp.mpf(d12.numerator) / d12.denominator * mp.factorial(n + 1) * mp.mpf(2) ** (n + 2)
                + mp.mpf(d11.numerator) / d11.denominator * mp.factorial(n) * mp.mpf(2) ** (n + 1))


def chi1_derivatives(radius: str, orders: list[int]) -> dict[int, mp.mpf]:
    """chi_1^(n)(1/2) for each order, by one ring of Cauchy integrals."""
    rad = mp.mpf(radius)
    half = mp.mpf(1) / 2
    ring = [core.chi1(half + rad * mp.e ** (2j * mp.pi * k / NPOINTS), n=60)
            for k in range(NPOINTS)]
    out = {}
    for n in orders:
        s = sum(v * mp.e ** (-2j * mp.pi * k * n / NPOINTS) for k, v in enumerate(ring))
        out[n] = (mp.factorial(n) * s / (NPOINTS * rad ** n)).real
    return out


LAYERS = 40                     # layers whose Laurent data is taken by contour
SUMMED = 20000                  # layers summed from the closed forms
K2BOUND = Q(835, 648) - Q(157, 210)     # 12269/22680, the largest |K_2m| at any layer


def layer_data():
    """(|a3|, |a2|, |a1|) of chi_1 at gamma = 1+m for m = 1..LAYERS, and the checks."""
    rows = []
    for m in range(1, LAYERS + 1):
        a3, a2, a1 = layers.laurent_at(m, core.chi1)
        rows.append((m, abs(a3), abs(a2), abs(a1)))
    return rows


def closed_form_offset(rows, d12, d11) -> mp.mpf:
    """The largest difference between the contour data of the layers and the closed forms.

    The closed forms of repro/layer_coefficients.py are those of the subtracted
    eigenvalue, and the three terms taken off chi_1 to form it carry d_12 at the double
    pole and d_11 at the simple one at every layer, so the two coefficients the majorant
    needs are c_2m + d_12 and c_1m + d_11.  A disagreement here is a disagreement between
    two routes to the same coefficient and stops the run."""
    worst = mp.mpf(0)
    for m, _, a2, a1 in rows:
        rat, pi2 = layers.closed_c1(m)
        worst = max(worst,
                    abs(a2 - abs(layers.as_mpf(layers.closed_c2(m) + d12))),
                    abs(a1 - layers.as_mpf(rat + d11, pi2)))
    return worst


def layer_bounds(bbar, k_rat, t, d12):
    """(2 bbar, K/4 + f'(1)/8, |K_2m| bound), the constants of the two layer bounds.

    H_m <= 1 + ln m, f'(m) falls strictly in m, and the alternating tail of c_1m lies
    between zero and its first term, so K_1m <= 2 bbar (1 + ln m) + K/4 + f'(1)/8 +
    1/(m+1)^2 at every layer m >= 1.  And 157/210 <= c_2m <= 1027/810 with -d_12 =
    835/648 above the upper end, so K_2m is negative at every layer and
    |K_2m| <= 835/648 - 157/210.  The three named rationals are the ones
    repro/layer_coefficients.py proves, and they are asserted here."""
    assert K2BOUND == Q(12269, 22680), K2BOUND
    assert layers.closed_c2(2) + d12 == -K2BOUND
    assert layers.fprime(1, t) == Q(11138, 6075)
    return (2 * layers.as_mpf(bbar),
            layers.as_mpf(k_rat / 4, Q(-1, 12)) + layers.as_mpf(layers.fprime(1, t)) / 8,
            layers.as_mpf(K2BOUND))


def all_order_majorants(orders, d13abs, d12, d11) -> dict[int, tuple]:
    """(from the closed forms, from the two bounds alone, the tail) at each order.

    One pass over SUMMED layers accumulates both sums at every order at once, the
    harmonic number and the alternating tail kept from layer to layer.  Three of the
    layers the contour also reaches are compared against layers.closed_c1 as they go
    by, so that an accumulation off by one layer stops the run.  What the layers past
    SUMMED add is the same for both and is bounded by the integral of the two
    bounds, the three pieces of which are written out in tail, since each summand falls
    in m and is below the one with m in place of m + 1/2."""
    bbar, k_rat, _, _, t = layers.group_constants()
    alpha, const, k2bound = layer_bounds(bbar, k_rat, t, d12)
    fac = {n: (mp.factorial(n), mp.factorial(n + 1), mp.factorial(n + 2)) for n in orders}

    def term(n, a, k2, k1):
        f0, f1, f2 = fac[n]
        return 2 * (d13abs * f2 / 2 + k2 * f1 * a + k1 * f0 * a ** 2) / a ** (n + 3)

    closed = {n: mp.mpf(0) for n in orders}
    bounded = {n: mp.mpf(0) for n in orders}
    harmonic = alternating = mp.mpf(0)
    for m in range(1, SUMMED + 1):
        harmonic += mp.mpf(1) / m
        alternating += mp.mpf((-1) ** m) / mp.mpf(m) ** 2
        sign = mp.mpf((-1) ** m)
        a = mp.mpf(2 * m + 1) / 2
        k2 = abs(layers.as_mpf(layers.closed_c2(m) + d12))
        k1 = (alpha * harmonic + layers.as_mpf(k_rat / 4, Q(-1, 12))
              - sign * layers.as_mpf(layers.fprime(m, t)) / 8
              + sign * (mp.pi ** 2 / 12 + alternating))
        if m <= 2 or m == LAYERS:
            rat, pi2 = layers.closed_c1(m)
            assert abs(k1 - layers.as_mpf(rat + d11, pi2)) < mp.mpf(10) ** -40, m
        k1bound = alpha * (1 + mp.log(m)) + const + 1 / mp.mpf(m + 1) ** 2
        for n in orders:
            closed[n] += term(n, a, k2, k1)
            bounded[n] += term(n, a, k2bound, k1bound)

    out = {}
    last = mp.mpf(SUMMED)
    for n in orders:
        f0, f1, f2 = fac[n]
        tail = (d13abs * f2 / ((n + 2) * last ** (n + 2))
                + 2 * k2bound * f1 / ((n + 1) * last ** (n + 1))
                + 2 * f0 * (alpha * ((1 + mp.log(last)) / (n * last ** n)
                                     + 1 / (mp.mpf(n) ** 2 * last ** n))
                            + (const + 1 / (last + 2) ** 2) / (n * last ** n)))
        scale = mp.mpf(3) ** n / (d13abs * f2 * mp.mpf(2) ** (n + 3))
        out[n] = (scale * (closed[n] + tail), scale * (bounded[n] + tail), scale * tail)
    return out


def main() -> int:
    mp.mp.dps = 60
    d13, d12, d11, _ = d_values()
    orders = list(range(2, N_MAX + 1, 2))

    # The extraction needs enough digits that factorial(n)/rad^n costs none of them.
    order_dps = int(60 + max(orders) * abs(mp.log(mp.mpf(RADII[0]), 10)))
    mp.mp.dps = order_dps
    tables = {r: chi1_derivatives(r, orders) for r in RADII}

    rows, worst, worst_n = [], mp.mpf(0), None
    for n in orders:
        pole = pole_derivative(n, d13, d12, d11)
        vals = [tables[r][n] for r in RADII]
        spread = abs(vals[0] - vals[1]) / abs(vals[0])
        g = vals[0] - pole
        r_n = abs(g) / abs(pole)
        scaled = r_n * mp.mpf(3) ** n
        rows.append(dict(n=n, ratio=float(r_n), scaled=float(scaled),
                         radius_spread=float(spread)))
        if scaled > worst:
            worst, worst_n = scaled, n
    print(f"computed orders {orders[0]} to {orders[-1]}, two radii {RADII[0]} and {RADII[1]}")
    print(f"largest r_n 3^n over them   {float(worst):.10f} at n = {worst_n}")
    print(f"largest disagreement between the radii  {max(r['radius_spread'] for r in rows):.3e}")

    # The all-order majorant, from the closed forms of the layer coefficients, with the
    # contour data of the same layers beside it as a check on them.
    mp.mp.dps = 60
    d13abs = abs(mp.mpf(d13.numerator) / d13.denominator)
    rows_layer = layer_data()
    cubic_off = max(abs(a3 - d13abs) for _, a3, _, _ in rows_layer)
    k2sup = max(a2 for _, _, a2, _ in rows_layer)
    k1sup = max(a1 for _, _, _, a1 in rows_layer)
    closed_off = closed_form_offset(rows_layer, d12, d11)
    maj = all_order_majorants(orders, d13abs, d12, d11)
    falls = all(maj[n][0] > maj[n + 2][0] and maj[n][1] > maj[n + 2][1]
                for n in orders[:-1])
    maj_sup, bound_sup, maj_tail = maj[orders[0]]
    for r in rows:
        r["majorant"] = float(maj[r["n"]][0])
    # The majorant has to exceed what the contour returned at every order computed,
    # which is the one comparison that would catch a wrong distance, a missing mirror
    # pole or a shift applied with the wrong sign.  Nothing sets the two sides equal,
    # so a failure here is a failure of the pole representation itself.
    covers_rows = all(r["majorant"] >= r["scaled"] for r in rows)
    print(f"cubic coefficient equals d_13 at every layer to {float(cubic_off):.3e}")
    print(f"layer data over {LAYERS} layers   |a2| <= {float(k2sup):.10f}   "
          f"|a1| <= {float(k1sup):.10f}")
    print(f"the closed forms agree with that data to {float(closed_off):.3e}")
    print(f"majorant at n = 2 {float(maj_sup):.10f} from the closed forms over {SUMMED} "
          f"layers, {float(bound_sup):.10f} from the two layer bounds alone, and "
          f"{float(maj_tail):.3e} of the first is the bound on the layers past "
          f"{SUMMED}; falling in n: {falls}; above every computed order: {covers_rows}")

    printed = mp.mpf(1) / 5
    ok = bool(maj_sup < printed and bound_sup < printed and worst < printed
              and falls and covers_rows and closed_off < mp.mpf(10) ** -18)
    payload = dict(
        dps_note=(f"orders by Cauchy at {order_dps} digits, one precision fixed from "
                  "the highest order; majorant at 60 digits"),
        orders=orders, radii=list(RADII), npoints=NPOINTS,
        computed_supremum=float(worst), computed_supremum_order=worst_n,
        majorant_supremum=float(maj_sup), majorant_falls_in_order=falls,
        majorant_covers_every_computed_order=covers_rows,
        majorant_tail=float(maj_tail),
        majorant_tail_share=float(maj_tail / maj_sup), layers=LAYERS,
        summed_layers=SUMMED, layer_k2_bound=str(K2BOUND),
        bound_only_supremum=float(bound_sup),
        closed_form_offset_from_contour=float(closed_off),
        cubic_offset_from_d13=float(cubic_off),
        layer_a2_supremum=float(k2sup), layer_a1_supremum=float(k1sup),
        printed_constant="1/5", printed_value=float(printed), covered=ok,
        rows=rows,
    )
    OUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {OUT}")
    if not ok:
        print(f"the printed {printed} does not cover the majorant {float(maj_sup):.10f} "
              f"or one of the checks behind it failed, the majorant from the bounds "
              f"alone being {float(bound_sup):.10f}, the largest computed ratio "
              f"{float(worst):.10f}, falling in n {falls}, above every computed order "
              f"{covers_rows}, and the closed forms against the contour "
              f"{float(closed_off):.3e}", file=sys.stderr)
        return 1
    print(f"the printed 1/5 = {float(printed)} covers the majorant {float(maj_sup):.10f} "
          f"and the computed supremum {float(worst):.10f}")
    print("ok")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/v3d_numbers.json <==
{
 "leading_pole_rel_error_t025": {
  "collA|0.05": 0.0007692378658347597,
  "collA|0.10": 0.02465046268054262,
  "collA|0.20": 0.14809392391047002,
  "collA|0.30": 0.4597655443677131,
  "collB|0.05": 0.0009658484555799921,
  "collB|0.10": 0.022128936736508443,
  "collB|0.20": 0.0909802675092355,
  "collB|0.30": 0.29572282729562827,
  "zV|0.05": 0.0008710370325079296,
  "zV|0.10": 0.02303149783755946,
  "zV|0.20": 0.10454934110205401,
  "zV|0.30": 0.3330967585899739
 },
 "leading_pole_locations_t025": {
  "collA|0.05|nu=0.00": 2.1406647041405042,
  "collA|0.05|nu=1.00": -0.9562267007907299,
  "collA|0.10|nu=0.00": 1.778083645560398,
  "collA|0.10|nu=1.00": -0.8653022201306002,
  "collA|0.20|nu=0.00": 1.3393471848633234,
  "collA|0.20|nu=1.00": -0.7013558665745626,
  "collA|0.30|nu=0.00": 1.0741479526102278,
  "collA|0.30|nu=1.00": -0.5637843944929751,
  "collB|0.05|nu=0.00": 2.1459218101103783,
  "collB|0.05|nu=1.00": -0.955919132934197,
  "collB|0.10|nu=0.00": 1.7956026863085388,
  "collB|0.10|nu=1.00": -0.8631751327031737,
  "collB|0.20|nu=0.00": 1.3780872391606533,
  "collB|0.20|nu=1.00": -0.6896920378007488,
  "collB|0.30|nu=0.00": 1.1238351495120935,
  "collB|0.30|nu=1.00": -0.536985901335942,
  "zV|0.05|nu=0.00": 2.145766551766849,
  "zV|0.05|nu=1.00": -0.956130145695034,
  "zV|0.10|nu=0.00": 1.7938216132972322,
  "zV|0.10|nu=1.00": -0.864129714054353,
  "zV|0.20|nu=0.00": 1.3723955061739628,
  "zV|0.20|nu=1.00": -0.6937084923849419,
  "zV|0.30|nu=0.00": 1.1155636053162463,
  "zV|0.30|nu=1.00": -0.5453690143533483
 },
 "ablation_mineig_t025": {
  "collA|0.05": [
   0.06582698813443157,
   0.0033248806118264876,
   -0.004740497434021711,
   -0.002655932395344499
  ],
  "collA|0.10": [
   0.06582698813443157,
   4.912002467469624e-05,
   -0.078285178518608,
   -0.08515937246592815
  ],
  "collA|0.20": [
   0.06582698813443157,
   2.935774374342917e-07,
   -0.3753829690174896,
   -0.5198952655589708
  ],
  "collA|0.30": [
   0.06582698813443157,
   1.3155613467682847e-08,
   -0.36142724881979793,
   -0.5548816676430339
  ],
  "collB|0.05": [
   0.06582698813443157,
   0.0033248806118264876,
   -0.001039749576957531,
   -0.0012898689667254417
  ],
  "collB|0.10": [
   0.06582698813443157,
   4.912002467469624e-05,
   -0.032830887424065945,
   -0.04323017609920703
  ],
  "collB|0.20": [
   0.06582698813443157,
   2.935774374342917e-07,
   -0.18088146774657976,
   -0.2665454604210785
  ],
  "collB|0.30": [
   0.06582698813443157,
   1.3155613467682847e-08,
   -0.21538149208749643,
   -0.3319534637684706
  ],
  "zV|0.05": [
   0.06582698813443157,
   0.0033248806118264876,
   -0.0014825869908752494,
   -0.0016084926943164578
  ],
  "zV|0.10": [
   0.06582698813443157,
   4.912002467469624e-05,
   -0.04294270811215976,
   -0.05270083068840533
  ],
  "zV|0.20": [
   0.06582698813443157,
   2.935774374342917e-07,
   -0.22266988051015246,
   -0.32072625302459135
  ],
  "zV|0.30": [
   0.06582698813443157,
   1.3155613467682847e-08,
   -0.24639510894670294,
   -0.37963757935083925
  ]
 },
 "maxP_nule5": {
  "collA|0.05|0.25": 1.0,
  "collA|0.05|0.50": 1.0,
  "collA|0.05|1.00": 1.0,
  "collA|0.05|2.00": 1.0,
  "collA|0.05|4.00": 1.0,
  "collA|0.10|0.25": 1.0539891676957354,
  "collA|0.10|0.50": 1.0,
  "collA|0.10|1.00": 1.0,
  "collA|0.10|2.00": 1.0,
  "collA|0.10|4.00": 1.0,
  "collA|0.20|0.25": 1.5432975833625495,
  "collA|0.20|0.50": 1.0910263202758121,
  "collA|0.20|1.00": 1.0,
  "collA|0.20|2.00": 1.0,
  "collA|0.20|4.00": 1.0,
  "collA|0.30|0.25": 2.119211693805515,
  "collA|0.30|0.50": 1.4518305189664005,
  "collA|0.30|1.00": 1.0062844771304404,
  "collA|0.30|2.00": 1.0,
  "collA|0.30|4.00": 1.0,
  "collB|0.05|0.25": 1.0,
  "collB|0.05|0.50": 1.0,
  "collB|0.05|1.00": 1.0,
  "collB|0.05|2.00": 1.0,
  "collB|0.05|4.00": 1.0,
  "collB|0.10|0.25": 1.0015934997447917,
  "collB|0.10|0.50": 1.0,
  "collB|0.10|1.00": 1.0,
  "collB|0.10|2.00": 1.0,
  "collB|0.10|4.00": 1.0,
  "collB|0.20|0.25": 1.225041137359354,
  "collB|0.20|0.50": 1.0064404284990163,
  "collB|0.20|1.00": 1.0,
  "collB|0.20|2.00": 1.0,
  "collB|0.20|4.00": 1.0,
  "collB|0.30|0.25": 1.534614580359405,
  "collB|0.30|0.50": 1.1647485790906924,
  "collB|0.30|1.00": 1.0,
  "collB|0.30|2.00": 1.0,
  "collB|0.30|4.00": 1.0,
  "zV|0.05|0.25": 1.0,
  "zV|0.05|0.50": 1.0,
  "zV|0.05|1.00": 1.0,
  "zV|0.05|2.00": 1.0,
  "zV|0.05|4.00": 1.0,
  "zV|0.10|0.25": 1.005936848654034,
  "zV|0.10|0.50": 1.0,
  "zV|0.10|1.00": 1.0,
  "zV|0.10|2.00": 1.0,
  "zV|0.10|4.00": 1.0,
  "zV|0.20|0.25": 1.2821834958497074,
  "zV|0.20|0.50": 1.021141943860737,
  "zV|0.20|1.00": 1.0,
  "zV|0.20|2.00": 1.0,
  "zV|0.20|4.00": 1.0,
  "zV|0.30|0.25": 1.6436407658328074,
  "zV|0.30|0.50": 1.2224008749866917,
  "zV|0.30|1.00": 1.0,
  "zV|0.30|2.00": 1.0,
  "zV|0.30|4.00": 1.0
 },
 "mass_relative_defect_t025": {
  "collA|0.05": 0.5936759383516599,
  "collA|0.10": 1.1651906787404287,
  "collA|0.20": 2.2977804742513017,
  "collA|0.30": 3.5789724407889594,
  "collB|0.05": 0.4279023527775274,
  "collB|0.10": 0.7824231365894081,
  "collB|0.20": 1.4409306779483178,
  "collB|0.30": 2.201856855866687,
  "zV|0.05": 0.4629232322150443,
  "zV|0.10": 0.861233807177735,
  "zV|0.20": 1.607538666951331,
  "zV|0.30": 2.4617138613661593
 },
 "eigen_error_bound": 2.3601838243146e-06,
 "eigen_error_bound_wide": 9.912772062124006e-06,
 "Cprime_grid": {
  "A": {
   "L": 0.2638331175180623,
   "allow": 0.013191655875903117,
   "Cp0": 0.22386290359145705,
   "interior": 0.2014696628641112,
   "gap": 0.02239324072734587,
   "ratio": 1.6975306919771207
  },
  "B": {
   "L": 0.33620889763922307,
   "allow": 0.016810444881961154,
   "Cp0": 0.24755861960780465,
   "interior": 0.22060805532914324,
   "gap": 0.026950564278661406,
   "ratio": 1.603203512334248
  },
  "C": {
   "L": 0.48096045788154457,
   "allow": 0.024048022894077228,
   "Cp0": 0.2949500516404998,
   "interior": 0.2588848402592073,
   "gap": 0.036065211381292483,
   "ratio": 1.4997162777225632
  },
  "D": {
   "L": 0.625712018123866,
   "allow": 0.031285600906193305,
   "Cp0": 0.34234148367319495,
   "interior": 0.29716162518927136,
   "gap": 0.04517985848392356,
   "ratio": 1.4441102991561765
  }
 }
}

==> anc/repro/v3d_numbers_b.json <==
{
 "quad_zero_sixty": 88.54417556736254,
 "quad_zero_sixty_spread": 7.242059082444366e-06,
 "pos_gap": {
  "A": 2.157519045e-06,
  "B": 0.000630702219484,
  "C": 0.028205147083477,
  "D": 0.15807288087777
 },
 "mono": {
  "driftA": 2.8245,
  "curvA": 6.58,
  "driftB": 2.824,
  "curvB": 1.645
 }
}

==> anc/repro/verify.py <==
#!/usr/bin/env python3
"""Reproduce and check the computed results this paper prints, apart from the
stored values whose programs README.md lists as running outside this one.

Run on a writable copy of the archive:

    python3 repro/verify.py

It rebuilds the numbers, redraws the four figures, and compares every macro file
and every figure PDF already here against the copy included here, then
verifies every file against the checksum list and reports any file in the
archive the list does not name, apart from everything under figures/, the files
pdflatex writes beside the manuscript, byte-compiled caches and dot-prefixed
paths.  It needs mpmath, numpy, matplotlib in the
range README.md names and about twelve minutes, almost all of it in
chi1_fadin_lipatov.py, gen_v9.py and layer_coefficients.py, with
far_field_bound.py at about half a minute.  The
finite-rapidity inversion, the de Hoog degree ladder
that measures its error, and the argument-principle root count are hours of
contour arithmetic and are read from their stored results instead of being
repeated, as the paper states.

What each step establishes is printed beside it.
"""
from __future__ import annotations
import hashlib, json, math, re, subprocess, sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
REPRO = ROOT / "repro"
results: list[tuple[str, bool, str]] = []


def _leaves(o):
    """Every scalar in a JSON payload, in a fixed order, for the largest-move report."""
    if isinstance(o, dict):
        for k in o:
            yield from _leaves(o[k])
    elif isinstance(o, list):
        for v in o:
            yield from _leaves(v)
    else:
        yield o


def record(name: str, ok: bool, detail: str = "") -> None:
    results.append((name, ok, detail))


def run(script: str, *args: str) -> tuple[bool, str]:
    r = subprocess.run([sys.executable, str(REPRO / script), *args],
                       capture_output=True, text=True, cwd=str(REPRO))
    ok = r.returncode == 0
    stream = r.stdout if ok else (r.stderr.strip() or r.stdout)
    tail = (stream.strip().splitlines() or [""])[-1]
    if not ok and not tail:
        tail = f"exit status {r.returncode}"
    return ok, tail


def main() -> int:
    if not (ROOT / "levy-bfkl-Y6.tex").exists():
        print("assemble the archive first, as anc/CONTENTS.txt says: the manuscript "
              "source and the macro files belong beside repro/", file=sys.stderr)
        return 1

    # The four stored results that programs below rewrite where they stand.  Their bytes
    # are kept here, compared once every program that reads them has run, and put back
    # before the checksum list is read.  Without this a copy of one of them that arrived
    # damaged is overwritten before the checksum step sees it, and a value that moves on
    # this machine is reported as a checksum mismatch on bytes that are already gone.
    # The restore is not wrapped in a finally.  That would need steps 1 to 5 indented
    # inside it, and the one case it would guard, an exception raised before this block
    # runs, leaves the tree in the state every earlier version of this program leaves it
    # in.
    REWRITTEN = ("layer_coefficients.json", "scheme_change_positivity.json",
                 "fixed_nlo_density_scan.csv", "rgi_rightmost_root.json")
    kept_rw = {n: (REPRO / n).read_bytes() for n in REWRITTEN if (REPRO / n).exists()}

    # 1. the independent physics cross-checks
    for script, label in (
            ("chi1_fadin_lipatov.py",
             "the corrected transcription of the eigenvalue agrees with the even "
             "part of Fadin and Lipatov"),
            ("cylinder_kernel.py", "the cylinder kernel at order zero is the density"),
            ("layer_coefficients.py",
             "every layer coefficient from the first layer on is positive"),
            ("scheme_change_positivity.py", "the scheme-change condition holds at each coupling"),
            ("rgi_eigen_bound.py",
             "the two estimates of the error in the eigenvalue reproduce")):
        ok, tail = run(script)
        record(label, ok, tail)

    # far_field_bound.py is run apart from the checks above, because its stored result is
    # not one this program can compare byte for byte.  One value inside
    # rgi_green_checks.py enters an otherwise fifty-digit calculation as a float64 sum
    # over forty-eight thousand layers, so a different summation order moves the
    # thirteenth digit of chi_1 and with it the last bit of about a hundred of the
    # fourteen hundred A coefficients.  A checksum over those bits is a check that
    # passes on the machine that wrote them and can fail everywhere else, so the
    # numbers are compared to a tolerance and the bytes that travel keep their own
    # integrity check in step 6 below.  The stored file is put back either way.
    ffj = ROOT / "repro" / "far_field_bound.json"
    kept = ffj.read_bytes() if ffj.exists() else None
    try:
        ok, tail = run("far_field_bound.py")
        record("the far-field bound leaves no zero beyond the rectangles", ok, tail)
        if kept is None:
            record("the far-field result reproduces within tolerance", False,
                   "no stored far_field_bound.json to compare")
        else:
            TOL = 1e-12
            # chi1_truncation is the difference of two chi_1 values near -25.5, each a
            # float64 sum, so a last bit moving in either shifts it by about 7e-10 of
            # itself and no relative tolerance here could absorb it.  It is held instead
            # to the same tolerance taken on the two numbers differenced.
            FLOOR = {"/chi1_truncation": 1e-12 * 25.5}
            was, now = json.loads(kept), json.loads(ffj.read_bytes())

            def walk(a, b, path=""):
                if isinstance(a, dict) and isinstance(b, dict):
                    if a.keys() != b.keys():
                        yield path or "/", "the set of fields changed"
                        return
                    for k in a:
                        yield from walk(a[k], b[k], f"{path}/{k}")
                elif isinstance(a, list) and isinstance(b, list):
                    if len(a) != len(b):
                        yield path, f"{len(a)} entries became {len(b)}"
                        return
                    for i, (x, y) in enumerate(zip(a, b)):
                        yield from walk(x, y, f"{path}[{i}]")
                elif isinstance(a, bool) or isinstance(b, bool) or a is None or b is None:
                    if a != b:
                        yield path, f"{a!r} became {b!r}"
                elif isinstance(a, (int, float)) and isinstance(b, (int, float)):
                    if not (math.isfinite(a) and math.isfinite(b)):
                        # a relative difference taken on a NaN or an infinity is a NaN,
                        # and every comparison with a NaN is false, so the pair is
                        # reported and the size of the move is left to the reader
                        yield path, f"{a!r} against {b!r}, one side is not finite"
                    else:
                        d = abs(a - b) / abs(a) if a else abs(a - b)
                        if d > TOL and abs(a - b) > FLOOR.get(path, 0.0):
                            yield path, f"{a!r} became {b!r}, relative {d:.3e}"
                elif a != b:
                    yield path, f"{a!r} became {b!r}"

            off = list(walk(was, now))
            worst = 0.0
            for x, y in zip(_leaves(was), _leaves(now)):
                if isinstance(x, (int, float)) and isinstance(y, (int, float)) \
                        and not isinstance(x, bool) and x:
                    worst = max(worst, abs(x - y) / abs(x))
            record("the far-field result reproduces within tolerance", not off,
                   ", ".join(f"{p} {w}" for p, w in off[:3])
                   or f"every value inside its tolerance, largest relative move {worst:.2e}")
    finally:
        if kept is not None:
            ffj.write_bytes(kept)

    # 2. every macro file a generator here writes, regenerated from that program
    before = {f.name: f.read_bytes() for f in sorted(ROOT.glob("macros-v*.tex"))}
    moved, failed = [], []
    if not before:
        failed.append("no macros-v*.tex found to compare")
    # The five generators below write these five macro files.  The other macro files
    # in the version directory are stored input, and the comparison that follows holds
    # each of them against a copy of itself.
    GENERATED = ("macros-v3b.tex", "macros-v3d.tex", "macros-v7.tex",
                 "macros-v8.tex", "macros-v9.tex")
    for g in ("make_macros_v3b.py", "make_macros_v3d.py",
              "gen_v7.py", "gen_v8.py", "gen_v9.py"):
        ok, tail = run(g)
        if not ok:
            failed.append(f"{g} failed: {tail}")
    for n, b in before.items():
        f = ROOT / n
        if not f.exists():
            moved.append(f"{n} missing")
        elif f.read_bytes() != b:
            moved.append(n)
    record("every macro file a generator here writes regenerates to the same digits",
           not moved and not failed,
           ", ".join(failed + moved)
           or f"{len(GENERATED)} macro files regenerated and unchanged, "
              f"{len(before) - len(GENERATED)} carried and compared with themselves")

    # 3. the figures, regenerated from their own program
    figs = {f.name: f.read_bytes() for f in sorted((ROOT / "figures").glob("*.pdf"))}
    ok, tail = run("make_figures_root.py")
    fmoved = []
    if not ok:
        fmoved.append(f"make_figures_root.py failed: {tail}")
    if not figs:
        fmoved.append("no figure PDFs found to compare")
    for n, b in figs.items():
        f = ROOT / "figures" / n
        if not f.exists():
            fmoved.append(f"{n} missing")
        elif f.read_bytes() != b:
            fmoved.append(n)
    made = sorted(f.name for f in (ROOT / "figures").glob("*.pdf") if f.name not in figs)
    record("every figure PDF already here redraws byte for byte", not fmoved,
           ", ".join(fmoved) or f"{len(figs)} figure files unchanged"
           + (f", and {len(made)} the generator created with nothing to compare, "
              + ", ".join(made) if made else ""))

    # 4. the stored results the paper reads, re-derived from their own records.
    # The program rewrites the file, so the bytes are kept, compared and put back:
    # without the restore, step 6 below takes its checksum of a file this step has
    # just silently corrected.
    cert = REPRO / "rgi_rightmost_root.json"
    was = cert.read_bytes()
    try:
        ok, tail = run("rgi_rightmost_root.py", "--summarize-only")
        again = cert.read_bytes()
        record("the root-count summary follows from its records", ok and again == was,
               tail if ok and again == was else
               (tail if not ok else "the stored summary is not what its records give"))
    finally:
        if cert.read_bytes() != was:
            cert.write_bytes(was)

    # 5. every printed macro has a record, and every record matches what LaTeX expands
    doc = (ROOT / "levy-bfkl-Y6.tex").read_text()
    body = doc[: doc.index(r"\begin{thebibliography}")]
    body = "\n".join(l for l in body.split("\n") if not l.lstrip().startswith("%"))
    defs = {}
    for f in re.findall(r"\\input\{(macros-v[^}]*\.tex)\}", doc):
        for m in re.finditer(r"\\(?:re)?newcommand\{\\([A-Za-z]+)\}\{(.*)\}",
                             (ROOT / f).read_text()):
            defs[m.group(1)] = m.group(2)
    rec = json.loads((REPRO / "RECORDS.json").read_text())
    printed = {m for m in re.findall(r"\\([A-Za-z]+)", body) if m in defs}
    unrecorded = sorted(printed - set(rec))
    disagree = sorted(n for n in printed & set(rec) if rec[n]["body"] != defs[n])
    EXEMPT = "stored input, not regenerated by a program here"
    gens = {n: (rec.get(n, {}).get("generator") or "") for n in rec}
    gone = sorted({g for g in gens.values()
                   if g and g != EXEMPT and ("/" not in g or not (ROOT / g).exists())})
    blank = sorted(n for n, g in gens.items() if not g)
    nex = sum(1 for g in gens.values() if g == EXEMPT)
    empty = [] if defs and printed else ["no macro definitions read from the source"]
    record("every printed number is recorded with the program behind it",
           not empty and not unrecorded and not disagree and not gone and not blank,
           ", ".join(empty + unrecorded + disagree + gone + blank)
           or f"{len(printed)} printed, all recorded, {len(rec)} records "
              f"with {nex} on the stated exemption")

    missing_rw = [n for n in REWRITTEN if n not in kept_rw or not (REPRO / n).exists()]
    moved_rw = [n for n, b in kept_rw.items()
                if (REPRO / n).exists() and (REPRO / n).read_bytes() != b]
    record("every stored result the checks rewrite comes back the same",
           not moved_rw and not missing_rw,
           ", ".join(moved_rw + [f"{n} missing" for n in missing_rw])
           or f"{len(kept_rw)} rewritten files unchanged")
    for n, b in kept_rw.items():
        (REPRO / n).write_bytes(b)

    # 6. the checksum list
    lock = ROOT / "LOCK-Y6.sha256"
    if lock.exists():
        bad, checked, listed = [], 0, set()
        for line in lock.read_text().splitlines():
            if not line.strip():
                continue
            h, name = line.split(None, 1)
            checked += 1
            listed.add(name.strip())
            f = ROOT / name.strip()
            if not f.exists():
                bad.append(f"{name.strip()} missing")
            elif hashlib.sha256(f.read_bytes()).hexdigest() != h:
                bad.append(name.strip())
        if not checked:
            bad.append("checksum list is empty")
        # The loop above reads the list against the tree, which a list holding one
        # line satisfies, so the tree is read against the list as well.  Four sets
        # of files are outside that second reading.  figures/ belongs to step 3,
        # which redraws all four figures in both formats and compares the PDF bytes
        # one by one, and two of the four are redrawn inside the arXiv package,
        # which lists neither.  The manuscript PDF and the files pdflatex writes
        # beside it are absent from that package altogether and hold, in the sealed
        # version directory, the one hash a reader on another TeX release should
        # expect to move, which README.md states.  Byte-compiled caches are products
        # of this run.  A dot-prefixed path is a reader's own tooling.
        AUX = {f"levy-bfkl-Y6{s}" for s in (".pdf", ".aux", ".log", ".out", ".blog")}
        unlisted = []
        for f in sorted(ROOT.rglob("*")):
            if not f.is_file():
                continue
            rel = f.relative_to(ROOT)
            if str(rel) in listed or f == lock or str(rel) in AUX:
                continue
            if rel.parts[0] == "figures" or rel.suffix == ".pyc":
                continue
            if any(p.startswith(".") for p in rel.parts):
                continue
            unlisted.append(str(rel))
        if unlisted:
            bad.append(f"{len(unlisted)} files the list does not name, "
                       + ", ".join(unlisted[:3]))
        record("every file matches the checksum list and the list names every file",
               not bad, ", ".join(bad) or f"{checked} files verified, none unlisted")
    else:
        record("every file matches the checksum list and the list names every file",
               False, "no checksum list found")

    w = max(len(n) for n, _, _ in results)
    failed_n = 0
    for name, ok, detail in results:
        failed_n += not ok
        print(f"{'pass' if ok else 'FAIL'}  {name:<{w}}  {detail}")
    print(f"\n{len(results) - failed_n} of {len(results)} checks pass")
    return 1 if failed_n else 0


if __name__ == "__main__":
    sys.exit(main())

